Pachinko: Inferring founder-level outcomes of biological interventions from aggregate counts

Biological evolution is not merely movement through a landscape of possibilities; it is a process through which each successful transition may reshape the landscape of subsequent possibilities. Measuring these changes requires distinguishing outcomes of original founders from counts of their descendants. We develop a mathematical foundation for recovering founder outcome distributions from aggregate counts with calibrated references. One identity uses a reference proportional to latent founder intensity under conditional Poisson seeding; a second uses a reference proportional to actual founder number and permits arbitrary seeding distributions. Both allow outcomes within a founder's lineage to be dependent but require independence between founders and a common outcome distribution that does not change with exposure. Joint outcome probabilities can be recovered even when marginal event frequencies are unchanged. Across 5,800 synthetic two-arm experiments we examine finite-sample performance, alternative seeding, within-lineage selection, exposure-dependent response and reference mismatch. We distinguish information supplied by direct founder counts, reference channels and lineage tracking, and derive calibration sensitivity and a sharp bound on viable fate switching. Exact examples clarify why increased conditional competence need not increase founder-level success and why complete passive observations need not identify a response to challenge. The identities use classical generating-function and size-bias arguments. The contribution is a calibrated measurement framework for defined outcome laws, not a universal dynamical theory or empirical demonstration of a biological mechanism.

==> anc/FIGURES.md <==
# Publication figure ledger
Six composite figures, drawn at 180 mm width (no scaling in the manuscript). Sans-serif Liberation Sans, mathematics STIX Sans, panel labels 11 pt bold lowercase; all extracted text spans at least 9 pt. PDF vectors with embedded fonts; SVG editable text; PNG 600 dpi. No font files supplied. Muted green, ochre, grey and slate. Conceptual geometry is qualitative. All simulation violins use actual retained finite estimates, Scott bandwidth, seeded jitter only along categorical axes, interquartile segments and median marks. No fabricated distributions or biological observations.

| Figure | Panels | Previous figure numbers | Source |
|---|---|---|---|
| 1 | a–f: evolving board, history filtering, four apertures | 1, 2 | exact conceptual redraw |
| 2 | a–d: conditional versus overall outcome, reversal threshold, two reference architectures | 3, 4 | exact two-daughter example and Appendix A |
| 3 | a–c: critical branching distortion, sampling distributions, high-replication scenarios | 5, 6 | Appendix C; benchmark_*.npz; benchmark.json |
| 4 | a–b: mismatch/selection, alternate seeding | 7a, 8a–b | robustness_*.npz, seeding_*.npz; results.json, seeding_results.json |
| 5 | a–d: joint patterns, two joint benchmarks, calibrated challenge | 9, 10 | joint_*.npz; joint_results.json; Appendix E |
| 6 | a–d: information, dilution pilot, homogeneous bias, calibration sensitivity | 11, 7b | joint_results.json; Appendices B and G |

The former seeding precision heatmap is now the supplementary root mean squared error table. Its values are unchanged. The old independent linear sensitivity plot is consolidated into Figure 6d, which contains both recovery architectures. Reproduce all six figures and precision table with `python repro/publication_figures.py`. The manuscript contains self-contained panel legends. All previous versions remain preserved in the original archive.


==> anc/QUICKSTART.md <==
# Pachinko: practical guide

This release is a mathematical and synthetic foundation. No real biological system has been validated. Choose the reference design based on an independent physical calibration, not on which estimator returns the desired result. All counts refer to the declared endpoint, not automatically a latent biological outcome. Zero-outcome cultures must be retained. Use original assigned founders, including failed establishment, as the denominator. One row is one independent culture; descendants or repeated readings do not supply independent replicates.

## Installation and choice of design

Python 3 with NumPy and SciPy; Matplotlib and SymPy are needed for all figures and checks. See `repro/environment.txt` for the tested versions. Run from the package directory. In the arXiv ancillary bundle, run the Python commands from `anc/`; `repro/` is retained there. Create `figures/` under `anc/` for regeneration, then copy generated PDF files into the source-root `figures/` directory and compile from the source root.

1. Directly observed individual founders and outcomes: calculate positive-founder proportions; use culture/block-level uncertainty. Prefer direct observation when feasible.
2. Actual original founder count per culture: use the conventional limiting-dilution likelihood (ELDA precedent). No Poisson seeding requirement; independent invariant founder outcomes are still required.
3. Actual-founder reference: `E[Z|F,Y]=cF` and an independently calibrated mean number of original founders. Any finite-positive-mean founder-count distribution. Use `--architecture founder`.
4. Intensity reference: `F|H~Poisson(lambda H)` and `E[Z|H,Y]=cH`. Use `--architecture intensity` (default). A mixed-Poisson intensity is allowed only if the reference tracks the full effective intensity. Never switch between architectures without the corresponding calibration.
5. If the calibration is not justified: report a bounded sensitivity analysis when justified, use direct measurements, or report that the target is unidentified. No finite-sample check can certify all latent assumptions.

## Aggregate scalar demonstration

CSV columns: `arm` (`sham` or `operation`), `unit_id` (unique within arm), `target_count` (nonnegative integer), `reference_count` (nonnegative finite count or quantitative signal). The original intensity reference example is synthetic and contains 10,000 independent cultures per arm.

```bash
python repro/pachinko.py repro/demo.csv --mean-sham 5 --mean-operation 5 --architecture intensity
```

Expected sham 0.3536774, operation 0.3189889, contrast −0.0346885. The program checks reference-weighted zero outcomes, quadrature stability (48 and 96 nodes), and flags invalid probabilities. It refuses zero-endpoint inference when the denominator is not estimable. No clipping. The nominal 95% intervals presume independent cultures and arms, finite variance and fixed known calibration. They are not joint calibration–sampling intervals. If a real design has paired blocks or clustered cultures, use an appropriate block-level analysis rather than these standard errors.

## Two-channel joint demonstration

CSV columns: `arm`, `unit_id`, `target_a`, `target_b`, `reference_count`. Both target counts must be nonnegative integers measured in the same cultures. This synthetic file uses an actual-founder reference with additional untracked gamma seeding variation.

```bash
python repro/joint_estimator.py repro/demo_joint.csv --mean-sham 5 --mean-operation 5 --architecture founder
```

Ground truth: sham (neither, A only, B only, both) = (0.40, 0.25, 0.25, 0.10); operation = (0.55, 0.10, 0.10, 0.25). The independent synthetic realization estimates +0.1460774 for the both-pattern contrast (truth +0.15). The program combines within-culture influence functions to account for covariance between marginal and union estimates and returns four pattern probabilities, their contrasts and contrast covariance. Invalid simplex estimates and quadrature instability are flagged. Intervals are marginal, not simultaneous. Both means within the same founder lineage, not necessarily the same cell or a known chronological order. No reconstruction of arbitrary count-PGF coefficients is implemented.

## Known founders

```bash
python repro/known_founders.py repro/demo_known_founders.csv
```

Use the provided `demo_known_founders.csv` and the options reported by the script. Independent invariant founder outcomes and original counts are required. A positive target with zero founders contradicts the model. Boundary likelihood fits are not treated as ordinary Wald estimates.

## Calibration sensitivity and uncertainty

```bash
python repro/pachinko.py repro/demo.csv --mean-sham 5 --mean-operation 5 > /tmp/pachinko_demo.json
python repro/sensitivity.py /tmp/pachinko_demo.json --sham .95 1.05 .95 1.05 --operation .95 1.05 .95 1.05
```

The four inputs in each arm are L,U (externally justified normalized reference distortion bounds) and l,u (true/entered mean founder ratio). This example uses hypothetical ±5% limits, not empirically measured calibration. The intensity transformation is linear; actual-founder transformation is exponential in the integral J. The script uses the integral and its standard error, not the probability scale, for the exponential transformation. Marginal outer bounds are combined conservatively across arms. A Bonferroni-adjusted approximate sampling interval is propagated separately. Shared calibration can preserve direction even when absolute probability is uncertain; shared reagents are not proof of a shared effective scalar. See Appendix B and G for delta-method propagation of independently estimated means. No calibration-noise coverage benchmark is claimed.

## Falsification checks, not certification

`python repro/diagnostics.py multi FILE.csv`: columns `target_count`, `reference_1`, `reference_2`. Run separately by arm. Prespecified grid of weighted normalized moments; paired-culture standard errors and Bonferroni intervals. A discrepancy rejects joint assumptions; agreement can occur for two invalid references.

`python repro/diagnostics.py dilution FILE.csv`: columns `mean_founders`, `target_count`. Run separately by arm. Known-mean conditional Poisson seeding, independent wells; constant-p versus a prespecified log-linear dilution trend. This is not a general density test or an equivalence test. The example pilot has very low power for modest violations. Independently calibrate actual founders and reference means across density; specify an equivalence margin and design for it. Do not interpret a nonsignificant test as confirmation.

`python repro/diagnostics.py cv2 FILE.csv`: column `reference_count`. Only interpret the raw variance-based quantity as exposure CV squared for a conditionally Poisson intensity reference. Non-Poisson reference dispersion and finite sample noise can invalidate interpretation. No clipping or universal CV cutoff.

## Reproduce the publication figures and checks

Run these in order (the scripts retain the Monte Carlo estimate arrays). Setting `OPENBLAS_NUM_THREADS=1` helps reproduce numeric summation order. Last-bit roundoff can differ across numerical environments.

```bash
python repro/benchmark.py
python repro/robustness.py
python repro/seeding.py
python repro/joint_benchmark.py
python repro/exact_checks.py
python repro/boundary_checks.py
python repro/seeding_exact_checks.py
python repro/rc4_checks.py
python repro/rc5_checks.py
python repro/publication_figures.py
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

The four suites total 5,800 synthetic two-arm experiments. The joint script also runs 4,000 separate pilot-power simulations. The 54 `.npz` files in `repro/replicates/` hold actual replicate contrasts and standard errors. Figure dots are these estimates, with seeded visual jitter only; never infer individual biological observations from Monte Carlo points. All uncertainty reported in the manuscript remains conditional on the stated assumptions. Figure sources are documented in FIGURES.md.


==> anc/figures/README.txt <==
Regenerate all six publication figures here using ../repro/publication_figures.py from the ancillary directory.


==> anc/repro/benchmark.json <==
{
  "seed": 20261127,
  "repetitions": 200,
  "mean_founders": 5.0,
  "reference_mean": 8.0,
  "rows": [
    {
      "scenario": "homogeneous",
      "N": 200,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.04367317133340251,
      "rmse": 0.04623288293372692,
      "coverage": 0.94,
      "correct_sign": 0.825,
      "n_valid": 200,
      "mean_width": 0.1730215098438439,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.94
    },
    {
      "scenario": "homogeneous",
      "N": 200,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.043841673561654755,
      "rmse": 0.045412386133098816,
      "coverage": 0.94,
      "correct_sign": 0.845,
      "n_valid": 200,
      "mean_width": 0.16997617264703965,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.94
    },
    {
      "scenario": "homogeneous",
      "N": 200,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.043838226267849126,
      "rmse": 0.045678457720112364,
      "coverage": 0.925,
      "correct_sign": 0.82,
      "n_valid": 200,
      "mean_width": 0.16806509127339064,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.925
    },
    {
      "scenario": "homogeneous",
      "N": 200,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.041080056230146905,
      "rmse": 0.023995318294895193,
      "coverage": 0.905,
      "correct_sign": 0.955,
      "n_valid": 200,
      "mean_width": 0.08264383127705305,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.905
    },
    {
      "scenario": "homogeneous",
      "N": 2000,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.04215367280753421,
      "rmse": 0.01374548369283523,
      "coverage": 0.945,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.05398990327211323,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.945
    },
    {
      "scenario": "homogeneous",
      "N": 2000,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.041781355984229974,
      "rmse": 0.013486037820082336,
      "coverage": 0.96,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.052977826301483046,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.96
    },
    {
      "scenario": "homogeneous",
      "N": 2000,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.042057542651006564,
      "rmse": 0.013489335720970165,
      "coverage": 0.945,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.05253858197199029,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.945
    },
    {
      "scenario": "homogeneous",
      "N": 2000,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.04093408414351742,
      "rmse": 0.0068726280123285995,
      "coverage": 0.95,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.026301052104754356,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.95
    },
    {
      "scenario": "homogeneous",
      "N": 10000,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.04025176944269893,
      "rmse": 0.006294461017340402,
      "coverage": 0.94,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.024172424120567127,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.94
    },
    {
      "scenario": "homogeneous",
      "N": 10000,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.0401491955477824,
      "rmse": 0.006224420934783078,
      "coverage": 0.935,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.023742664165193703,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.935
    },
    {
      "scenario": "homogeneous",
      "N": 10000,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.04018902758503426,
      "rmse": 0.006107532417875224,
      "coverage": 0.93,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.023546755203324717,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.93
    },
    {
      "scenario": "homogeneous",
      "N": 10000,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.039937790543505367,
      "rmse": 0.003048729518143744,
      "coverage": 0.94,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.011733360291457735,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.94
    },
    {
      "scenario": "shared_exposure",
      "N": 200,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.039104712769637916,
      "rmse": 0.049223826955484204,
      "coverage": 0.95,
      "correct_sign": 0.79,
      "n_valid": 200,
      "mean_width": 0.19183216388029367,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.95
    },
    {
      "scenario": "shared_exposure",
      "N": 200,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.035292763365520036,
      "rmse": 0.054557502999869466,
      "coverage": 0.95,
      "correct_sign": 0.745,
      "n_valid": 200,
      "mean_width": 0.20852034690499557,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.95
    },
    {
      "scenario": "shared_exposure",
      "N": 200,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.022970206658207558,
      "rmse": 0.03925488986015974,
      "coverage": 0.925,
      "correct_sign": 0.74,
      "n_valid": 200,
      "mean_width": 0.1357060131133313,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.925
    },
    {
      "scenario": "shared_exposure",
      "N": 200,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.03814763494588025,
      "rmse": 0.021439034151277125,
      "coverage": 0.955,
      "correct_sign": 0.97,
      "n_valid": 200,
      "mean_width": 0.08311267868132415,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.955
    },
    {
      "scenario": "shared_exposure",
      "N": 2000,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.040950682179373886,
      "rmse": 0.014952860714334548,
      "coverage": 0.955,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.06030202689297365,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.955
    },
    {
      "scenario": "shared_exposure",
      "N": 2000,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.040904406387454004,
      "rmse": 0.01569870707637665,
      "coverage": 0.96,
      "correct_sign": 0.995,
      "n_valid": 200,
      "mean_width": 0.06552476156643566,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.96
    },
    {
      "scenario": "shared_exposure",
      "N": 2000,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.026659934547828456,
      "rmse": 0.01694492763677699,
      "coverage": 0.745,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.04273017164266844,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.745
    },
    {
      "scenario": "shared_exposure",
      "N": 2000,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.04029770344886983,
      "rmse": 0.006929837965473326,
      "coverage": 0.955,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.026250144663709896,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.955
    },
    {
      "scenario": "shared_exposure",
      "N": 10000,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.039276320569891755,
      "rmse": 0.006776980329600846,
      "coverage": 0.955,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.026975292462107676,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.955
    },
    {
      "scenario": "shared_exposure",
      "N": 10000,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.03943470046823747,
      "rmse": 0.0072699290673432495,
      "coverage": 0.945,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.029311627326844072,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.945
    },
    {
      "scenario": "shared_exposure",
      "N": 10000,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.025734686435365285,
      "rmse": 0.01499017388484541,
      "coverage": 0.175,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.01911618450352988,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.175
    },
    {
      "scenario": "shared_exposure",
      "N": 10000,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.04013275841200479,
      "rmse": 0.0030154228138151392,
      "coverage": 0.94,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.011734118361399483,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.94
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 200,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.045183292245227644,
      "rmse": 0.05412165557433237,
      "coverage": 0.94,
      "correct_sign": 0.81,
      "n_valid": 200,
      "mean_width": 0.19927902276043064,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.94
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 200,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.056367903826291414,
      "rmse": 0.07750974924601498,
      "coverage": 0.945,
      "correct_sign": 0.77,
      "n_valid": 200,
      "mean_width": 0.29680669558078704,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.945
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 200,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.029259055502518505,
      "rmse": 0.037176487006780404,
      "coverage": 0.94,
      "correct_sign": 0.77,
      "n_valid": 200,
      "mean_width": 0.13631495845403727,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.94
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 200,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.04194137015653777,
      "rmse": 0.02329628956560266,
      "coverage": 0.935,
      "correct_sign": 0.97,
      "n_valid": 200,
      "mean_width": 0.08278390546342176,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.935
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 2000,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.03989408088192762,
      "rmse": 0.017320993931136806,
      "coverage": 0.93,
      "correct_sign": 0.985,
      "n_valid": 200,
      "mean_width": 0.0619284754188503,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.93
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 2000,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.052237616969694145,
      "rmse": 0.028420795174191913,
      "coverage": 0.89,
      "correct_sign": 0.965,
      "n_valid": 200,
      "mean_width": 0.0891257493609925,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.89
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 2000,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.026395745528984847,
      "rmse": 0.018556549605156982,
      "coverage": 0.775,
      "correct_sign": 0.98,
      "n_valid": 200,
      "mean_width": 0.04269526298165983,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.775
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 2000,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.0394984082478145,
      "rmse": 0.006945365657008784,
      "coverage": 0.925,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.026260673006282032,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.925
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 10000,
      "method": "integral",
      "true": -0.03999999999999987,
      "mean": -0.04003403976884747,
      "rmse": 0.007636799038642107,
      "coverage": 0.93,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.027632034248310514,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.93
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 10000,
      "method": "pgf_match",
      "true": -0.03999999999999987,
      "mean": -0.05299305500406482,
      "rmse": 0.017033300523201598,
      "coverage": 0.71,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.03981670553734084,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.71
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 10000,
      "method": "homogeneous",
      "true": -0.03999999999999987,
      "mean": -0.02635922664949291,
      "rmse": 0.014601203376807361,
      "coverage": 0.23,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.019085940417493633,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.23
    },
    {
      "scenario": "nonpoisson_reference",
      "N": 10000,
      "method": "lineage",
      "true": -0.03999999999999987,
      "mean": -0.03990853451171149,
      "rmse": 0.003285602018225778,
      "coverage": 0.92,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.01172884680752981,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.92
    },
    {
      "scenario": "mark_shift",
      "N": 200,
      "method": "integral",
      "true": -0.06999999999999995,
      "mean": -0.02569836147027512,
      "rmse": 0.06377468246188196,
      "coverage": 0.81,
      "correct_sign": 0.695,
      "n_valid": 200,
      "mean_width": 0.17911531596498392,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.81
    },
    {
      "scenario": "mark_shift",
      "N": 200,
      "method": "pgf_match",
      "true": -0.06999999999999995,
      "mean": -0.017031621561069892,
      "rmse": 0.06606933876036748,
      "coverage": 0.72,
      "correct_sign": 0.68,
      "n_valid": 200,
      "mean_width": 0.1535918760642464,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.72
    },
    {
      "scenario": "mark_shift",
      "N": 200,
      "method": "homogeneous",
      "true": -0.06999999999999995,
      "mean": -0.012118649345277515,
      "rmse": 0.06477941189808868,
      "coverage": 0.49,
      "correct_sign": 0.64,
      "n_valid": 200,
      "mean_width": 0.11210024751126042,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.49
    },
    {
      "scenario": "mark_shift",
      "N": 200,
      "method": "lineage",
      "true": -0.06999999999999995,
      "mean": -0.06966522163798325,
      "rmse": 0.02558666438555116,
      "coverage": 0.935,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.0951239718676356,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.935
    },
    {
      "scenario": "mark_shift",
      "N": 2000,
      "method": "integral",
      "true": -0.06999999999999995,
      "mean": -0.02447671712154328,
      "rmse": 0.0475762815773383,
      "coverage": 0.085,
      "correct_sign": 0.98,
      "n_valid": 200,
      "mean_width": 0.05623762458309443,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.085
    },
    {
      "scenario": "mark_shift",
      "N": 2000,
      "method": "pgf_match",
      "true": -0.06999999999999995,
      "mean": -0.01668903868456022,
      "rmse": 0.054665244872789474,
      "coverage": 0.015,
      "correct_sign": 0.915,
      "n_valid": 200,
      "mean_width": 0.04805899239114261,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.015
    },
    {
      "scenario": "mark_shift",
      "N": 2000,
      "method": "homogeneous",
      "true": -0.06999999999999995,
      "mean": -0.011709724093147869,
      "rmse": 0.058933509164873214,
      "coverage": 0.0,
      "correct_sign": 0.91,
      "n_valid": 200,
      "mean_width": 0.0352570662454121,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.0
    },
    {
      "scenario": "mark_shift",
      "N": 2000,
      "method": "lineage",
      "true": -0.06999999999999995,
      "mean": -0.06995138189589419,
      "rmse": 0.007349813698517801,
      "coverage": 0.975,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.030035648679060785,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.975
    },
    {
      "scenario": "mark_shift",
      "N": 10000,
      "method": "integral",
      "true": -0.06999999999999995,
      "mean": -0.02304717476922824,
      "rmse": 0.04739924515491484,
      "coverage": 0.0,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.02511513578728854,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.0
    },
    {
      "scenario": "mark_shift",
      "N": 10000,
      "method": "pgf_match",
      "true": -0.06999999999999995,
      "mean": -0.01526666066525277,
      "rmse": 0.05502016035667546,
      "coverage": 0.0,
      "correct_sign": 0.995,
      "n_valid": 200,
      "mean_width": 0.021466146217937087,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.0
    },
    {
      "scenario": "mark_shift",
      "N": 10000,
      "method": "homogeneous",
      "true": -0.06999999999999995,
      "mean": -0.01084643030925331,
      "rmse": 0.05929780815172281,
      "coverage": 0.0,
      "correct_sign": 0.995,
      "n_valid": 200,
      "mean_width": 0.01576827644395784,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.0
    },
    {
      "scenario": "mark_shift",
      "N": 10000,
      "method": "lineage",
      "true": -0.06999999999999995,
      "mean": -0.07020827122361234,
      "rmse": 0.0031858491561231146,
      "coverage": 0.965,
      "correct_sign": 1.0,
      "n_valid": 200,
      "mean_width": 0.01343126448644461,
      "n_arm_out_of_range": 0,
      "n_invalid": 0,
      "coverage_all": 0.965
    }
  ]
}

==> anc/repro/benchmark.py <==
import numpy as np,json
from numpy.polynomial.legendre import leggauss
from scipy.optimize import brentq
from pathlib import Path
Path(__file__).with_name("replicates").mkdir(exist_ok=True)
rng=np.random.default_rng(20261127)
m,c=5.,8.
# Frozen: initial founder assigned prior to intervention; establishment then 2 daughters with independent target events.
# sham e=1,q=.2; operation e=.5,q=.4. Mark distribution [1-e+e(1-q)^2,2e q(1-q),e q^2].
# 200 repeats, N per arm, H=1 or uniform {0.5,1.5}. Reference may have same mean but non-Poisson distribution.
# Distinct target rates in misspecified arm q(H)=q H (all <1).
qnodes,w=leggauss(24); nodes=(qnodes+1)/2; w=w/2
methods=['integral','pgf_match','homogeneous','lineage']
def gen(N,arm,scenario):
 h=np.ones(N) if scenario=='homogeneous' else rng.choice([.5,1.5],N)
 e,q=(1.,.2) if arm==0 else (.5,.4)
 qa=q*h if scenario=='mark_shift' else q*np.ones(N)
 p1=2*e*qa*(1-qa); p2=e*qa**2; p0=1-p1-p2
 n0=rng.poisson(m*h*p0); n1=rng.poisson(m*h*p1); n2=rng.poisson(m*h*p2)
 Y=n1+2*n2
 Z=2*rng.poisson(c*h/2) if scenario=='nonpoisson_reference' else rng.poisson(c*h)
 return Y,Z,n0+n1+n2,n1+n2

def estimate(Y,Z,F,K):
 N=len(Y); mz=Z.mean(); pzero=(Y==0).mean()
 # histogram weighted by Z and counts, exact for finite sample; integral approximated by fixed Gauss-Legendre rule.
 maxy=Y.max(); k=np.arange(maxy+1); py=np.bincount(Y,minlength=maxy+1)/N; zy=np.bincount(Y,weights=Z,minlength=maxy+1)/N
 W=nodes[:,None]**k; D=W[:,1:] /nodes[:,None] * k[1:]
 A=D@py[1:]; B=W@zy
 if np.any(B<=0) or mz==0: integ=np.nan; se=np.nan
 else:
  Q=w@(A/B); integ=mz/m*Q
  # Influence for integral includes covariance of sample mean reference with ratio integrand.
  a=np.zeros(maxy+1); a[1:]=(w/B)@D
  b=(w*A/B**2)@W
  IF=(Z-mz)*Q/m+mz/m*(a[Y]-Z*b[Y])
  se=IF.std(ddof=1)/np.sqrt(N)
 zhist=np.bincount(Z)/N; zidx=np.arange(len(zhist)); rootfun=lambda t: np.dot(zhist,t**zidx)-pzero
 if rootfun(0)>0 or rootfun(1)<0 or mz==0: match=np.nan; sm=np.nan
 else:
  t=brentq(rootfun,0,1); match=mz/m*(1-t)
  deriv=np.dot(zhist[1:],zidx[1:]*t**(zidx[1:]-1))
  sm=np.std((Z-mz)*(1-t)/m-mz/m*((Y==0)-t**Z)/deriv,ddof=1)/np.sqrt(N) if deriv>0 else np.nan
 hom=-np.log(pzero)/m if pzero>0 else np.nan
 sh=np.sqrt((1-pzero)/(N*pzero))/m if pzero>0 else np.nan
 lin=K.sum()/F.sum(); sl=np.std(K-lin*F,ddof=1)/F.mean()/np.sqrt(N)
 return np.array([integ,match,hom,lin]),np.array([se,sm,sh,sl])
def true(arm,scenario):
 e,q=(1.,.2) if arm==0 else (.5,.4)
 if scenario=='mark_shift': return sum(h*e*(1-(1-q*h)**2) for h in [.5,1.5])/2
 return e*(1-(1-q)**2)
rows=[]
for scenario in ['homogeneous','shared_exposure','nonpoisson_reference','mark_shift']:
 for N in [200,2000,10000]:
  target=true(1,scenario)-true(0,scenario); samples=[]; ses=[]; out_of_range=[]
  for _ in range(200):
   a,sa=estimate(*gen(N,0,scenario)); b,sb=estimate(*gen(N,1,scenario)); samples.append(b-a); ses.append(np.hypot(sa,sb)); out_of_range.append(((a<0)|(a>1)|(b<0)|(b>1)))
  vals=np.array(samples); se=np.array(ses)
  np.savez_compressed(Path(__file__).parent / "replicates" / f"benchmark_{scenario}_{N}.npz",contrast=vals,se=se)
  for i,method in enumerate(methods):
   v=vals[:,i]; s=se[:,i]; ok=np.isfinite(v)&np.isfinite(s); vv=v[ok]; ss=s[ok]
   rows.append(dict(scenario=scenario,N=N,method=method,true=target,mean=float(vv.mean()),rmse=float(np.sqrt(np.mean((vv-target)**2))),coverage=float(np.mean(abs(vv-target)<=1.96*ss)),correct_sign=float(np.mean(vv*target>0)),n_valid=int(ok.sum()),mean_width=float(np.mean(3.92*ss)),n_arm_out_of_range=int(np.asarray(out_of_range)[:,i].sum()),n_invalid=int((~ok).sum()),coverage_all=float(np.sum(abs(vv-target)<=1.96*ss)/200)))
Path(__file__).with_name('benchmark.json').write_text(json.dumps({'seed':20261127,'repetitions':200,'mean_founders':m,'reference_mean':c,'rows':rows},indent=2))
for r in rows:
 if r['N']==10000: print(r)


==> anc/repro/boundary_checks.py <==
from fractions import Fraction as Q
import itertools
import sympy as S
# Each integer point's positive support in the reduced model: existence of a
# feasible founder number with nonzero primary/secondary conditional probability.
# For any target in this finite grid, F<=max(x,1)+1 suffices whenever possible.
checks=0
for d in [0,1,2]:
 for lam,r in itertools.product([Q(0),Q(1,2),Q(1)],[Q(0),Q(1,2),Q(1)]):
  for eta in itertools.product([Q(0),Q(1,2)],repeat=d):
   for x in range(4):
    for ys in itertools.product(range(4),repeat=d):
     feasible=False
     for f in range(max(x,1)+2):
      if lam==0 and f>0:continue
      if x>f or (r==0 and x>0) or (r==1 and x!=f):continue
      if any(y>0 and (e==0 or f==0) for y,e in zip(ys,eta)):continue
      feasible=True;break
     expected=(x==0 and all(y==0 for y in ys)) if lam==0 else ((x==0 or r>0) and all(y==0 or e>0 for y,e in zip(ys,eta)) and not(r==1 and x==0 and any(ys)))
     assert feasible==expected
     checks+=1
# Identified edge at r=0 or 1 and positive lambda. Zero secondary rates with positive lambda.
for lam,r,e in itertools.product([Q(1,3),Q(2)],[Q(0),Q(1,2),Q(1)],[Q(1,7),Q(2,3)]):
 mu=lam*r; nu=lam*e; omega=lam*e*e
 assert omega/nu==e and nu*nu/omega==lam and mu/lam==r
# Rank calculation for every graph with 1,2,3 vertices (including self-loops).
graphs=0
for K in [1,2,3]:
 for mask in range(1<<(K*K)):
  edges=[(j,k) for j in range(K) for k in range(K) if mask & (1<<(j*K+k))]; sinks=set(range(K))-set(j for j,k in edges)
  rows=[];n=4*K+K*K
  def row(idx):
   a=[0]*n
   for i in idx:a[i]=1
   return a
  for k in range(K):
   if k in sinks:rows.append(row([4*k+i for i in range(4)]))
   else:rows.extend([row([4*k,4*k+1]),row([4*k+2,4*k+3])])
  for j,k in edges:rows.append(row([4*k,4*k+2,4*k+3,4*K+j*K+k]))
  assert S.Matrix(rows).rank()==2*K-len(sinks)+len(edges)
  graphs+=1
print(f'PASS: {checks} finite support witnesses; 12 exact boundary inversions; {graphs} exact graph ranks. Finite tests complement the proof, not a general boundary classification.')


==> anc/repro/demo.csv <==
arm,unit_id,target_count,reference_count
sham,0,4,4
sham,1,3,9
sham,2,2,9
sham,3,5,7
sham,4,2,12
sham,5,6,13
sham,6,2,6
sham,7,1,1
sham,8,8,7
sham,9,1,0
sham,10,2,4
sham,11,1,9
sham,12,4,11
sham,13,1,19
sham,14,1,1
sham,15,5,13
sham,16,0,16
sham,17,0,3
sham,18,6,16
sham,19,4,9
sham,20,4,12
sham,21,4,19
sham,22,3,4
sham,23,2,4
sham,24,5,4
sham,25,0,4
sham,26,3,12
sham,27,2,3
sham,28,2,10
sham,29,4,10
sham,30,1,13
sham,31,0,12
sham,32,0,0
sham,33,1,11
sham,34,4,11
sham,35,3,4
sham,36,2,5
sham,37,2,8
sham,38,2,4
sham,39,1,2
sham,40,2,16
sham,41,2,8
sham,42,9,15
sham,43,3,12
sham,44,8,9
sham,45,3,9
sham,46,1,15
sham,47,5,2
sham,48,3,15
sham,49,2,11
sham,50,0,0
sham,51,3,3
sham,52,2,12
sham,53,1,0
sham,54,3,4
sham,55,1,3
sham,56,0,3
sham,57,0,17
sham,58,2,21
sham,59,3,2
sham,60,0,1
sham,61,4,13
sham,62,0,12
sham,63,0,2
sham,64,0,7
sham,65,0,1
sham,66,1,5
sham,67,6,10
sham,68,1,5
sham,69,0,5
sham,70,6,11
sham,71,4,9
sham,72,1,3
sham,73,2,2
sham,74,4,15
sham,75,2,9
sham,76,1,5
sham,77,5,6
sham,78,0,2
sham,79,5,8
sham,80,1,4
sham,81,0,14
sham,82,4,14
sham,83,3,12
sham,84,2,2
sham,85,0,2
sham,86,0,3
sham,87,1,0
sham,88,1,6
sham,89,2,12
sham,90,1,3
sham,91,0,11
sham,92,4,12
sham,93,6,15
sham,94,3,14
sham,95,1,5
sham,96,2,3
sham,97,0,2
sham,98,0,9
sham,99,1,6
sham,100,2,5
sham,101,0,2
sham,102,0,5
sham,103,1,12
sham,104,0,1
sham,105,2,4
sham,106,1,1
sham,107,3,18
sham,108,2,12
sham,109,2,6
sham,110,1,11
sham,111,0,6
sham,112,2,6
sham,113,2,1
sham,114,1,10
sham,115,2,9
sham,116,2,1
sham,117,2,12
sham,118,1,6
sham,119,2,8
sham,120,4,11
sham,121,3,12
sham,122,5,10
sham,123,2,13
sham,124,1,13
sham,125,3,4
sham,126,5,15
sham,127,1,14
sham,128,4,8
sham,129,2,18
sham,130,3,22
sham,131,0,3
sham,132,2,4
sham,133,2,3
sham,134,1,7
sham,135,3,14
sham,136,0,5
sham,137,0,22
sham,138,1,7
sham,139,6,10
sham,140,4,14
sham,141,2,12
sham,142,8,15
sham,143,2,5
sham,144,0,5
sham,145,0,5
sham,146,3,8
sham,147,0,8
sham,148,3,13
sham,149,7,6
sham,150,1,5
sham,151,1,2
sham,152,0,6
sham,153,1,5
sham,154,0,3
sham,155,2,3
sham,156,3,6
sham,157,2,12
sham,158,1,6
sham,159,3,6
sham,160,7,10
sham,161,0,14
sham,162,2,4
sham,163,0,15
sham,164,2,1
sham,165,1,15
sham,166,2,6
sham,167,0,3
sham,168,2,5
sham,169,5,3
sham,170,4,3
sham,171,0,6
sham,172,1,14
sham,173,1,7
sham,174,0,0
sham,175,2,13
sham,176,6,2
sham,177,0,3
sham,178,1,16
sham,179,4,3
sham,180,1,2
sham,181,1,10
sham,182,2,12
sham,183,4,13
sham,184,0,1
sham,185,1,8
sham,186,2,20
sham,187,0,5
sham,188,2,1
sham,189,0,5
sham,190,4,11
sham,191,2,14
sham,192,0,6
sham,193,3,5
sham,194,0,4
sham,195,0,4
sham,196,0,8
sham,197,0,1
sham,198,1,5
sham,199,0,6
sham,200,1,1
sham,201,1,5
sham,202,1,4
sham,203,4,11
sham,204,2,6
sham,205,0,2
sham,206,1,3
sham,207,1,5
sham,208,2,16
sham,209,1,12
sham,210,3,6
sham,211,2,14
sham,212,1,12
sham,213,2,13
sham,214,2,13
sham,215,0,3
sham,216,3,14
sham,217,2,13
sham,218,3,12
sham,219,1,3
sham,220,3,11
sham,221,7,14
sham,222,8,10
sham,223,5,6
sham,224,4,4
sham,225,1,4
sham,226,0,3
sham,227,0,3
sham,228,0,4
sham,229,0,4
sham,230,1,14
sham,231,3,12
sham,232,6,14
sham,233,0,4
sham,234,2,1
sham,235,0,4
sham,236,2,11
sham,237,3,12
sham,238,1,3
sham,239,3,8
sham,240,3,9
sham,241,1,14
sham,242,1,21
sham,243,0,1
sham,244,4,12
sham,245,5,13
sham,246,1,1
sham,247,2,14
sham,248,1,1
sham,249,5,17
sham,250,5,17
sham,251,1,18
sham,252,0,5
sham,253,2,19
sham,254,6,7
sham,255,1,6
sham,256,0,8
sham,257,4,11
sham,258,0,3
sham,259,3,9
sham,260,1,3
sham,261,0,6
sham,262,0,5
sham,263,0,4
sham,264,6,11
sham,265,1,9
sham,266,3,7
sham,267,4,18
sham,268,0,3
sham,269,1,1
sham,270,4,2
sham,271,1,3
sham,272,0,13
sham,273,5,13
sham,274,4,11
sham,275,1,3
sham,276,0,3
sham,277,0,10
sham,278,1,8
sham,279,0,4
sham,280,3,19
sham,281,0,10
sham,282,1,5
sham,283,2,6
sham,284,3,10
sham,285,3,8
sham,286,2,1
sham,287,2,9
sham,288,3,15
sham,289,1,3
sham,290,5,15
sham,291,4,11
sham,292,6,5
sham,293,0,5
sham,294,0,16
sham,295,0,3
sham,296,2,3
sham,297,1,3
sham,298,1,3
sham,299,3,10
sham,300,0,6
sham,301,6,9
sham,302,2,8
sham,303,0,2
sham,304,3,10
sham,305,0,1
sham,306,4,5
sham,307,2,5
sham,308,5,9
sham,309,4,10
sham,310,2,4
sham,311,4,10
sham,312,4,12
sham,313,2,3
sham,314,2,12
sham,315,4,12
sham,316,0,4
sham,317,0,6
sham,318,3,13
sham,319,3,8
sham,320,4,14
sham,321,1,2
sham,322,5,12
sham,323,5,11
sham,324,0,14
sham,325,2,9
sham,326,5,10
sham,327,3,3
sham,328,6,12
sham,329,2,12
sham,330,1,2
sham,331,0,4
sham,332,1,17
sham,333,2,10
sham,334,1,4
sham,335,5,4
sham,336,0,6
sham,337,1,6
sham,338,0,3
sham,339,1,4
sham,340,1,4
sham,341,1,6
sham,342,0,1
sham,343,4,6
sham,344,1,3
sham,345,4,11
sham,346,0,4
sham,347,4,13
sham,348,4,13
sham,349,0,3
sham,350,6,10
sham,351,0,13
sham,352,1,3
sham,353,0,3
sham,354,1,3
sham,355,0,6
sham,356,1,8
sham,357,3,13
sham,358,2,14
sham,359,0,3
sham,360,0,3
sham,361,3,15
sham,362,3,16
sham,363,0,5
sham,364,1,15
sham,365,0,4
sham,366,0,14
sham,367,0,5
sham,368,0,3
sham,369,1,4
sham,370,0,4
sham,371,2,1
sham,372,2,5
sham,373,1,3
sham,374,2,17
sham,375,2,12
sham,376,2,11
sham,377,1,10
sham,378,4,9
sham,379,0,5
sham,380,3,13
sham,381,4,10
sham,382,2,10
sham,383,0,12
sham,384,0,1
sham,385,2,5
sham,386,2,13
sham,387,0,9
sham,388,2,1
sham,389,4,11
sham,390,5,2
sham,391,1,4
sham,392,0,6
sham,393,0,6
sham,394,5,8
sham,395,1,14
sham,396,6,14
sham,397,1,4
sham,398,0,3
sham,399,0,3
sham,400,0,2
sham,401,0,6
sham,402,1,9
sham,403,2,14
sham,404,6,8
sham,405,3,13
sham,406,0,7
sham,407,2,11
sham,408,3,8
sham,409,1,5
sham,410,3,17
sham,411,2,17
sham,412,0,3
sham,413,5,13
sham,414,3,13
sham,415,5,12
sham,416,6,14
sham,417,0,7
sham,418,1,10
sham,419,1,14
sham,420,4,17
sham,421,3,16
sham,422,3,6
sham,423,2,15
sham,424,2,2
sham,425,0,4
sham,426,0,5
sham,427,0,5
sham,428,0,8
sham,429,1,4
sham,430,0,4
sham,431,1,2
sham,432,4,9
sham,433,2,14
sham,434,0,2
sham,435,0,3
sham,436,1,1
sham,437,1,3
sham,438,3,8
sham,439,0,4
sham,440,0,11
sham,441,1,2
sham,442,2,12
sham,443,0,2
sham,444,3,4
sham,445,5,15
sham,446,1,4
sham,447,4,12
sham,448,4,3
sham,449,7,14
sham,450,4,14
sham,451,2,5
sham,452,3,14
sham,453,1,13
sham,454,3,9
sham,455,2,5
sham,456,1,1
sham,457,4,17
sham,458,0,4
sham,459,1,4
sham,460,2,1
sham,461,1,19
sham,462,0,3
sham,463,0,5
sham,464,1,5
sham,465,5,11
sham,466,2,4
sham,467,1,3
sham,468,1,0
sham,469,9,10
sham,470,1,2
sham,471,5,12
sham,472,2,3
sham,473,5,18
sham,474,0,5
sham,475,3,13
sham,476,1,3
sham,477,0,2
sham,478,2,13
sham,479,4,18
sham,480,4,10
sham,481,3,3
sham,482,0,4
sham,483,3,11
sham,484,3,17
sham,485,0,8
sham,486,1,14
sham,487,2,7
sham,488,1,14
sham,489,1,5
sham,490,1,5
sham,491,1,16
sham,492,1,7
sham,493,2,2
sham,494,1,12
sham,495,1,4
sham,496,3,6
sham,497,5,16
sham,498,1,2
sham,499,0,6
sham,500,1,5
sham,501,0,1
sham,502,0,1
sham,503,4,13
sham,504,1,12
sham,505,4,8
sham,506,1,5
sham,507,0,2
sham,508,0,5
sham,509,0,2
sham,510,4,17
sham,511,1,0
sham,512,5,20
sham,513,3,3
sham,514,0,7
sham,515,1,4
sham,516,3,4
sham,517,2,5
sham,518,4,10
sham,519,1,2
sham,520,2,14
sham,521,1,7
sham,522,0,3
sham,523,3,14
sham,524,4,2
sham,525,2,11
sham,526,1,12
sham,527,3,5
sham,528,0,3
sham,529,0,9
sham,530,3,14
sham,531,0,6
sham,532,1,3
sham,533,0,5
sham,534,0,2
sham,535,4,13
sham,536,2,13
sham,537,0,2
sham,538,3,11
sham,539,0,1
sham,540,5,19
sham,541,4,15
sham,542,6,8
sham,543,3,12
sham,544,4,13
sham,545,0,2
sham,546,4,13
sham,547,4,14
sham,548,1,6
sham,549,0,4
sham,550,0,5
sham,551,5,16
sham,552,3,12
sham,553,0,1
sham,554,2,14
sham,555,2,13
sham,556,1,3
sham,557,7,6
sham,558,3,3
sham,559,5,16
sham,560,4,12
sham,561,3,14
sham,562,2,6
sham,563,3,5
sham,564,0,2
sham,565,1,3
sham,566,0,6
sham,567,4,1
sham,568,1,2
sham,569,4,13
sham,570,2,2
sham,571,0,4
sham,572,4,14
sham,573,1,5
sham,574,0,3
sham,575,2,5
sham,576,3,13
sham,577,3,11
sham,578,1,4
sham,579,0,8
sham,580,0,8
sham,581,2,5
sham,582,0,2
sham,583,2,7
sham,584,1,1
sham,585,0,5
sham,586,2,5
sham,587,3,1
sham,588,2,14
sham,589,4,10
sham,590,0,4
sham,591,3,12
sham,592,4,10
sham,593,4,13
sham,594,1,3
sham,595,0,2
sham,596,1,4
sham,597,1,13
sham,598,2,6
sham,599,0,10
sham,600,4,8
sham,601,1,15
sham,602,0,2
sham,603,1,11
sham,604,0,9
sham,605,1,1
sham,606,3,14
sham,607,5,15
sham,608,0,2
sham,609,1,5
sham,610,1,2
sham,611,0,4
sham,612,1,12
sham,613,6,17
sham,614,0,7
sham,615,4,13
sham,616,0,16
sham,617,1,5
sham,618,1,3
sham,619,4,5
sham,620,2,3
sham,621,0,6
sham,622,2,13
sham,623,0,6
sham,624,0,3
sham,625,2,17
sham,626,4,5
sham,627,1,3
sham,628,2,16
sham,629,0,5
sham,630,4,11
sham,631,1,5
sham,632,1,9
sham,633,0,4
sham,634,1,11
sham,635,0,4
sham,636,2,16
sham,637,0,2
sham,638,1,8
sham,639,0,1
sham,640,0,10
sham,641,3,8
sham,642,0,6
sham,643,4,20
sham,644,1,20
sham,645,3,4
sham,646,4,12
sham,647,0,18
sham,648,2,10
sham,649,4,18
sham,650,2,10
sham,651,4,10
sham,652,3,10
sham,653,2,2
sham,654,1,7
sham,655,5,10
sham,656,4,7
sham,657,2,11
sham,658,1,6
sham,659,0,1
sham,660,2,2
sham,661,1,2
sham,662,3,14
sham,663,2,14
sham,664,2,2
sham,665,9,12
sham,666,2,4
sham,667,1,14
sham,668,2,9
sham,669,0,6
sham,670,4,12
sham,671,7,11
sham,672,4,12
sham,673,0,3
sham,674,1,7
sham,675,7,15
sham,676,2,6
sham,677,2,14
sham,678,3,3
sham,679,0,6
sham,680,4,12
sham,681,4,11
sham,682,1,2
sham,683,1,9
sham,684,4,7
sham,685,0,5
sham,686,4,8
sham,687,1,14
sham,688,0,3
sham,689,2,9
sham,690,1,3
sham,691,2,5
sham,692,1,3
sham,693,1,2
sham,694,1,14
sham,695,6,11
sham,696,1,5
sham,697,0,3
sham,698,0,1
sham,699,1,10
sham,700,3,17
sham,701,1,1
sham,702,1,15
sham,703,2,6
sham,704,1,10
sham,705,1,9
sham,706,1,3
sham,707,0,4
sham,708,1,3
sham,709,0,2
sham,710,2,11
sham,711,4,6
sham,712,0,1
sham,713,7,11
sham,714,0,5
sham,715,1,5
sham,716,0,6
sham,717,0,1
sham,718,1,15
sham,719,1,18
sham,720,3,2
sham,721,1,10
sham,722,4,7
sham,723,3,10
sham,724,0,9
sham,725,4,9
sham,726,6,9
sham,727,4,10
sham,728,3,5
sham,729,4,12
sham,730,0,2
sham,731,2,12
sham,732,3,2
sham,733,0,3
sham,734,4,11
sham,735,1,3
sham,736,0,1
sham,737,6,6
sham,738,0,11
sham,739,2,5
sham,740,1,12
sham,741,1,5
sham,742,1,13
sham,743,0,5
sham,744,1,5
sham,745,2,11
sham,746,0,4
sham,747,5,10
sham,748,1,3
sham,749,6,14
sham,750,4,15
sham,751,3,14
sham,752,1,6
sham,753,4,11
sham,754,0,10
sham,755,8,13
sham,756,1,13
sham,757,1,4
sham,758,4,5
sham,759,4,4
sham,760,2,1
sham,761,1,6
sham,762,4,11
sham,763,2,3
sham,764,1,6
sham,765,0,5
sham,766,4,4
sham,767,0,6
sham,768,3,7
sham,769,10,13
sham,770,3,11
sham,771,1,2
sham,772,4,3
sham,773,4,1
sham,774,4,19
sham,775,2,8
sham,776,0,8
sham,777,1,8
sham,778,1,3
sham,779,1,4
sham,780,0,6
sham,781,3,4
sham,782,0,4
sham,783,4,4
sham,784,6,15
sham,785,1,5
sham,786,0,2
sham,787,2,13
sham,788,0,1
sham,789,2,9
sham,790,2,11
sham,791,2,16
sham,792,3,12
sham,793,4,14
sham,794,0,5
sham,795,6,8
sham,796,2,9
sham,797,3,11
sham,798,1,5
sham,799,0,10
sham,800,1,4
sham,801,1,2
sham,802,0,4
sham,803,5,10
sham,804,4,16
sham,805,2,21
sham,806,4,11
sham,807,4,17
sham,808,1,1
sham,809,0,5
sham,810,2,2
sham,811,5,13
sham,812,5,14
sham,813,0,3
sham,814,1,15
sham,815,1,10
sham,816,4,22
sham,817,1,4
sham,818,2,6
sham,819,0,3
sham,820,6,14
sham,821,6,11
sham,822,5,14
sham,823,0,6
sham,824,3,10
sham,825,1,10
sham,826,3,2
sham,827,2,10
sham,828,3,13
sham,829,0,2
sham,830,3,11
sham,831,2,4
sham,832,2,18
sham,833,4,9
sham,834,0,4
sham,835,3,11
sham,836,0,5
sham,837,1,12
sham,838,3,8
sham,839,0,3
sham,840,3,4
sham,841,5,14
sham,842,0,5
sham,843,3,12
sham,844,3,10
sham,845,1,1
sham,846,0,3
sham,847,3,12
sham,848,3,12
sham,849,5,12
sham,850,0,4
sham,851,2,11
sham,852,2,2
sham,853,1,7
sham,854,1,15
sham,855,1,9
sham,856,0,6
sham,857,2,14
sham,858,5,10
sham,859,2,12
sham,860,2,11
sham,861,0,3
sham,862,2,11
sham,863,4,14
sham,864,1,6
sham,865,0,3
sham,866,1,9
sham,867,2,3
sham,868,2,8
sham,869,1,7
sham,870,5,3
sham,871,0,4
sham,872,3,8
sham,873,2,11
sham,874,1,3
sham,875,0,2
sham,876,0,7
sham,877,3,11
sham,878,3,11
sham,879,4,6
sham,880,1,9
sham,881,6,11
sham,882,0,6
sham,883,4,2
sham,884,2,4
sham,885,2,8
sham,886,4,8
sham,887,0,2
sham,888,1,4
sham,889,0,11
sham,890,1,14
sham,891,0,4
sham,892,1,14
sham,893,1,6
sham,894,1,5
sham,895,3,6
sham,896,2,2
sham,897,3,12
sham,898,3,9
sham,899,3,15
sham,900,5,11
sham,901,0,14
sham,902,0,2
sham,903,1,2
sham,904,2,18
sham,905,1,4
sham,906,4,10
sham,907,2,15
sham,908,3,13
sham,909,2,17
sham,910,2,5
sham,911,0,6
sham,912,0,6
sham,913,2,15
sham,914,2,3
sham,915,1,16
sham,916,3,9
sham,917,3,2
sham,918,9,18
sham,919,2,0
sham,920,1,4
sham,921,3,13
sham,922,2,14
sham,923,0,5
sham,924,0,17
sham,925,0,6
sham,926,2,7
sham,927,2,3
sham,928,1,4
sham,929,0,2
sham,930,2,11
sham,931,2,5
sham,932,4,8
sham,933,0,2
sham,934,3,14
sham,935,3,14
sham,936,4,10
sham,937,1,4
sham,938,2,2
sham,939,2,12
sham,940,3,12
sham,941,4,12
sham,942,1,7
sham,943,0,5
sham,944,3,20
sham,945,0,4
sham,946,2,9
sham,947,3,10
sham,948,3,10
sham,949,3,11
sham,950,0,14
sham,951,0,2
sham,952,2,14
sham,953,1,9
sham,954,0,2
sham,955,5,13
sham,956,1,7
sham,957,0,4
sham,958,2,2
sham,959,2,8
sham,960,0,7
sham,961,0,0
sham,962,0,2
sham,963,1,12
sham,964,3,12
sham,965,2,9
sham,966,3,15
sham,967,2,14
sham,968,0,4
sham,969,1,4
sham,970,4,16
sham,971,1,5
sham,972,6,12
sham,973,1,0
sham,974,0,5
sham,975,0,5
sham,976,2,12
sham,977,4,18
sham,978,2,12
sham,979,2,5
sham,980,0,3
sham,981,6,19
sham,982,1,6
sham,983,0,16
sham,984,5,9
sham,985,5,14
sham,986,0,4
sham,987,3,12
sham,988,4,10
sham,989,1,5
sham,990,3,1
sham,991,2,4
sham,992,2,14
sham,993,4,11
sham,994,2,6
sham,995,4,14
sham,996,3,6
sham,997,3,7
sham,998,1,11
sham,999,1,6
sham,1000,5,8
sham,1001,0,4
sham,1002,1,3
sham,1003,3,7
sham,1004,2,11
sham,1005,1,4
sham,1006,3,11
sham,1007,0,6
sham,1008,2,10
sham,1009,2,12
sham,1010,2,14
sham,1011,3,7
sham,1012,1,8
sham,1013,2,12
sham,1014,3,20
sham,1015,2,7
sham,1016,1,7
sham,1017,2,1
sham,1018,4,3
sham,1019,3,10
sham,1020,0,6
sham,1021,0,1
sham,1022,4,9
sham,1023,0,4
sham,1024,4,10
sham,1025,3,16
sham,1026,1,12
sham,1027,3,2
sham,1028,6,12
sham,1029,0,7
sham,1030,0,14
sham,1031,2,4
sham,1032,4,12
sham,1033,5,10
sham,1034,0,3
sham,1035,0,2
sham,1036,3,0
sham,1037,4,4
sham,1038,1,7
sham,1039,5,16
sham,1040,1,5
sham,1041,2,16
sham,1042,2,10
sham,1043,1,5
sham,1044,1,5
sham,1045,2,6
sham,1046,5,9
sham,1047,0,4
sham,1048,0,8
sham,1049,2,15
sham,1050,0,1
sham,1051,0,4
sham,1052,0,1
sham,1053,4,3
sham,1054,1,3
sham,1055,0,4
sham,1056,0,5
sham,1057,11,10
sham,1058,3,12
sham,1059,1,4
sham,1060,0,4
sham,1061,2,16
sham,1062,5,21
sham,1063,2,3
sham,1064,4,15
sham,1065,3,11
sham,1066,1,5
sham,1067,5,14
sham,1068,4,9
sham,1069,0,7
sham,1070,5,10
sham,1071,2,2
sham,1072,0,4
sham,1073,2,14
sham,1074,2,1
sham,1075,2,4
sham,1076,0,3
sham,1077,2,2
sham,1078,0,6
sham,1079,4,9
sham,1080,1,7
sham,1081,1,5
sham,1082,1,6
sham,1083,0,2
sham,1084,0,5
sham,1085,2,12
sham,1086,4,18
sham,1087,0,4
sham,1088,1,20
sham,1089,3,4
sham,1090,0,17
sham,1091,2,12
sham,1092,4,13
sham,1093,3,18
sham,1094,3,15
sham,1095,1,2
sham,1096,4,9
sham,1097,5,15
sham,1098,0,5
sham,1099,1,3
sham,1100,0,2
sham,1101,2,15
sham,1102,1,2
sham,1103,0,2
sham,1104,1,19
sham,1105,0,16
sham,1106,0,3
sham,1107,5,11
sham,1108,1,13
sham,1109,0,2
sham,1110,0,6
sham,1111,4,12
sham,1112,1,6
sham,1113,1,5
sham,1114,0,5
sham,1115,0,4
sham,1116,1,4
sham,1117,0,3
sham,1118,3,9
sham,1119,0,8
sham,1120,2,3
sham,1121,9,15
sham,1122,4,11
sham,1123,0,5
sham,1124,1,4
sham,1125,0,1
sham,1126,1,5
sham,1127,0,5
sham,1128,5,7
sham,1129,5,7
sham,1130,5,9
sham,1131,1,12
sham,1132,2,5
sham,1133,4,10
sham,1134,0,4
sham,1135,3,11
sham,1136,2,12
sham,1137,0,3
sham,1138,0,5
sham,1139,2,18
sham,1140,2,2
sham,1141,0,5
sham,1142,0,2
sham,1143,4,7
sham,1144,0,3
sham,1145,1,2
sham,1146,1,3
sham,1147,1,3
sham,1148,2,7
sham,1149,2,19
sham,1150,0,5
sham,1151,6,12
sham,1152,2,7
sham,1153,2,11
sham,1154,1,4
sham,1155,2,14
sham,1156,3,2
sham,1157,4,10
sham,1158,2,9
sham,1159,9,16
sham,1160,3,2
sham,1161,0,6
sham,1162,1,4
sham,1163,1,2
sham,1164,0,4
sham,1165,3,14
sham,1166,5,14
sham,1167,5,8
sham,1168,0,1
sham,1169,2,16
sham,1170,2,3
sham,1171,3,6
sham,1172,0,5
sham,1173,1,5
sham,1174,0,5
sham,1175,0,7
sham,1176,4,13
sham,1177,1,3
sham,1178,4,8
sham,1179,0,5
sham,1180,3,8
sham,1181,1,2
sham,1182,3,13
sham,1183,2,10
sham,1184,1,4
sham,1185,0,4
sham,1186,0,1
sham,1187,1,1
sham,1188,0,7
sham,1189,5,6
sham,1190,1,15
sham,1191,4,12
sham,1192,2,2
sham,1193,0,4
sham,1194,0,3
sham,1195,0,2
sham,1196,2,3
sham,1197,3,18
sham,1198,0,12
sham,1199,1,4
sham,1200,0,8
sham,1201,5,8
sham,1202,0,3
sham,1203,0,4
sham,1204,4,7
sham,1205,1,12
sham,1206,0,6
sham,1207,3,7
sham,1208,3,12
sham,1209,2,0
sham,1210,8,13
sham,1211,2,2
sham,1212,3,12
sham,1213,2,4
sham,1214,3,13
sham,1215,0,5
sham,1216,1,4
sham,1217,1,1
sham,1218,1,4
sham,1219,4,12
sham,1220,4,12
sham,1221,1,6
sham,1222,4,11
sham,1223,0,2
sham,1224,3,15
sham,1225,3,12
sham,1226,6,10
sham,1227,1,12
sham,1228,7,16
sham,1229,0,5
sham,1230,3,17
sham,1231,0,6
sham,1232,3,6
sham,1233,6,9
sham,1234,1,6
sham,1235,2,12
sham,1236,2,2
sham,1237,0,8
sham,1238,3,13
sham,1239,4,3
sham,1240,3,3
sham,1241,2,4
sham,1242,0,1
sham,1243,2,9
sham,1244,2,9
sham,1245,0,6
sham,1246,4,14
sham,1247,0,14
sham,1248,0,14
sham,1249,2,8
sham,1250,9,9
sham,1251,2,3
sham,1252,0,4
sham,1253,5,15
sham,1254,4,7
sham,1255,2,4
sham,1256,4,16
sham,1257,5,9
sham,1258,2,3
sham,1259,1,7
sham,1260,0,5
sham,1261,1,6
sham,1262,0,5
sham,1263,4,12
sham,1264,2,4
sham,1265,2,9
sham,1266,3,10
sham,1267,4,16
sham,1268,1,12
sham,1269,3,9
sham,1270,0,10
sham,1271,5,13
sham,1272,3,11
sham,1273,0,8
sham,1274,3,14
sham,1275,8,12
sham,1276,0,2
sham,1277,9,12
sham,1278,2,7
sham,1279,0,7
sham,1280,4,7
sham,1281,5,11
sham,1282,3,2
sham,1283,6,14
sham,1284,4,11
sham,1285,1,5
sham,1286,0,5
sham,1287,5,11
sham,1288,1,14
sham,1289,1,1
sham,1290,1,3
sham,1291,6,14
sham,1292,3,13
sham,1293,1,18
sham,1294,0,4
sham,1295,0,2
sham,1296,0,2
sham,1297,3,5
sham,1298,3,9
sham,1299,0,8
sham,1300,0,2
sham,1301,9,17
sham,1302,3,13
sham,1303,4,8
sham,1304,2,4
sham,1305,6,12
sham,1306,2,14
sham,1307,0,4
sham,1308,2,2
sham,1309,1,3
sham,1310,3,14
sham,1311,2,6
sham,1312,0,7
sham,1313,1,4
sham,1314,2,14
sham,1315,0,1
sham,1316,1,3
sham,1317,4,5
sham,1318,1,9
sham,1319,2,4
sham,1320,2,9
sham,1321,2,16
sham,1322,0,7
sham,1323,2,14
sham,1324,4,16
sham,1325,1,3
sham,1326,2,13
sham,1327,0,13
sham,1328,4,6
sham,1329,2,6
sham,1330,2,10
sham,1331,1,1
sham,1332,0,11
sham,1333,0,7
sham,1334,0,2
sham,1335,4,10
sham,1336,0,4
sham,1337,3,14
sham,1338,0,4
sham,1339,1,10
sham,1340,0,2
sham,1341,1,6
sham,1342,1,10
sham,1343,1,11
sham,1344,2,6
sham,1345,2,6
sham,1346,0,4
sham,1347,2,5
sham,1348,3,16
sham,1349,0,0
sham,1350,1,5
sham,1351,1,4
sham,1352,1,16
sham,1353,1,10
sham,1354,2,14
sham,1355,1,3
sham,1356,3,8
sham,1357,0,3
sham,1358,0,3
sham,1359,3,7
sham,1360,3,16
sham,1361,1,6
sham,1362,1,6
sham,1363,0,4
sham,1364,0,3
sham,1365,1,5
sham,1366,1,2
sham,1367,10,16
sham,1368,0,12
sham,1369,0,3
sham,1370,3,9
sham,1371,4,2
sham,1372,0,6
sham,1373,1,4
sham,1374,2,8
sham,1375,2,5
sham,1376,1,8
sham,1377,4,3
sham,1378,2,12
sham,1379,0,5
sham,1380,5,15
sham,1381,5,12
sham,1382,1,5
sham,1383,1,13
sham,1384,2,9
sham,1385,2,10
sham,1386,0,2
sham,1387,3,25
sham,1388,0,6
sham,1389,3,5
sham,1390,0,5
sham,1391,2,3
sham,1392,3,18
sham,1393,0,2
sham,1394,1,15
sham,1395,1,7
sham,1396,1,1
sham,1397,2,20
sham,1398,1,3
sham,1399,1,7
sham,1400,2,6
sham,1401,2,5
sham,1402,1,2
sham,1403,4,17
sham,1404,4,11
sham,1405,2,3
sham,1406,2,15
sham,1407,0,3
sham,1408,3,13
sham,1409,3,11
sham,1410,4,8
sham,1411,1,4
sham,1412,3,15
sham,1413,2,6
sham,1414,3,12
sham,1415,3,3
sham,1416,7,15
sham,1417,2,16
sham,1418,0,7
sham,1419,3,9
sham,1420,1,2
sham,1421,1,4
sham,1422,1,5
sham,1423,4,10
sham,1424,1,11
sham,1425,3,12
sham,1426,2,18
sham,1427,2,12
sham,1428,2,4
sham,1429,1,18
sham,1430,1,4
sham,1431,2,4
sham,1432,8,6
sham,1433,4,14
sham,1434,0,4
sham,1435,4,8
sham,1436,8,13
sham,1437,1,3
sham,1438,0,4
sham,1439,2,7
sham,1440,5,14
sham,1441,4,9
sham,1442,0,5
sham,1443,6,12
sham,1444,2,8
sham,1445,3,12
sham,1446,1,4
sham,1447,1,8
sham,1448,8,15
sham,1449,1,9
sham,1450,3,13
sham,1451,2,8
sham,1452,4,15
sham,1453,2,7
sham,1454,2,14
sham,1455,5,14
sham,1456,2,7
sham,1457,0,6
sham,1458,0,17
sham,1459,3,13
sham,1460,0,13
sham,1461,2,7
sham,1462,3,14
sham,1463,6,16
sham,1464,0,8
sham,1465,5,14
sham,1466,4,10
sham,1467,0,4
sham,1468,2,18
sham,1469,3,12
sham,1470,2,2
sham,1471,1,4
sham,1472,1,4
sham,1473,3,17
sham,1474,5,14
sham,1475,1,3
sham,1476,0,16
sham,1477,2,10
sham,1478,0,1
sham,1479,3,13
sham,1480,2,13
sham,1481,6,18
sham,1482,4,11
sham,1483,4,14
sham,1484,3,10
sham,1485,0,5
sham,1486,1,2
sham,1487,2,7
sham,1488,3,7
sham,1489,2,4
sham,1490,1,12
sham,1491,0,4
sham,1492,1,7
sham,1493,3,13
sham,1494,2,4
sham,1495,5,17
sham,1496,2,15
sham,1497,1,2
sham,1498,1,12
sham,1499,1,3
sham,1500,1,17
sham,1501,1,12
sham,1502,0,7
sham,1503,2,14
sham,1504,4,14
sham,1505,0,15
sham,1506,0,4
sham,1507,1,6
sham,1508,3,12
sham,1509,4,12
sham,1510,3,11
sham,1511,2,2
sham,1512,3,2
sham,1513,6,11
sham,1514,5,9
sham,1515,1,6
sham,1516,1,7
sham,1517,1,4
sham,1518,2,16
sham,1519,0,14
sham,1520,2,12
sham,1521,2,2
sham,1522,3,11
sham,1523,1,16
sham,1524,0,5
sham,1525,1,3
sham,1526,0,4
sham,1527,2,1
sham,1528,2,6
sham,1529,2,10
sham,1530,1,2
sham,1531,1,10
sham,1532,0,15
sham,1533,1,7
sham,1534,3,7
sham,1535,3,14
sham,1536,5,13
sham,1537,6,12
sham,1538,2,14
sham,1539,2,1
sham,1540,2,15
sham,1541,3,8
sham,1542,5,12
sham,1543,1,12
sham,1544,7,13
sham,1545,2,4
sham,1546,0,12
sham,1547,3,11
sham,1548,2,16
sham,1549,0,8
sham,1550,1,7
sham,1551,3,10
sham,1552,3,9
sham,1553,4,6
sham,1554,3,6
sham,1555,2,3
sham,1556,0,13
sham,1557,4,22
sham,1558,2,1
sham,1559,3,7
sham,1560,1,4
sham,1561,3,4
sham,1562,3,7
sham,1563,2,4
sham,1564,2,19
sham,1565,5,15
sham,1566,1,3
sham,1567,3,10
sham,1568,0,8
sham,1569,2,5
sham,1570,0,6
sham,1571,0,7
sham,1572,5,14
sham,1573,2,13
sham,1574,2,5
sham,1575,3,2
sham,1576,1,5
sham,1577,1,11
sham,1578,0,4
sham,1579,0,5
sham,1580,5,9
sham,1581,0,5
sham,1582,1,16
sham,1583,1,12
sham,1584,6,12
sham,1585,4,10
sham,1586,5,10
sham,1587,1,2
sham,1588,0,7
sham,1589,8,9
sham,1590,4,10
sham,1591,2,12
sham,1592,1,7
sham,1593,3,9
sham,1594,2,6
sham,1595,1,5
sham,1596,1,1
sham,1597,2,6
sham,1598,1,5
sham,1599,1,8
sham,1600,5,13
sham,1601,2,8
sham,1602,3,4
sham,1603,0,7
sham,1604,0,6
sham,1605,4,3
sham,1606,1,3
sham,1607,4,10
sham,1608,2,5
sham,1609,1,9
sham,1610,0,1
sham,1611,1,3
sham,1612,3,7
sham,1613,2,4
sham,1614,3,2
sham,1615,1,8
sham,1616,0,0
sham,1617,2,3
sham,1618,2,7
sham,1619,1,6
sham,1620,2,19
sham,1621,6,11
sham,1622,2,8
sham,1623,4,6
sham,1624,2,9
sham,1625,2,3
sham,1626,1,9
sham,1627,4,15
sham,1628,2,14
sham,1629,0,4
sham,1630,1,3
sham,1631,5,10
sham,1632,4,11
sham,1633,4,11
sham,1634,4,13
sham,1635,4,14
sham,1636,0,2
sham,1637,2,3
sham,1638,1,5
sham,1639,4,10
sham,1640,2,1
sham,1641,3,9
sham,1642,4,5
sham,1643,0,0
sham,1644,2,4
sham,1645,4,19
sham,1646,6,10
sham,1647,1,7
sham,1648,1,4
sham,1649,3,10
sham,1650,3,13
sham,1651,1,20
sham,1652,0,4
sham,1653,0,3
sham,1654,3,13
sham,1655,1,11
sham,1656,3,15
sham,1657,3,9
sham,1658,2,3
sham,1659,0,4
sham,1660,1,2
sham,1661,2,4
sham,1662,0,3
sham,1663,4,13
sham,1664,5,10
sham,1665,4,8
sham,1666,8,9
sham,1667,0,1
sham,1668,0,5
sham,1669,0,3
sham,1670,1,14
sham,1671,6,14
sham,1672,2,12
sham,1673,2,1
sham,1674,4,11
sham,1675,2,1
sham,1676,1,1
sham,1677,0,3
sham,1678,1,8
sham,1679,0,4
sham,1680,3,14
sham,1681,4,13
sham,1682,2,13
sham,1683,2,17
sham,1684,0,14
sham,1685,3,15
sham,1686,0,4
sham,1687,2,6
sham,1688,1,4
sham,1689,1,2
sham,1690,0,11
sham,1691,4,3
sham,1692,2,18
sham,1693,2,3
sham,1694,0,5
sham,1695,1,10
sham,1696,4,7
sham,1697,0,1
sham,1698,1,20
sham,1699,2,14
sham,1700,0,4
sham,1701,2,3
sham,1702,2,3
sham,1703,2,11
sham,1704,1,7
sham,1705,3,15
sham,1706,2,2
sham,1707,1,5
sham,1708,2,7
sham,1709,0,6
sham,1710,2,12
sham,1711,0,6
sham,1712,0,5
sham,1713,2,13
sham,1714,5,8
sham,1715,2,15
sham,1716,1,4
sham,1717,3,13
sham,1718,0,13
sham,1719,3,2
sham,1720,5,18
sham,1721,3,6
sham,1722,2,16
sham,1723,9,12
sham,1724,1,12
sham,1725,2,15
sham,1726,2,10
sham,1727,1,3
sham,1728,3,13
sham,1729,1,5
sham,1730,3,11
sham,1731,0,3
sham,1732,3,11
sham,1733,0,1
sham,1734,0,5
sham,1735,2,4
sham,1736,1,1
sham,1737,7,14
sham,1738,4,10
sham,1739,0,2
sham,1740,0,9
sham,1741,1,2
sham,1742,4,15
sham,1743,5,11
sham,1744,0,1
sham,1745,0,12
sham,1746,0,4
sham,1747,4,9
sham,1748,4,10
sham,1749,3,15
sham,1750,5,19
sham,1751,1,4
sham,1752,1,6
sham,1753,0,6
sham,1754,4,15
sham,1755,1,2
sham,1756,3,12
sham,1757,3,6
sham,1758,5,12
sham,1759,4,16
sham,1760,1,8
sham,1761,3,9
sham,1762,1,11
sham,1763,1,4
sham,1764,7,11
sham,1765,8,8
sham,1766,3,12
sham,1767,4,14
sham,1768,0,8
sham,1769,2,15
sham,1770,2,14
sham,1771,9,9
sham,1772,3,16
sham,1773,1,16
sham,1774,4,10
sham,1775,2,5
sham,1776,1,7
sham,1777,2,10
sham,1778,2,12
sham,1779,7,11
sham,1780,1,3
sham,1781,0,17
sham,1782,2,7
sham,1783,1,6
sham,1784,0,7
sham,1785,3,11
sham,1786,0,5
sham,1787,3,13
sham,1788,1,12
sham,1789,2,8
sham,1790,0,4
sham,1791,1,1
sham,1792,1,8
sham,1793,3,14
sham,1794,1,4
sham,1795,1,9
sham,1796,3,10
sham,1797,0,2
sham,1798,0,5
sham,1799,2,10
sham,1800,3,12
sham,1801,3,11
sham,1802,3,18
sham,1803,4,12
sham,1804,1,2
sham,1805,0,6
sham,1806,3,9
sham,1807,2,3
sham,1808,0,17
sham,1809,0,3
sham,1810,0,4
sham,1811,1,4
sham,1812,0,5
sham,1813,2,9
sham,1814,0,5
sham,1815,3,13
sham,1816,0,5
sham,1817,1,2
sham,1818,0,9
sham,1819,1,18
sham,1820,4,17
sham,1821,3,7
sham,1822,0,14
sham,1823,1,4
sham,1824,1,8
sham,1825,0,3
sham,1826,2,0
sham,1827,3,3
sham,1828,3,10
sham,1829,1,3
sham,1830,3,4
sham,1831,0,0
sham,1832,2,1
sham,1833,2,11
sham,1834,4,10
sham,1835,1,7
sham,1836,0,5
sham,1837,1,9
sham,1838,1,14
sham,1839,0,6
sham,1840,4,11
sham,1841,3,3
sham,1842,3,11
sham,1843,4,15
sham,1844,1,3
sham,1845,1,5
sham,1846,4,11
sham,1847,2,12
sham,1848,1,6
sham,1849,2,13
sham,1850,1,3
sham,1851,6,11
sham,1852,2,10
sham,1853,3,3
sham,1854,3,14
sham,1855,1,7
sham,1856,4,6
sham,1857,0,3
sham,1858,7,10
sham,1859,5,10
sham,1860,3,1
sham,1861,3,14
sham,1862,2,7
sham,1863,1,12
sham,1864,4,10
sham,1865,2,11
sham,1866,3,9
sham,1867,1,3
sham,1868,2,6
sham,1869,3,14
sham,1870,5,14
sham,1871,1,10
sham,1872,0,8
sham,1873,0,7
sham,1874,4,2
sham,1875,2,6
sham,1876,5,14
sham,1877,0,6
sham,1878,2,18
sham,1879,0,4
sham,1880,2,11
sham,1881,4,12
sham,1882,0,2
sham,1883,1,2
sham,1884,1,4
sham,1885,3,9
sham,1886,4,16
sham,1887,1,12
sham,1888,2,13
sham,1889,3,7
sham,1890,4,6
sham,1891,0,7
sham,1892,2,12
sham,1893,4,14
sham,1894,2,12
sham,1895,2,19
sham,1896,0,1
sham,1897,1,3
sham,1898,5,11
sham,1899,0,6
sham,1900,4,9
sham,1901,1,12
sham,1902,0,6
sham,1903,0,4
sham,1904,0,4
sham,1905,5,9
sham,1906,0,6
sham,1907,1,3
sham,1908,2,8
sham,1909,3,13
sham,1910,3,19
sham,1911,0,4
sham,1912,0,5
sham,1913,2,7
sham,1914,7,14
sham,1915,2,5
sham,1916,0,11
sham,1917,3,13
sham,1918,6,9
sham,1919,4,13
sham,1920,2,15
sham,1921,1,4
sham,1922,3,10
sham,1923,4,7
sham,1924,1,4
sham,1925,1,16
sham,1926,0,3
sham,1927,0,6
sham,1928,1,4
sham,1929,2,11
sham,1930,0,2
sham,1931,2,3
sham,1932,1,8
sham,1933,2,10
sham,1934,0,3
sham,1935,4,3
sham,1936,4,12
sham,1937,3,13
sham,1938,6,14
sham,1939,4,13
sham,1940,0,3
sham,1941,2,15
sham,1942,0,5
sham,1943,2,13
sham,1944,0,4
sham,1945,0,7
sham,1946,0,8
sham,1947,1,13
sham,1948,1,12
sham,1949,1,3
sham,1950,0,2
sham,1951,1,19
sham,1952,0,5
sham,1953,4,12
sham,1954,1,6
sham,1955,1,15
sham,1956,5,10
sham,1957,0,7
sham,1958,2,2
sham,1959,0,3
sham,1960,2,14
sham,1961,4,11
sham,1962,1,4
sham,1963,3,12
sham,1964,0,7
sham,1965,0,5
sham,1966,3,14
sham,1967,3,2
sham,1968,3,7
sham,1969,5,9
sham,1970,1,9
sham,1971,2,5
sham,1972,3,14
sham,1973,2,10
sham,1974,3,11
sham,1975,4,15
sham,1976,2,7
sham,1977,0,2
sham,1978,2,15
sham,1979,0,14
sham,1980,1,3
sham,1981,5,10
sham,1982,0,4
sham,1983,1,16
sham,1984,0,8
sham,1985,2,7
sham,1986,3,12
sham,1987,1,2
sham,1988,0,2
sham,1989,3,15
sham,1990,2,3
sham,1991,3,9
sham,1992,0,5
sham,1993,6,7
sham,1994,1,3
sham,1995,4,13
sham,1996,1,7
sham,1997,2,12
sham,1998,2,2
sham,1999,4,13
sham,2000,0,1
sham,2001,0,4
sham,2002,2,6
sham,2003,2,8
sham,2004,0,5
sham,2005,0,2
sham,2006,1,8
sham,2007,3,15
sham,2008,3,22
sham,2009,1,2
sham,2010,4,11
sham,2011,1,4
sham,2012,1,4
sham,2013,2,13
sham,2014,2,11
sham,2015,3,15
sham,2016,2,3
sham,2017,0,5
sham,2018,2,10
sham,2019,3,3
sham,2020,3,9
sham,2021,0,6
sham,2022,1,11
sham,2023,6,12
sham,2024,0,7
sham,2025,2,7
sham,2026,3,15
sham,2027,2,12
sham,2028,1,1
sham,2029,5,5
sham,2030,4,2
sham,2031,1,4
sham,2032,4,10
sham,2033,1,1
sham,2034,4,17
sham,2035,0,6
sham,2036,1,3
sham,2037,2,14
sham,2038,6,6
sham,2039,3,9
sham,2040,1,6
sham,2041,1,3
sham,2042,0,2
sham,2043,8,13
sham,2044,1,13
sham,2045,4,11
sham,2046,2,5
sham,2047,0,4
sham,2048,0,3
sham,2049,2,11
sham,2050,4,15
sham,2051,0,7
sham,2052,0,4
sham,2053,5,15
sham,2054,1,13
sham,2055,3,2
sham,2056,1,13
sham,2057,4,2
sham,2058,3,10
sham,2059,1,3
sham,2060,0,3
sham,2061,0,4
sham,2062,3,16
sham,2063,0,13
sham,2064,0,13
sham,2065,0,18
sham,2066,0,2
sham,2067,0,6
sham,2068,0,4
sham,2069,3,11
sham,2070,1,13
sham,2071,1,6
sham,2072,1,4
sham,2073,0,3
sham,2074,0,3
sham,2075,8,14
sham,2076,1,6
sham,2077,0,9
sham,2078,0,4
sham,2079,2,9
sham,2080,2,7
sham,2081,3,14
sham,2082,1,2
sham,2083,2,12
sham,2084,1,1
sham,2085,0,2
sham,2086,0,1
sham,2087,0,4
sham,2088,0,5
sham,2089,0,3
sham,2090,0,5
sham,2091,0,12
sham,2092,2,10
sham,2093,0,2
sham,2094,3,10
sham,2095,1,15
sham,2096,0,7
sham,2097,1,5
sham,2098,1,12
sham,2099,0,6
sham,2100,2,14
sham,2101,1,15
sham,2102,2,10
sham,2103,3,1
sham,2104,5,7
sham,2105,0,1
sham,2106,2,14
sham,2107,0,1
sham,2108,2,3
sham,2109,4,10
sham,2110,0,1
sham,2111,2,5
sham,2112,0,2
sham,2113,0,12
sham,2114,5,8
sham,2115,2,12
sham,2116,2,0
sham,2117,4,4
sham,2118,2,6
sham,2119,2,9
sham,2120,3,8
sham,2121,2,16
sham,2122,3,10
sham,2123,3,2
sham,2124,4,15
sham,2125,2,13
sham,2126,0,3
sham,2127,0,4
sham,2128,6,17
sham,2129,0,6
sham,2130,4,8
sham,2131,3,9
sham,2132,3,16
sham,2133,3,13
sham,2134,0,3
sham,2135,4,23
sham,2136,0,13
sham,2137,4,13
sham,2138,2,16
sham,2139,0,15
sham,2140,0,2
sham,2141,5,14
sham,2142,2,10
sham,2143,3,5
sham,2144,0,2
sham,2145,0,2
sham,2146,2,11
sham,2147,1,13
sham,2148,3,13
sham,2149,4,15
sham,2150,0,1
sham,2151,0,10
sham,2152,3,12
sham,2153,0,12
sham,2154,3,13
sham,2155,2,10
sham,2156,2,9
sham,2157,4,4
sham,2158,2,4
sham,2159,4,11
sham,2160,4,8
sham,2161,2,4
sham,2162,4,9
sham,2163,2,14
sham,2164,1,13
sham,2165,1,8
sham,2166,0,3
sham,2167,2,12
sham,2168,2,6
sham,2169,3,17
sham,2170,5,3
sham,2171,3,11
sham,2172,5,11
sham,2173,0,2
sham,2174,5,9
sham,2175,0,2
sham,2176,5,10
sham,2177,1,2
sham,2178,5,13
sham,2179,1,5
sham,2180,3,11
sham,2181,2,3
sham,2182,1,3
sham,2183,0,4
sham,2184,2,4
sham,2185,5,7
sham,2186,3,9
sham,2187,1,4
sham,2188,2,13
sham,2189,1,4
sham,2190,3,10
sham,2191,1,2
sham,2192,0,3
sham,2193,5,12
sham,2194,3,15
sham,2195,8,11
sham,2196,3,12
sham,2197,2,4
sham,2198,0,1
sham,2199,1,3
sham,2200,6,10
sham,2201,0,7
sham,2202,1,23
sham,2203,2,2
sham,2204,0,5
sham,2205,4,4
sham,2206,0,5
sham,2207,0,5
sham,2208,1,7
sham,2209,1,12
sham,2210,1,3
sham,2211,0,0
sham,2212,7,13
sham,2213,2,15
sham,2214,3,22
sham,2215,0,6
sham,2216,0,4
sham,2217,0,11
sham,2218,0,3
sham,2219,0,4
sham,2220,0,5
sham,2221,3,7
sham,2222,3,6
sham,2223,6,9
sham,2224,0,5
sham,2225,3,7
sham,2226,3,5
sham,2227,0,8
sham,2228,3,11
sham,2229,1,10
sham,2230,2,10
sham,2231,4,12
sham,2232,2,9
sham,2233,2,15
sham,2234,0,5
sham,2235,1,3
sham,2236,3,7
sham,2237,0,4
sham,2238,0,5
sham,2239,3,14
sham,2240,2,11
sham,2241,2,0
sham,2242,1,2
sham,2243,1,2
sham,2244,5,10
sham,2245,1,10
sham,2246,3,5
sham,2247,4,11
sham,2248,2,16
sham,2249,3,11
sham,2250,3,11
sham,2251,3,12
sham,2252,1,21
sham,2253,1,9
sham,2254,0,9
sham,2255,0,4
sham,2256,2,11
sham,2257,1,12
sham,2258,2,7
sham,2259,0,6
sham,2260,3,16
sham,2261,1,4
sham,2262,0,4
sham,2263,1,10
sham,2264,0,9
sham,2265,1,16
sham,2266,0,6
sham,2267,0,13
sham,2268,3,14
sham,2269,0,4
sham,2270,0,1
sham,2271,3,16
sham,2272,3,13
sham,2273,1,2
sham,2274,6,9
sham,2275,0,3
sham,2276,0,4
sham,2277,0,6
sham,2278,1,7
sham,2279,2,7
sham,2280,2,8
sham,2281,1,3
sham,2282,0,4
sham,2283,6,17
sham,2284,0,1
sham,2285,3,23
sham,2286,4,11
sham,2287,1,9
sham,2288,0,4
sham,2289,0,17
sham,2290,2,13
sham,2291,2,7
sham,2292,1,6
sham,2293,3,12
sham,2294,1,4
sham,2295,4,7
sham,2296,1,12
sham,2297,2,15
sham,2298,2,7
sham,2299,1,9
sham,2300,1,7
sham,2301,2,2
sham,2302,3,14
sham,2303,1,4
sham,2304,3,4
sham,2305,2,3
sham,2306,2,8
sham,2307,2,10
sham,2308,2,13
sham,2309,5,10
sham,2310,3,8
sham,2311,2,2
sham,2312,5,10
sham,2313,2,16
sham,2314,1,9
sham,2315,0,4
sham,2316,4,10
sham,2317,1,6
sham,2318,2,10
sham,2319,0,5
sham,2320,0,1
sham,2321,7,4
sham,2322,0,4
sham,2323,3,6
sham,2324,2,17
sham,2325,0,3
sham,2326,2,16
sham,2327,2,8
sham,2328,3,3
sham,2329,4,10
sham,2330,0,3
sham,2331,3,4
sham,2332,3,11
sham,2333,0,5
sham,2334,0,13
sham,2335,2,4
sham,2336,2,1
sham,2337,1,11
sham,2338,2,8
sham,2339,5,7
sham,2340,0,2
sham,2341,3,14
sham,2342,0,3
sham,2343,1,5
sham,2344,0,4
sham,2345,3,2
sham,2346,1,10
sham,2347,1,10
sham,2348,6,13
sham,2349,0,4
sham,2350,3,6
sham,2351,2,15
sham,2352,3,12
sham,2353,8,13
sham,2354,1,5
sham,2355,1,5
sham,2356,2,12
sham,2357,1,4
sham,2358,1,9
sham,2359,2,8
sham,2360,5,10
sham,2361,8,13
sham,2362,2,3
sham,2363,1,8
sham,2364,5,6
sham,2365,1,15
sham,2366,3,5
sham,2367,0,2
sham,2368,5,9
sham,2369,0,4
sham,2370,0,3
sham,2371,0,2
sham,2372,2,16
sham,2373,3,14
sham,2374,3,11
sham,2375,2,13
sham,2376,0,6
sham,2377,0,4
sham,2378,1,4
sham,2379,3,1
sham,2380,2,11
sham,2381,1,2
sham,2382,1,11
sham,2383,3,15
sham,2384,0,4
sham,2385,1,4
sham,2386,3,6
sham,2387,1,4
sham,2388,0,4
sham,2389,5,10
sham,2390,1,2
sham,2391,4,20
sham,2392,1,4
sham,2393,0,5
sham,2394,0,5
sham,2395,5,9
sham,2396,8,14
sham,2397,2,3
sham,2398,1,4
sham,2399,5,9
sham,2400,3,9
sham,2401,7,9
sham,2402,3,8
sham,2403,1,5
sham,2404,6,14
sham,2405,0,2
sham,2406,2,5
sham,2407,0,5
sham,2408,1,5
sham,2409,3,3
sham,2410,1,4
sham,2411,1,11
sham,2412,1,4
sham,2413,4,16
sham,2414,1,3
sham,2415,1,11
sham,2416,1,5
sham,2417,4,6
sham,2418,0,4
sham,2419,3,9
sham,2420,2,9
sham,2421,6,6
sham,2422,2,12
sham,2423,1,3
sham,2424,4,1
sham,2425,4,14
sham,2426,2,4
sham,2427,1,12
sham,2428,2,7
sham,2429,4,8
sham,2430,5,11
sham,2431,2,6
sham,2432,3,4
sham,2433,1,8
sham,2434,4,7
sham,2435,0,2
sham,2436,0,3
sham,2437,3,13
sham,2438,2,12
sham,2439,2,3
sham,2440,2,21
sham,2441,2,2
sham,2442,5,12
sham,2443,0,4
sham,2444,2,14
sham,2445,2,4
sham,2446,4,6
sham,2447,2,5
sham,2448,2,14
sham,2449,1,4
sham,2450,6,14
sham,2451,3,11
sham,2452,4,14
sham,2453,2,9
sham,2454,1,4
sham,2455,0,6
sham,2456,4,11
sham,2457,2,5
sham,2458,0,3
sham,2459,0,4
sham,2460,2,20
sham,2461,2,9
sham,2462,0,1
sham,2463,0,6
sham,2464,0,6
sham,2465,1,5
sham,2466,1,13
sham,2467,1,10
sham,2468,2,3
sham,2469,0,7
sham,2470,9,13
sham,2471,1,10
sham,2472,0,2
sham,2473,3,14
sham,2474,1,13
sham,2475,2,4
sham,2476,4,13
sham,2477,0,3
sham,2478,1,5
sham,2479,3,5
sham,2480,3,11
sham,2481,6,8
sham,2482,2,7
sham,2483,0,6
sham,2484,2,14
sham,2485,0,7
sham,2486,4,11
sham,2487,0,8
sham,2488,1,5
sham,2489,1,11
sham,2490,0,3
sham,2491,1,12
sham,2492,0,4
sham,2493,2,8
sham,2494,6,12
sham,2495,2,9
sham,2496,2,14
sham,2497,0,12
sham,2498,3,18
sham,2499,2,4
sham,2500,0,7
sham,2501,0,2
sham,2502,9,5
sham,2503,2,7
sham,2504,4,14
sham,2505,2,7
sham,2506,4,7
sham,2507,6,7
sham,2508,3,18
sham,2509,1,2
sham,2510,1,11
sham,2511,0,5
sham,2512,2,13
sham,2513,7,11
sham,2514,3,14
sham,2515,1,2
sham,2516,3,3
sham,2517,1,4
sham,2518,2,8
sham,2519,1,7
sham,2520,3,8
sham,2521,3,17
sham,2522,4,14
sham,2523,3,9
sham,2524,1,4
sham,2525,0,17
sham,2526,5,12
sham,2527,4,11
sham,2528,4,11
sham,2529,2,5
sham,2530,5,9
sham,2531,3,8
sham,2532,0,13
sham,2533,3,15
sham,2534,1,6
sham,2535,0,12
sham,2536,1,10
sham,2537,1,2
sham,2538,4,12
sham,2539,5,10
sham,2540,1,3
sham,2541,5,10
sham,2542,1,7
sham,2543,2,9
sham,2544,0,6
sham,2545,3,13
sham,2546,0,5
sham,2547,1,6
sham,2548,4,13
sham,2549,2,11
sham,2550,4,8
sham,2551,0,4
sham,2552,0,4
sham,2553,3,4
sham,2554,3,13
sham,2555,2,12
sham,2556,4,4
sham,2557,6,12
sham,2558,4,9
sham,2559,0,13
sham,2560,0,14
sham,2561,0,9
sham,2562,5,11
sham,2563,2,14
sham,2564,3,13
sham,2565,0,1
sham,2566,0,4
sham,2567,0,2
sham,2568,0,5
sham,2569,5,13
sham,2570,0,1
sham,2571,0,7
sham,2572,3,3
sham,2573,1,17
sham,2574,0,4
sham,2575,0,2
sham,2576,0,14
sham,2577,3,11
sham,2578,0,7
sham,2579,0,0
sham,2580,0,5
sham,2581,6,12
sham,2582,0,4
sham,2583,3,15
sham,2584,0,3
sham,2585,2,6
sham,2586,2,15
sham,2587,2,6
sham,2588,1,6
sham,2589,1,4
sham,2590,2,2
sham,2591,0,12
sham,2592,0,0
sham,2593,1,4
sham,2594,2,10
sham,2595,3,4
sham,2596,2,5
sham,2597,0,1
sham,2598,2,8
sham,2599,0,3
sham,2600,5,8
sham,2601,8,7
sham,2602,0,2
sham,2603,2,3
sham,2604,2,5
sham,2605,1,4
sham,2606,1,2
sham,2607,0,4
sham,2608,1,4
sham,2609,2,11
sham,2610,2,15
sham,2611,2,10
sham,2612,2,6
sham,2613,1,10
sham,2614,4,10
sham,2615,1,25
sham,2616,0,3
sham,2617,3,12
sham,2618,0,5
sham,2619,2,11
sham,2620,0,14
sham,2621,1,3
sham,2622,0,5
sham,2623,0,3
sham,2624,0,21
sham,2625,4,13
sham,2626,0,12
sham,2627,7,15
sham,2628,0,12
sham,2629,2,4
sham,2630,5,11
sham,2631,2,8
sham,2632,1,14
sham,2633,1,10
sham,2634,4,6
sham,2635,2,5
sham,2636,1,4
sham,2637,0,5
sham,2638,1,3
sham,2639,0,3
sham,2640,1,16
sham,2641,1,14
sham,2642,4,7
sham,2643,3,6
sham,2644,0,7
sham,2645,2,3
sham,2646,0,10
sham,2647,0,5
sham,2648,3,12
sham,2649,1,3
sham,2650,0,6
sham,2651,4,3
sham,2652,1,10
sham,2653,1,3
sham,2654,2,19
sham,2655,0,6
sham,2656,5,3
sham,2657,2,9
sham,2658,4,6
sham,2659,2,6
sham,2660,0,12
sham,2661,0,5
sham,2662,3,2
sham,2663,0,3
sham,2664,2,12
sham,2665,0,11
sham,2666,5,13
sham,2667,3,12
sham,2668,7,11
sham,2669,3,9
sham,2670,1,3
sham,2671,5,11
sham,2672,0,4
sham,2673,5,5
sham,2674,2,10
sham,2675,3,4
sham,2676,6,11
sham,2677,6,15
sham,2678,1,8
sham,2679,2,11
sham,2680,1,4
sham,2681,1,0
sham,2682,1,6
sham,2683,3,11
sham,2684,0,10
sham,2685,1,12
sham,2686,4,5
sham,2687,1,16
sham,2688,2,4
sham,2689,3,14
sham,2690,0,0
sham,2691,1,4
sham,2692,2,8
sham,2693,1,2
sham,2694,2,12
sham,2695,1,13
sham,2696,1,3
sham,2697,3,6
sham,2698,0,4
sham,2699,4,10
sham,2700,5,11
sham,2701,1,13
sham,2702,2,11
sham,2703,0,1
sham,2704,1,6
sham,2705,8,11
sham,2706,1,2
sham,2707,1,2
sham,2708,2,3
sham,2709,1,10
sham,2710,1,6
sham,2711,2,3
sham,2712,3,11
sham,2713,2,12
sham,2714,4,16
sham,2715,2,5
sham,2716,3,5
sham,2717,1,1
sham,2718,4,9
sham,2719,0,5
sham,2720,0,1
sham,2721,1,6
sham,2722,3,9
sham,2723,0,7
sham,2724,1,2
sham,2725,3,28
sham,2726,1,5
sham,2727,3,10
sham,2728,2,18
sham,2729,1,4
sham,2730,3,5
sham,2731,1,11
sham,2732,1,3
sham,2733,1,4
sham,2734,1,6
sham,2735,3,13
sham,2736,0,7
sham,2737,0,3
sham,2738,4,15
sham,2739,1,9
sham,2740,2,8
sham,2741,7,11
sham,2742,5,7
sham,2743,0,2
sham,2744,3,4
sham,2745,0,3
sham,2746,1,5
sham,2747,1,1
sham,2748,0,5
sham,2749,2,8
sham,2750,1,13
sham,2751,1,19
sham,2752,2,12
sham,2753,4,11
sham,2754,4,8
sham,2755,2,11
sham,2756,3,8
sham,2757,1,1
sham,2758,1,18
sham,2759,2,2
sham,2760,0,2
sham,2761,0,1
sham,2762,0,2
sham,2763,2,1
sham,2764,1,14
sham,2765,1,3
sham,2766,2,3
sham,2767,7,12
sham,2768,6,11
sham,2769,6,7
sham,2770,7,14
sham,2771,2,8
sham,2772,0,5
sham,2773,1,3
sham,2774,2,5
sham,2775,0,22
sham,2776,1,4
sham,2777,4,12
sham,2778,1,14
sham,2779,5,8
sham,2780,3,16
sham,2781,1,1
sham,2782,0,2
sham,2783,0,7
sham,2784,2,11
sham,2785,3,9
sham,2786,2,18
sham,2787,4,13
sham,2788,1,2
sham,2789,2,5
sham,2790,2,11
sham,2791,2,11
sham,2792,0,3
sham,2793,4,10
sham,2794,4,14
sham,2795,3,4
sham,2796,4,2
sham,2797,1,12
sham,2798,2,5
sham,2799,2,14
sham,2800,4,10
sham,2801,2,2
sham,2802,1,5
sham,2803,1,11
sham,2804,1,8
sham,2805,1,5
sham,2806,0,3
sham,2807,2,13
sham,2808,0,7
sham,2809,1,9
sham,2810,1,7
sham,2811,0,5
sham,2812,1,6
sham,2813,1,15
sham,2814,4,13
sham,2815,1,2
sham,2816,1,2
sham,2817,0,2
sham,2818,2,1
sham,2819,3,11
sham,2820,0,1
sham,2821,1,11
sham,2822,8,10
sham,2823,2,13
sham,2824,1,15
sham,2825,2,4
sham,2826,0,4
sham,2827,5,12
sham,2828,3,1
sham,2829,2,3
sham,2830,1,1
sham,2831,2,4
sham,2832,4,13
sham,2833,1,5
sham,2834,3,3
sham,2835,5,13
sham,2836,5,11
sham,2837,1,6
sham,2838,6,12
sham,2839,4,9
sham,2840,4,5
sham,2841,1,11
sham,2842,1,3
sham,2843,7,13
sham,2844,2,3
sham,2845,1,14
sham,2846,4,3
sham,2847,1,6
sham,2848,2,5
sham,2849,0,6
sham,2850,2,3
sham,2851,1,6
sham,2852,3,2
sham,2853,1,7
sham,2854,1,11
sham,2855,3,22
sham,2856,1,9
sham,2857,0,4
sham,2858,2,7
sham,2859,0,9
sham,2860,0,3
sham,2861,4,2
sham,2862,0,4
sham,2863,0,4
sham,2864,5,11
sham,2865,2,9
sham,2866,1,1
sham,2867,2,16
sham,2868,4,14
sham,2869,2,3
sham,2870,4,9
sham,2871,1,4
sham,2872,2,5
sham,2873,2,4
sham,2874,3,3
sham,2875,3,10
sham,2876,2,1
sham,2877,13,12
sham,2878,3,13
sham,2879,4,14
sham,2880,1,1
sham,2881,0,0
sham,2882,1,7
sham,2883,5,6
sham,2884,1,12
sham,2885,2,9
sham,2886,2,10
sham,2887,0,14
sham,2888,3,12
sham,2889,1,0
sham,2890,2,13
sham,2891,7,16
sham,2892,0,7
sham,2893,6,7
sham,2894,0,3
sham,2895,1,4
sham,2896,0,6
sham,2897,4,3
sham,2898,12,11
sham,2899,1,2
sham,2900,3,11
sham,2901,0,4
sham,2902,1,3
sham,2903,0,1
sham,2904,3,17
sham,2905,0,6
sham,2906,2,14
sham,2907,1,20
sham,2908,0,12
sham,2909,0,17
sham,2910,0,2
sham,2911,0,12
sham,2912,3,4
sham,2913,1,0
sham,2914,4,10
sham,2915,2,3
sham,2916,1,3
sham,2917,3,14
sham,2918,2,8
sham,2919,1,7
sham,2920,4,14
sham,2921,0,7
sham,2922,0,4
sham,2923,0,2
sham,2924,2,14
sham,2925,2,3
sham,2926,1,2
sham,2927,1,5
sham,2928,2,8
sham,2929,0,8
sham,2930,2,7
sham,2931,3,15
sham,2932,3,12
sham,2933,7,9
sham,2934,0,5
sham,2935,6,13
sham,2936,0,8
sham,2937,4,14
sham,2938,1,2
sham,2939,3,14
sham,2940,1,3
sham,2941,3,12
sham,2942,2,15
sham,2943,0,3
sham,2944,0,8
sham,2945,4,11
sham,2946,5,13
sham,2947,5,10
sham,2948,1,6
sham,2949,0,2
sham,2950,0,3
sham,2951,5,14
sham,2952,1,6
sham,2953,5,14
sham,2954,2,6
sham,2955,1,17
sham,2956,1,5
sham,2957,1,14
sham,2958,1,13
sham,2959,2,16
sham,2960,0,3
sham,2961,3,4
sham,2962,1,6
sham,2963,0,3
sham,2964,0,5
sham,2965,0,5
sham,2966,3,9
sham,2967,5,13
sham,2968,5,8
sham,2969,1,4
sham,2970,3,11
sham,2971,3,3
sham,2972,3,2
sham,2973,1,3
sham,2974,4,9
sham,2975,1,2
sham,2976,3,12
sham,2977,7,14
sham,2978,2,11
sham,2979,2,12
sham,2980,1,6
sham,2981,3,5
sham,2982,1,4
sham,2983,5,11
sham,2984,4,11
sham,2985,2,6
sham,2986,3,9
sham,2987,2,17
sham,2988,3,10
sham,2989,3,20
sham,2990,3,8
sham,2991,0,3
sham,2992,2,13
sham,2993,1,16
sham,2994,1,9
sham,2995,3,6
sham,2996,2,9
sham,2997,3,15
sham,2998,5,18
sham,2999,0,5
sham,3000,0,5
sham,3001,2,7
sham,3002,4,18
sham,3003,0,4
sham,3004,1,13
sham,3005,3,5
sham,3006,0,2
sham,3007,4,10
sham,3008,1,4
sham,3009,2,5
sham,3010,5,7
sham,3011,4,15
sham,3012,1,16
sham,3013,0,4
sham,3014,5,6
sham,3015,2,3
sham,3016,4,6
sham,3017,0,6
sham,3018,0,4
sham,3019,2,11
sham,3020,2,17
sham,3021,2,2
sham,3022,3,0
sham,3023,0,4
sham,3024,1,9
sham,3025,8,13
sham,3026,0,6
sham,3027,5,16
sham,3028,0,2
sham,3029,0,5
sham,3030,2,7
sham,3031,3,11
sham,3032,1,16
sham,3033,1,11
sham,3034,0,2
sham,3035,2,14
sham,3036,5,14
sham,3037,1,10
sham,3038,0,3
sham,3039,1,17
sham,3040,3,6
sham,3041,1,10
sham,3042,5,16
sham,3043,0,0
sham,3044,0,4
sham,3045,0,6
sham,3046,2,3
sham,3047,0,6
sham,3048,1,1
sham,3049,8,17
sham,3050,1,7
sham,3051,3,16
sham,3052,1,4
sham,3053,4,10
sham,3054,0,3
sham,3055,1,7
sham,3056,1,8
sham,3057,1,5
sham,3058,0,5
sham,3059,3,7
sham,3060,1,3
sham,3061,0,11
sham,3062,1,7
sham,3063,1,5
sham,3064,1,6
sham,3065,5,14
sham,3066,2,11
sham,3067,3,15
sham,3068,8,14
sham,3069,2,7
sham,3070,1,1
sham,3071,5,11
sham,3072,5,12
sham,3073,1,18
sham,3074,4,10
sham,3075,2,14
sham,3076,8,11
sham,3077,1,3
sham,3078,1,14
sham,3079,2,11
sham,3080,3,14
sham,3081,3,20
sham,3082,5,5
sham,3083,3,3
sham,3084,6,10
sham,3085,0,4
sham,3086,3,6
sham,3087,6,8
sham,3088,0,3
sham,3089,2,15
sham,3090,1,7
sham,3091,7,8
sham,3092,2,10
sham,3093,3,13
sham,3094,1,2
sham,3095,2,8
sham,3096,6,8
sham,3097,0,3
sham,3098,1,4
sham,3099,2,4
sham,3100,4,8
sham,3101,2,4
sham,3102,2,4
sham,3103,1,14
sham,3104,0,5
sham,3105,2,21
sham,3106,5,15
sham,3107,4,12
sham,3108,2,4
sham,3109,2,10
sham,3110,2,15
sham,3111,3,16
sham,3112,2,8
sham,3113,0,5
sham,3114,3,14
sham,3115,1,5
sham,3116,4,10
sham,3117,0,10
sham,3118,2,11
sham,3119,0,7
sham,3120,3,14
sham,3121,1,4
sham,3122,3,6
sham,3123,0,3
sham,3124,2,19
sham,3125,2,14
sham,3126,1,10
sham,3127,0,9
sham,3128,0,2
sham,3129,4,13
sham,3130,0,6
sham,3131,0,18
sham,3132,1,2
sham,3133,0,2
sham,3134,7,9
sham,3135,2,12
sham,3136,3,21
sham,3137,0,15
sham,3138,0,7
sham,3139,1,8
sham,3140,1,6
sham,3141,1,5
sham,3142,0,4
sham,3143,1,4
sham,3144,0,4
sham,3145,1,5
sham,3146,2,4
sham,3147,2,13
sham,3148,0,4
sham,3149,0,7
sham,3150,3,13
sham,3151,0,2
sham,3152,0,4
sham,3153,2,19
sham,3154,0,3
sham,3155,0,17
sham,3156,0,3
sham,3157,0,2
sham,3158,1,3
sham,3159,1,5
sham,3160,4,4
sham,3161,1,6
sham,3162,5,14
sham,3163,6,15
sham,3164,3,3
sham,3165,1,3
sham,3166,0,10
sham,3167,2,12
sham,3168,6,11
sham,3169,1,0
sham,3170,0,2
sham,3171,0,3
sham,3172,1,3
sham,3173,1,5
sham,3174,2,10
sham,3175,3,3
sham,3176,1,2
sham,3177,4,16
sham,3178,0,4
sham,3179,1,6
sham,3180,2,17
sham,3181,0,8
sham,3182,5,13
sham,3183,2,7
sham,3184,1,3
sham,3185,0,4
sham,3186,1,10
sham,3187,1,1
sham,3188,0,7
sham,3189,5,19
sham,3190,5,10
sham,3191,1,3
sham,3192,0,3
sham,3193,3,9
sham,3194,1,5
sham,3195,0,5
sham,3196,0,4
sham,3197,2,12
sham,3198,1,7
sham,3199,0,7
sham,3200,4,10
sham,3201,0,16
sham,3202,2,3
sham,3203,6,10
sham,3204,1,14
sham,3205,5,10
sham,3206,6,16
sham,3207,2,12
sham,3208,0,7
sham,3209,2,11
sham,3210,1,14
sham,3211,2,9
sham,3212,4,9
sham,3213,8,15
sham,3214,2,8
sham,3215,1,4
sham,3216,3,7
sham,3217,2,10
sham,3218,2,8
sham,3219,1,11
sham,3220,1,4
sham,3221,0,8
sham,3222,3,19
sham,3223,5,5
sham,3224,0,3
sham,3225,0,6
sham,3226,0,5
sham,3227,4,13
sham,3228,2,6
sham,3229,2,15
sham,3230,2,4
sham,3231,0,3
sham,3232,3,16
sham,3233,5,11
sham,3234,5,16
sham,3235,3,13
sham,3236,0,2
sham,3237,5,15
sham,3238,4,15
sham,3239,0,1
sham,3240,2,5
sham,3241,2,4
sham,3242,5,8
sham,3243,5,17
sham,3244,1,4
sham,3245,0,4
sham,3246,2,5
sham,3247,2,17
sham,3248,5,13
sham,3249,2,15
sham,3250,3,17
sham,3251,2,4
sham,3252,1,11
sham,3253,1,4
sham,3254,1,16
sham,3255,0,1
sham,3256,2,17
sham,3257,4,7
sham,3258,0,3
sham,3259,6,13
sham,3260,1,5
sham,3261,3,13
sham,3262,3,8
sham,3263,0,5
sham,3264,2,0
sham,3265,2,6
sham,3266,2,3
sham,3267,8,8
sham,3268,3,3
sham,3269,3,9
sham,3270,0,2
sham,3271,4,12
sham,3272,4,14
sham,3273,3,3
sham,3274,7,13
sham,3275,2,5
sham,3276,0,5
sham,3277,3,2
sham,3278,4,12
sham,3279,3,1
sham,3280,2,13
sham,3281,3,13
sham,3282,2,7
sham,3283,2,3
sham,3284,2,8
sham,3285,1,14
sham,3286,1,1
sham,3287,0,2
sham,3288,5,10
sham,3289,1,3
sham,3290,4,15
sham,3291,0,3
sham,3292,4,18
sham,3293,1,4
sham,3294,6,11
sham,3295,1,6
sham,3296,3,11
sham,3297,2,15
sham,3298,0,4
sham,3299,2,7
sham,3300,6,13
sham,3301,1,14
sham,3302,1,9
sham,3303,2,13
sham,3304,4,7
sham,3305,2,14
sham,3306,0,4
sham,3307,0,10
sham,3308,0,16
sham,3309,5,11
sham,3310,1,13
sham,3311,1,15
sham,3312,2,6
sham,3313,1,3
sham,3314,3,7
sham,3315,6,8
sham,3316,3,2
sham,3317,1,10
sham,3318,0,2
sham,3319,2,14
sham,3320,3,0
sham,3321,8,10
sham,3322,2,12
sham,3323,0,4
sham,3324,0,4
sham,3325,4,7
sham,3326,0,6
sham,3327,4,15
sham,3328,1,9
sham,3329,2,5
sham,3330,2,9
sham,3331,5,9
sham,3332,0,14
sham,3333,2,7
sham,3334,2,0
sham,3335,2,1
sham,3336,0,11
sham,3337,1,6
sham,3338,2,14
sham,3339,5,4
sham,3340,1,5
sham,3341,0,11
sham,3342,3,11
sham,3343,4,8
sham,3344,4,3
sham,3345,2,17
sham,3346,0,5
sham,3347,2,7
sham,3348,0,11
sham,3349,7,11
sham,3350,0,3
sham,3351,3,10
sham,3352,0,6
sham,3353,2,9
sham,3354,6,17
sham,3355,6,16
sham,3356,2,5
sham,3357,6,6
sham,3358,4,17
sham,3359,4,10
sham,3360,4,10
sham,3361,6,14
sham,3362,2,3
sham,3363,2,6
sham,3364,1,3
sham,3365,0,6
sham,3366,2,4
sham,3367,0,3
sham,3368,4,11
sham,3369,3,3
sham,3370,0,5
sham,3371,5,10
sham,3372,1,3
sham,3373,1,4
sham,3374,3,8
sham,3375,2,15
sham,3376,2,12
sham,3377,0,2
sham,3378,2,10
sham,3379,2,3
sham,3380,1,3
sham,3381,1,0
sham,3382,0,4
sham,3383,1,0
sham,3384,4,12
sham,3385,4,11
sham,3386,2,3
sham,3387,5,10
sham,3388,3,11
sham,3389,6,9
sham,3390,0,2
sham,3391,3,13
sham,3392,1,3
sham,3393,0,4
sham,3394,2,9
sham,3395,1,12
sham,3396,4,14
sham,3397,0,14
sham,3398,3,11
sham,3399,2,4
sham,3400,4,11
sham,3401,4,4
sham,3402,4,13
sham,3403,0,4
sham,3404,2,15
sham,3405,4,9
sham,3406,2,9
sham,3407,0,4
sham,3408,2,5
sham,3409,0,3
sham,3410,0,3
sham,3411,2,5
sham,3412,2,5
sham,3413,0,1
sham,3414,2,6
sham,3415,2,9
sham,3416,2,4
sham,3417,5,13
sham,3418,3,10
sham,3419,5,13
sham,3420,1,6
sham,3421,1,7
sham,3422,3,3
sham,3423,1,5
sham,3424,2,16
sham,3425,3,21
sham,3426,1,0
sham,3427,2,10
sham,3428,3,11
sham,3429,1,3
sham,3430,4,8
sham,3431,8,8
sham,3432,1,6
sham,3433,1,3
sham,3434,0,5
sham,3435,1,16
sham,3436,2,2
sham,3437,3,4
sham,3438,1,3
sham,3439,0,4
sham,3440,0,11
sham,3441,5,11
sham,3442,0,5
sham,3443,1,0
sham,3444,3,13
sham,3445,0,8
sham,3446,3,14
sham,3447,2,2
sham,3448,0,5
sham,3449,3,5
sham,3450,1,11
sham,3451,0,4
sham,3452,2,7
sham,3453,0,5
sham,3454,3,6
sham,3455,1,2
sham,3456,7,8
sham,3457,1,4
sham,3458,1,5
sham,3459,1,3
sham,3460,0,2
sham,3461,1,5
sham,3462,1,5
sham,3463,0,2
sham,3464,0,4
sham,3465,3,2
sham,3466,3,9
sham,3467,4,9
sham,3468,3,6
sham,3469,5,13
sham,3470,3,10
sham,3471,3,7
sham,3472,3,12
sham,3473,1,8
sham,3474,0,5
sham,3475,1,6
sham,3476,5,11
sham,3477,3,12
sham,3478,1,10
sham,3479,1,6
sham,3480,2,12
sham,3481,1,4
sham,3482,2,9
sham,3483,2,2
sham,3484,5,15
sham,3485,5,2
sham,3486,2,11
sham,3487,2,15
sham,3488,3,7
sham,3489,0,6
sham,3490,3,4
sham,3491,1,3
sham,3492,2,5
sham,3493,1,4
sham,3494,1,8
sham,3495,3,3
sham,3496,1,14
sham,3497,2,19
sham,3498,0,4
sham,3499,2,5
sham,3500,5,11
sham,3501,4,11
sham,3502,2,3
sham,3503,0,1
sham,3504,5,7
sham,3505,1,4
sham,3506,0,8
sham,3507,1,4
sham,3508,4,10
sham,3509,1,12
sham,3510,1,8
sham,3511,0,5
sham,3512,1,3
sham,3513,0,2
sham,3514,1,9
sham,3515,6,6
sham,3516,2,15
sham,3517,1,12
sham,3518,3,13
sham,3519,0,7
sham,3520,2,10
sham,3521,1,1
sham,3522,2,3
sham,3523,2,15
sham,3524,3,13
sham,3525,6,9
sham,3526,0,2
sham,3527,0,3
sham,3528,2,13
sham,3529,7,9
sham,3530,0,4
sham,3531,1,13
sham,3532,1,7
sham,3533,2,6
sham,3534,2,7
sham,3535,4,13
sham,3536,4,13
sham,3537,2,15
sham,3538,2,1
sham,3539,2,10
sham,3540,2,6
sham,3541,1,7
sham,3542,8,13
sham,3543,3,12
sham,3544,9,11
sham,3545,0,2
sham,3546,7,12
sham,3547,1,6
sham,3548,4,15
sham,3549,2,2
sham,3550,0,3
sham,3551,2,5
sham,3552,8,8
sham,3553,0,6
sham,3554,2,5
sham,3555,2,4
sham,3556,2,8
sham,3557,0,7
sham,3558,0,7
sham,3559,4,11
sham,3560,1,6
sham,3561,1,14
sham,3562,1,14
sham,3563,1,6
sham,3564,1,2
sham,3565,1,5
sham,3566,3,11
sham,3567,0,5
sham,3568,1,1
sham,3569,0,2
sham,3570,1,5
sham,3571,2,14
sham,3572,0,10
sham,3573,0,21
sham,3574,0,4
sham,3575,2,12
sham,3576,0,1
sham,3577,3,3
sham,3578,3,5
sham,3579,2,8
sham,3580,2,4
sham,3581,0,2
sham,3582,3,4
sham,3583,0,2
sham,3584,2,18
sham,3585,2,13
sham,3586,2,10
sham,3587,2,18
sham,3588,1,2
sham,3589,0,2
sham,3590,3,9
sham,3591,4,2
sham,3592,0,5
sham,3593,5,13
sham,3594,1,6
sham,3595,2,5
sham,3596,2,10
sham,3597,5,11
sham,3598,4,12
sham,3599,0,4
sham,3600,0,3
sham,3601,1,1
sham,3602,1,0
sham,3603,3,6
sham,3604,5,12
sham,3605,2,8
sham,3606,0,4
sham,3607,4,9
sham,3608,0,4
sham,3609,4,13
sham,3610,5,8
sham,3611,1,3
sham,3612,3,14
sham,3613,1,5
sham,3614,1,4
sham,3615,0,4
sham,3616,1,4
sham,3617,7,11
sham,3618,1,3
sham,3619,4,8
sham,3620,4,15
sham,3621,1,6
sham,3622,1,5
sham,3623,2,5
sham,3624,0,7
sham,3625,0,3
sham,3626,0,4
sham,3627,2,3
sham,3628,3,6
sham,3629,0,4
sham,3630,0,5
sham,3631,3,13
sham,3632,3,6
sham,3633,1,5
sham,3634,0,7
sham,3635,1,2
sham,3636,1,5
sham,3637,7,13
sham,3638,1,9
sham,3639,0,5
sham,3640,0,6
sham,3641,2,5
sham,3642,0,3
sham,3643,1,5
sham,3644,1,5
sham,3645,0,3
sham,3646,4,11
sham,3647,0,4
sham,3648,4,13
sham,3649,4,13
sham,3650,4,16
sham,3651,3,10
sham,3652,2,17
sham,3653,1,7
sham,3654,0,15
sham,3655,0,1
sham,3656,2,4
sham,3657,0,2
sham,3658,1,1
sham,3659,5,10
sham,3660,2,6
sham,3661,2,14
sham,3662,0,6
sham,3663,4,7
sham,3664,2,1
sham,3665,5,10
sham,3666,7,8
sham,3667,2,9
sham,3668,1,8
sham,3669,2,10
sham,3670,2,18
sham,3671,2,16
sham,3672,0,6
sham,3673,3,8
sham,3674,0,3
sham,3675,1,3
sham,3676,3,16
sham,3677,6,15
sham,3678,1,3
sham,3679,1,3
sham,3680,3,10
sham,3681,4,16
sham,3682,0,3
sham,3683,0,4
sham,3684,0,7
sham,3685,0,3
sham,3686,6,12
sham,3687,1,3
sham,3688,3,4
sham,3689,0,3
sham,3690,6,13
sham,3691,5,10
sham,3692,1,3
sham,3693,3,9
sham,3694,3,7
sham,3695,3,12
sham,3696,5,15
sham,3697,1,3
sham,3698,1,4
sham,3699,1,11
sham,3700,2,15
sham,3701,3,7
sham,3702,3,20
sham,3703,0,14
sham,3704,0,7
sham,3705,4,12
sham,3706,1,6
sham,3707,1,2
sham,3708,4,7
sham,3709,2,14
sham,3710,0,4
sham,3711,6,14
sham,3712,0,1
sham,3713,1,4
sham,3714,2,2
sham,3715,1,7
sham,3716,2,8
sham,3717,4,8
sham,3718,0,2
sham,3719,2,2
sham,3720,4,13
sham,3721,0,6
sham,3722,1,3
sham,3723,6,18
sham,3724,0,4
sham,3725,3,13
sham,3726,0,5
sham,3727,2,7
sham,3728,2,11
sham,3729,4,8
sham,3730,3,8
sham,3731,0,6
sham,3732,6,8
sham,3733,1,5
sham,3734,0,9
sham,3735,2,6
sham,3736,0,12
sham,3737,1,7
sham,3738,3,17
sham,3739,4,5
sham,3740,2,17
sham,3741,1,13
sham,3742,3,15
sham,3743,1,6
sham,3744,4,16
sham,3745,1,11
sham,3746,1,13
sham,3747,3,11
sham,3748,6,13
sham,3749,0,6
sham,3750,2,9
sham,3751,1,6
sham,3752,3,11
sham,3753,1,5
sham,3754,0,2
sham,3755,0,5
sham,3756,3,3
sham,3757,4,5
sham,3758,1,8
sham,3759,2,11
sham,3760,1,3
sham,3761,2,9
sham,3762,4,11
sham,3763,1,4
sham,3764,4,5
sham,3765,3,3
sham,3766,1,10
sham,3767,5,15
sham,3768,2,4
sham,3769,0,5
sham,3770,3,14
sham,3771,2,4
sham,3772,5,16
sham,3773,2,2
sham,3774,0,3
sham,3775,0,1
sham,3776,2,9
sham,3777,6,14
sham,3778,1,10
sham,3779,1,10
sham,3780,0,5
sham,3781,2,18
sham,3782,0,9
sham,3783,0,5
sham,3784,0,4
sham,3785,3,2
sham,3786,6,16
sham,3787,1,4
sham,3788,1,4
sham,3789,2,6
sham,3790,0,6
sham,3791,1,9
sham,3792,0,5
sham,3793,3,8
sham,3794,0,5
sham,3795,5,21
sham,3796,1,17
sham,3797,1,9
sham,3798,1,13
sham,3799,0,7
sham,3800,1,5
sham,3801,0,5
sham,3802,0,1
sham,3803,2,3
sham,3804,2,5
sham,3805,0,4
sham,3806,2,4
sham,3807,5,15
sham,3808,3,11
sham,3809,2,3
sham,3810,4,11
sham,3811,0,3
sham,3812,0,9
sham,3813,4,12
sham,3814,0,4
sham,3815,1,2
sham,3816,2,13
sham,3817,0,3
sham,3818,1,4
sham,3819,0,4
sham,3820,1,15
sham,3821,1,18
sham,3822,3,17
sham,3823,1,8
sham,3824,2,15
sham,3825,4,11
sham,3826,4,17
sham,3827,1,17
sham,3828,1,3
sham,3829,5,12
sham,3830,1,2
sham,3831,4,17
sham,3832,3,15
sham,3833,4,6
sham,3834,6,11
sham,3835,8,7
sham,3836,4,11
sham,3837,2,4
sham,3838,0,4
sham,3839,1,4
sham,3840,1,3
sham,3841,4,4
sham,3842,1,10
sham,3843,6,10
sham,3844,7,11
sham,3845,1,5
sham,3846,5,13
sham,3847,1,1
sham,3848,3,8
sham,3849,4,6
sham,3850,3,10
sham,3851,4,15
sham,3852,0,2
sham,3853,1,12
sham,3854,0,3
sham,3855,1,2
sham,3856,1,4
sham,3857,6,13
sham,3858,1,4
sham,3859,0,7
sham,3860,1,19
sham,3861,4,13
sham,3862,7,14
sham,3863,0,2
sham,3864,0,7
sham,3865,1,6
sham,3866,1,8
sham,3867,1,12
sham,3868,2,7
sham,3869,5,11
sham,3870,3,17
sham,3871,1,16
sham,3872,0,10
sham,3873,1,5
sham,3874,7,14
sham,3875,1,6
sham,3876,7,12
sham,3877,2,8
sham,3878,2,11
sham,3879,4,10
sham,3880,4,13
sham,3881,2,12
sham,3882,1,10
sham,3883,8,5
sham,3884,1,4
sham,3885,7,7
sham,3886,8,11
sham,3887,2,9
sham,3888,2,11
sham,3889,1,8
sham,3890,3,13
sham,3891,2,5
sham,3892,2,16
sham,3893,1,3
sham,3894,1,8
sham,3895,1,3
sham,3896,2,0
sham,3897,1,7
sham,3898,1,16
sham,3899,0,4
sham,3900,5,14
sham,3901,3,11
sham,3902,2,15
sham,3903,5,8
sham,3904,0,4
sham,3905,2,5
sham,3906,5,14
sham,3907,1,3
sham,3908,3,6
sham,3909,1,2
sham,3910,3,10
sham,3911,4,2
sham,3912,1,5
sham,3913,0,3
sham,3914,0,4
sham,3915,2,13
sham,3916,4,16
sham,3917,3,11
sham,3918,2,4
sham,3919,3,8
sham,3920,0,2
sham,3921,0,3
sham,3922,2,2
sham,3923,3,8
sham,3924,0,14
sham,3925,2,7
sham,3926,0,3
sham,3927,1,9
sham,3928,1,10
sham,3929,3,14
sham,3930,5,11
sham,3931,1,4
sham,3932,2,5
sham,3933,1,5
sham,3934,0,4
sham,3935,0,9
sham,3936,0,4
sham,3937,3,6
sham,3938,1,14
sham,3939,3,12
sham,3940,1,3
sham,3941,0,2
sham,3942,1,14
sham,3943,0,6
sham,3944,2,13
sham,3945,4,15
sham,3946,1,3
sham,3947,1,2
sham,3948,0,6
sham,3949,0,13
sham,3950,2,1
sham,3951,0,5
sham,3952,2,6
sham,3953,3,4
sham,3954,2,5
sham,3955,2,8
sham,3956,0,0
sham,3957,5,14
sham,3958,0,4
sham,3959,1,9
sham,3960,1,11
sham,3961,3,7
sham,3962,2,10
sham,3963,0,9
sham,3964,4,4
sham,3965,1,12
sham,3966,1,2
sham,3967,2,10
sham,3968,0,5
sham,3969,0,5
sham,3970,1,7
sham,3971,1,7
sham,3972,5,15
sham,3973,1,3
sham,3974,4,7
sham,3975,5,14
sham,3976,0,3
sham,3977,5,10
sham,3978,0,2
sham,3979,1,14
sham,3980,3,8
sham,3981,1,5
sham,3982,1,13
sham,3983,0,3
sham,3984,1,4
sham,3985,0,2
sham,3986,2,13
sham,3987,0,4
sham,3988,3,4
sham,3989,4,13
sham,3990,4,20
sham,3991,0,7
sham,3992,4,17
sham,3993,3,15
sham,3994,4,7
sham,3995,1,3
sham,3996,0,6
sham,3997,1,11
sham,3998,2,14
sham,3999,2,11
sham,4000,4,14
sham,4001,0,4
sham,4002,5,8
sham,4003,0,5
sham,4004,3,7
sham,4005,5,17
sham,4006,0,2
sham,4007,2,4
sham,4008,2,3
sham,4009,0,5
sham,4010,0,10
sham,4011,3,10
sham,4012,0,7
sham,4013,2,7
sham,4014,0,10
sham,4015,5,13
sham,4016,3,5
sham,4017,5,11
sham,4018,4,6
sham,4019,0,12
sham,4020,4,15
sham,4021,0,5
sham,4022,1,9
sham,4023,4,14
sham,4024,0,2
sham,4025,4,5
sham,4026,4,14
sham,4027,1,4
sham,4028,2,2
sham,4029,1,4
sham,4030,3,12
sham,4031,1,4
sham,4032,4,8
sham,4033,3,2
sham,4034,3,3
sham,4035,2,22
sham,4036,0,5
sham,4037,1,4
sham,4038,0,13
sham,4039,2,17
sham,4040,2,16
sham,4041,1,7
sham,4042,4,4
sham,4043,0,2
sham,4044,0,5
sham,4045,3,6
sham,4046,7,17
sham,4047,1,18
sham,4048,0,2
sham,4049,3,8
sham,4050,6,15
sham,4051,6,16
sham,4052,2,4
sham,4053,2,15
sham,4054,0,6
sham,4055,5,12
sham,4056,3,5
sham,4057,3,6
sham,4058,9,10
sham,4059,0,3
sham,4060,2,15
sham,4061,3,6
sham,4062,1,5
sham,4063,0,3
sham,4064,1,5
sham,4065,1,5
sham,4066,2,5
sham,4067,5,4
sham,4068,0,10
sham,4069,1,7
sham,4070,1,2
sham,4071,0,4
sham,4072,3,3
sham,4073,1,14
sham,4074,2,2
sham,4075,0,7
sham,4076,1,17
sham,4077,3,13
sham,4078,2,10
sham,4079,7,11
sham,4080,3,6
sham,4081,1,2
sham,4082,0,4
sham,4083,2,5
sham,4084,2,3
sham,4085,0,3
sham,4086,0,3
sham,4087,5,7
sham,4088,1,3
sham,4089,4,11
sham,4090,4,5
sham,4091,0,7
sham,4092,4,14
sham,4093,5,11
sham,4094,0,7
sham,4095,0,10
sham,4096,3,6
sham,4097,1,9
sham,4098,0,7
sham,4099,3,8
sham,4100,1,15
sham,4101,5,15
sham,4102,1,2
sham,4103,1,11
sham,4104,2,8
sham,4105,3,7
sham,4106,0,16
sham,4107,0,4
sham,4108,0,2
sham,4109,3,13
sham,4110,2,15
sham,4111,1,15
sham,4112,1,2
sham,4113,3,15
sham,4114,3,15
sham,4115,3,6
sham,4116,3,8
sham,4117,2,10
sham,4118,3,17
sham,4119,4,1
sham,4120,2,5
sham,4121,2,3
sham,4122,0,3
sham,4123,3,12
sham,4124,0,10
sham,4125,3,16
sham,4126,1,8
sham,4127,0,5
sham,4128,0,3
sham,4129,2,4
sham,4130,3,3
sham,4131,5,12
sham,4132,3,7
sham,4133,0,2
sham,4134,1,3
sham,4135,0,2
sham,4136,0,3
sham,4137,2,6
sham,4138,0,2
sham,4139,7,13
sham,4140,2,0
sham,4141,0,5
sham,4142,4,6
sham,4143,7,7
sham,4144,6,14
sham,4145,3,10
sham,4146,4,8
sham,4147,1,7
sham,4148,4,10
sham,4149,1,13
sham,4150,2,15
sham,4151,2,6
sham,4152,1,9
sham,4153,6,11
sham,4154,1,7
sham,4155,6,10
sham,4156,0,3
sham,4157,2,9
sham,4158,3,8
sham,4159,2,12
sham,4160,1,3
sham,4161,3,5
sham,4162,2,9
sham,4163,3,10
sham,4164,5,13
sham,4165,1,2
sham,4166,2,10
sham,4167,2,14
sham,4168,4,17
sham,4169,2,3
sham,4170,0,2
sham,4171,0,4
sham,4172,2,8
sham,4173,6,8
sham,4174,2,11
sham,4175,2,19
sham,4176,1,3
sham,4177,3,14
sham,4178,5,6
sham,4179,0,5
sham,4180,3,8
sham,4181,0,4
sham,4182,1,8
sham,4183,1,4
sham,4184,3,3
sham,4185,2,12
sham,4186,5,9
sham,4187,4,4
sham,4188,3,7
sham,4189,0,5
sham,4190,7,11
sham,4191,2,12
sham,4192,3,11
sham,4193,0,12
sham,4194,6,9
sham,4195,0,4
sham,4196,3,3
sham,4197,3,7
sham,4198,0,12
sham,4199,1,15
sham,4200,4,6
sham,4201,0,3
sham,4202,0,4
sham,4203,5,19
sham,4204,4,14
sham,4205,1,8
sham,4206,0,4
sham,4207,4,13
sham,4208,0,1
sham,4209,1,2
sham,4210,1,12
sham,4211,4,8
sham,4212,1,8
sham,4213,2,16
sham,4214,3,11
sham,4215,1,7
sham,4216,0,6
sham,4217,0,6
sham,4218,1,12
sham,4219,5,12
sham,4220,3,12
sham,4221,1,2
sham,4222,1,5
sham,4223,0,6
sham,4224,4,7
sham,4225,0,1
sham,4226,5,17
sham,4227,1,5
sham,4228,7,12
sham,4229,1,4
sham,4230,3,14
sham,4231,2,14
sham,4232,0,6
sham,4233,2,8
sham,4234,1,5
sham,4235,5,11
sham,4236,0,16
sham,4237,4,9
sham,4238,3,8
sham,4239,2,3
sham,4240,3,13
sham,4241,0,5
sham,4242,1,11
sham,4243,1,14
sham,4244,2,3
sham,4245,0,3
sham,4246,1,6
sham,4247,10,7
sham,4248,1,10
sham,4249,1,3
sham,4250,3,12
sham,4251,1,5
sham,4252,1,3
sham,4253,8,14
sham,4254,2,7
sham,4255,0,7
sham,4256,2,4
sham,4257,0,6
sham,4258,2,12
sham,4259,0,4
sham,4260,5,12
sham,4261,2,5
sham,4262,0,2
sham,4263,3,12
sham,4264,6,13
sham,4265,0,1
sham,4266,2,13
sham,4267,6,15
sham,4268,0,3
sham,4269,4,8
sham,4270,0,2
sham,4271,3,8
sham,4272,6,10
sham,4273,0,1
sham,4274,3,11
sham,4275,0,4
sham,4276,0,6
sham,4277,5,15
sham,4278,2,10
sham,4279,0,0
sham,4280,0,4
sham,4281,4,13
sham,4282,1,7
sham,4283,2,4
sham,4284,4,11
sham,4285,0,6
sham,4286,0,5
sham,4287,3,7
sham,4288,1,2
sham,4289,3,8
sham,4290,2,2
sham,4291,0,6
sham,4292,1,6
sham,4293,3,9
sham,4294,3,0
sham,4295,1,17
sham,4296,2,1
sham,4297,1,17
sham,4298,1,5
sham,4299,3,14
sham,4300,0,6
sham,4301,2,10
sham,4302,2,6
sham,4303,2,10
sham,4304,3,3
sham,4305,0,13
sham,4306,1,5
sham,4307,1,11
sham,4308,0,5
sham,4309,1,4
sham,4310,4,15
sham,4311,4,11
sham,4312,1,8
sham,4313,4,8
sham,4314,0,8
sham,4315,4,10
sham,4316,3,17
sham,4317,2,1
sham,4318,3,5
sham,4319,1,9
sham,4320,1,9
sham,4321,0,3
sham,4322,2,12
sham,4323,0,3
sham,4324,0,3
sham,4325,1,2
sham,4326,1,7
sham,4327,0,4
sham,4328,1,4
sham,4329,1,7
sham,4330,4,12
sham,4331,2,6
sham,4332,5,10
sham,4333,1,5
sham,4334,1,4
sham,4335,3,9
sham,4336,4,5
sham,4337,3,11
sham,4338,2,11
sham,4339,1,5
sham,4340,3,7
sham,4341,0,9
sham,4342,1,5
sham,4343,0,4
sham,4344,1,3
sham,4345,4,10
sham,4346,1,6
sham,4347,0,4
sham,4348,3,17
sham,4349,3,8
sham,4350,3,16
sham,4351,1,4
sham,4352,1,1
sham,4353,3,7
sham,4354,4,1
sham,4355,1,1
sham,4356,3,16
sham,4357,5,12
sham,4358,1,17
sham,4359,1,9
sham,4360,1,2
sham,4361,0,4
sham,4362,4,16
sham,4363,5,12
sham,4364,1,4
sham,4365,4,12
sham,4366,3,11
sham,4367,0,2
sham,4368,1,4
sham,4369,2,2
sham,4370,1,13
sham,4371,2,4
sham,4372,4,14
sham,4373,1,8
sham,4374,3,14
sham,4375,0,9
sham,4376,2,5
sham,4377,6,11
sham,4378,1,3
sham,4379,0,3
sham,4380,1,4
sham,4381,1,3
sham,4382,0,5
sham,4383,0,2
sham,4384,2,5
sham,4385,0,14
sham,4386,0,4
sham,4387,3,5
sham,4388,3,4
sham,4389,2,0
sham,4390,2,6
sham,4391,0,4
sham,4392,1,8
sham,4393,4,3
sham,4394,4,15
sham,4395,10,17
sham,4396,3,12
sham,4397,4,16
sham,4398,0,5
sham,4399,4,11
sham,4400,1,3
sham,4401,0,8
sham,4402,3,12
sham,4403,3,12
sham,4404,3,5
sham,4405,6,8
sham,4406,2,10
sham,4407,0,2
sham,4408,4,12
sham,4409,0,6
sham,4410,0,2
sham,4411,5,12
sham,4412,0,8
sham,4413,3,13
sham,4414,1,2
sham,4415,2,16
sham,4416,3,18
sham,4417,2,3
sham,4418,2,6
sham,4419,3,7
sham,4420,1,5
sham,4421,3,2
sham,4422,3,4
sham,4423,1,4
sham,4424,3,17
sham,4425,2,13
sham,4426,0,1
sham,4427,1,5
sham,4428,0,6
sham,4429,3,12
sham,4430,0,4
sham,4431,0,2
sham,4432,1,10
sham,4433,2,10
sham,4434,2,11
sham,4435,2,14
sham,4436,3,5
sham,4437,0,6
sham,4438,0,9
sham,4439,4,21
sham,4440,3,9
sham,4441,0,0
sham,4442,1,7
sham,4443,1,3
sham,4444,4,4
sham,4445,1,3
sham,4446,4,13
sham,4447,2,17
sham,4448,1,13
sham,4449,0,3
sham,4450,0,5
sham,4451,1,4
sham,4452,1,5
sham,4453,0,5
sham,4454,0,2
sham,4455,7,8
sham,4456,6,6
sham,4457,4,14
sham,4458,2,9
sham,4459,1,6
sham,4460,0,4
sham,4461,4,16
sham,4462,3,18
sham,4463,3,9
sham,4464,6,13
sham,4465,0,12
sham,4466,1,4
sham,4467,3,13
sham,4468,2,6
sham,4469,1,4
sham,4470,1,2
sham,4471,4,16
sham,4472,2,2
sham,4473,3,8
sham,4474,0,3
sham,4475,1,10
sham,4476,2,7
sham,4477,1,2
sham,4478,4,16
sham,4479,1,3
sham,4480,3,14
sham,4481,1,14
sham,4482,1,2
sham,4483,3,12
sham,4484,1,4
sham,4485,0,5
sham,4486,0,2
sham,4487,1,6
sham,4488,0,7
sham,4489,2,15
sham,4490,5,8
sham,4491,0,6
sham,4492,0,4
sham,4493,0,5
sham,4494,3,14
sham,4495,1,1
sham,4496,2,13
sham,4497,1,7
sham,4498,2,2
sham,4499,3,12
sham,4500,1,4
sham,4501,1,2
sham,4502,5,14
sham,4503,3,12
sham,4504,0,15
sham,4505,3,10
sham,4506,1,4
sham,4507,6,18
sham,4508,3,13
sham,4509,2,6
sham,4510,2,19
sham,4511,4,20
sham,4512,0,8
sham,4513,3,14
sham,4514,2,16
sham,4515,3,9
sham,4516,2,3
sham,4517,1,11
sham,4518,5,13
sham,4519,3,9
sham,4520,4,8
sham,4521,3,6
sham,4522,4,7
sham,4523,0,11
sham,4524,1,4
sham,4525,2,1
sham,4526,4,12
sham,4527,0,0
sham,4528,3,4
sham,4529,0,4
sham,4530,0,3
sham,4531,2,4
sham,4532,2,12
sham,4533,0,4
sham,4534,1,6
sham,4535,5,13
sham,4536,4,14
sham,4537,2,8
sham,4538,6,13
sham,4539,0,2
sham,4540,4,11
sham,4541,1,12
sham,4542,0,4
sham,4543,0,9
sham,4544,0,4
sham,4545,0,9
sham,4546,0,7
sham,4547,0,2
sham,4548,5,8
sham,4549,3,9
sham,4550,4,12
sham,4551,1,10
sham,4552,1,5
sham,4553,1,5
sham,4554,3,7
sham,4555,2,10
sham,4556,1,3
sham,4557,2,6
sham,4558,1,4
sham,4559,1,4
sham,4560,2,10
sham,4561,1,3
sham,4562,0,13
sham,4563,0,5
sham,4564,0,4
sham,4565,2,6
sham,4566,1,10
sham,4567,2,4
sham,4568,0,7
sham,4569,0,6
sham,4570,1,15
sham,4571,0,9
sham,4572,4,3
sham,4573,2,3
sham,4574,0,3
sham,4575,0,4
sham,4576,3,15
sham,4577,2,1
sham,4578,1,3
sham,4579,4,11
sham,4580,2,2
sham,4581,0,2
sham,4582,1,3
sham,4583,1,3
sham,4584,1,18
sham,4585,5,12
sham,4586,1,4
sham,4587,0,6
sham,4588,9,15
sham,4589,1,4
sham,4590,1,6
sham,4591,0,4
sham,4592,1,18
sham,4593,3,4
sham,4594,0,5
sham,4595,6,15
sham,4596,0,9
sham,4597,4,6
sham,4598,1,6
sham,4599,5,8
sham,4600,2,1
sham,4601,3,8
sham,4602,1,3
sham,4603,2,14
sham,4604,1,4
sham,4605,2,9
sham,4606,5,6
sham,4607,4,10
sham,4608,0,5
sham,4609,3,7
sham,4610,1,2
sham,4611,0,2
sham,4612,3,10
sham,4613,0,2
sham,4614,5,15
sham,4615,1,7
sham,4616,0,4
sham,4617,2,14
sham,4618,2,6
sham,4619,2,18
sham,4620,0,4
sham,4621,3,5
sham,4622,1,4
sham,4623,2,4
sham,4624,0,7
sham,4625,7,11
sham,4626,1,7
sham,4627,6,8
sham,4628,5,8
sham,4629,2,2
sham,4630,0,3
sham,4631,0,3
sham,4632,4,13
sham,4633,5,14
sham,4634,2,14
sham,4635,4,13
sham,4636,0,4
sham,4637,6,17
sham,4638,3,9
sham,4639,2,6
sham,4640,5,11
sham,4641,4,14
sham,4642,0,5
sham,4643,1,4
sham,4644,1,11
sham,4645,2,9
sham,4646,1,12
sham,4647,2,8
sham,4648,2,4
sham,4649,3,14
sham,4650,5,15
sham,4651,3,12
sham,4652,1,10
sham,4653,0,3
sham,4654,1,6
sham,4655,4,5
sham,4656,0,13
sham,4657,3,9
sham,4658,0,5
sham,4659,1,11
sham,4660,7,8
sham,4661,0,4
sham,4662,7,8
sham,4663,3,9
sham,4664,4,16
sham,4665,0,14
sham,4666,2,14
sham,4667,4,13
sham,4668,1,10
sham,4669,0,4
sham,4670,0,7
sham,4671,1,15
sham,4672,2,4
sham,4673,4,5
sham,4674,1,13
sham,4675,2,7
sham,4676,0,12
sham,4677,1,3
sham,4678,5,13
sham,4679,2,3
sham,4680,4,3
sham,4681,2,1
sham,4682,1,6
sham,4683,3,14
sham,4684,4,10
sham,4685,1,4
sham,4686,4,10
sham,4687,2,16
sham,4688,2,18
sham,4689,1,3
sham,4690,2,11
sham,4691,1,6
sham,4692,1,15
sham,4693,3,14
sham,4694,3,14
sham,4695,4,15
sham,4696,5,14
sham,4697,3,5
sham,4698,2,3
sham,4699,0,5
sham,4700,2,11
sham,4701,4,13
sham,4702,2,10
sham,4703,2,9
sham,4704,1,13
sham,4705,2,3
sham,4706,1,15
sham,4707,0,4
sham,4708,1,5
sham,4709,2,5
sham,4710,7,13
sham,4711,1,6
sham,4712,2,2
sham,4713,5,7
sham,4714,0,3
sham,4715,3,12
sham,4716,4,15
sham,4717,5,15
sham,4718,5,12
sham,4719,1,5
sham,4720,2,20
sham,4721,5,17
sham,4722,0,6
sham,4723,6,13
sham,4724,1,2
sham,4725,2,5
sham,4726,4,7
sham,4727,2,14
sham,4728,0,3
sham,4729,4,5
sham,4730,1,1
sham,4731,0,3
sham,4732,1,16
sham,4733,2,2
sham,4734,0,4
sham,4735,0,16
sham,4736,1,3
sham,4737,0,13
sham,4738,2,11
sham,4739,3,20
sham,4740,1,2
sham,4741,1,12
sham,4742,1,4
sham,4743,7,11
sham,4744,1,3
sham,4745,6,11
sham,4746,2,16
sham,4747,4,4
sham,4748,8,12
sham,4749,0,5
sham,4750,3,6
sham,4751,5,7
sham,4752,3,8
sham,4753,3,10
sham,4754,0,2
sham,4755,2,3
sham,4756,1,5
sham,4757,6,12
sham,4758,3,8
sham,4759,5,10
sham,4760,2,5
sham,4761,0,5
sham,4762,0,5
sham,4763,3,14
sham,4764,2,9
sham,4765,2,13
sham,4766,0,7
sham,4767,3,12
sham,4768,2,9
sham,4769,4,8
sham,4770,1,3
sham,4771,4,14
sham,4772,2,14
sham,4773,0,6
sham,4774,1,3
sham,4775,1,5
sham,4776,3,2
sham,4777,0,4
sham,4778,1,16
sham,4779,0,2
sham,4780,1,7
sham,4781,2,5
sham,4782,1,5
sham,4783,6,11
sham,4784,2,10
sham,4785,0,6
sham,4786,2,19
sham,4787,4,4
sham,4788,2,7
sham,4789,0,5
sham,4790,2,6
sham,4791,1,13
sham,4792,3,10
sham,4793,1,15
sham,4794,5,17
sham,4795,1,5
sham,4796,2,8
sham,4797,3,18
sham,4798,1,5
sham,4799,0,3
sham,4800,2,11
sham,4801,8,11
sham,4802,1,17
sham,4803,0,5
sham,4804,2,11
sham,4805,1,13
sham,4806,1,11
sham,4807,2,5
sham,4808,3,10
sham,4809,2,12
sham,4810,3,11
sham,4811,1,4
sham,4812,2,5
sham,4813,4,12
sham,4814,3,6
sham,4815,2,11
sham,4816,2,1
sham,4817,3,15
sham,4818,3,10
sham,4819,1,2
sham,4820,1,6
sham,4821,5,16
sham,4822,5,12
sham,4823,2,15
sham,4824,2,13
sham,4825,1,6
sham,4826,2,3
sham,4827,1,17
sham,4828,3,17
sham,4829,3,3
sham,4830,2,8
sham,4831,2,2
sham,4832,0,7
sham,4833,2,4
sham,4834,2,5
sham,4835,0,5
sham,4836,1,3
sham,4837,3,16
sham,4838,6,19
sham,4839,0,12
sham,4840,3,4
sham,4841,3,13
sham,4842,2,3
sham,4843,3,12
sham,4844,2,11
sham,4845,1,3
sham,4846,0,4
sham,4847,0,9
sham,4848,3,13
sham,4849,0,4
sham,4850,2,5
sham,4851,3,9
sham,4852,3,8
sham,4853,0,5
sham,4854,2,6
sham,4855,0,5
sham,4856,2,11
sham,4857,0,2
sham,4858,5,10
sham,4859,2,17
sham,4860,7,12
sham,4861,4,14
sham,4862,4,7
sham,4863,4,11
sham,4864,2,10
sham,4865,1,10
sham,4866,1,6
sham,4867,2,9
sham,4868,1,4
sham,4869,0,3
sham,4870,0,4
sham,4871,1,4
sham,4872,0,6
sham,4873,1,7
sham,4874,3,10
sham,4875,4,8
sham,4876,1,3
sham,4877,4,12
sham,4878,5,7
sham,4879,0,2
sham,4880,4,9
sham,4881,0,1
sham,4882,3,13
sham,4883,2,6
sham,4884,1,5
sham,4885,3,14
sham,4886,2,3
sham,4887,4,9
sham,4888,0,16
sham,4889,2,11
sham,4890,3,14
sham,4891,2,3
sham,4892,1,1
sham,4893,0,2
sham,4894,0,3
sham,4895,0,1
sham,4896,2,12
sham,4897,1,1
sham,4898,2,5
sham,4899,2,3
sham,4900,3,8
sham,4901,2,11
sham,4902,9,5
sham,4903,0,5
sham,4904,1,1
sham,4905,6,13
sham,4906,0,5
sham,4907,0,3
sham,4908,1,4
sham,4909,1,11
sham,4910,3,10
sham,4911,6,6
sham,4912,2,3
sham,4913,2,10
sham,4914,2,13
sham,4915,3,6
sham,4916,1,3
sham,4917,6,10
sham,4918,0,5
sham,4919,1,1
sham,4920,0,7
sham,4921,2,20
sham,4922,1,2
sham,4923,5,11
sham,4924,1,11
sham,4925,1,4
sham,4926,2,10
sham,4927,2,14
sham,4928,2,3
sham,4929,1,13
sham,4930,1,9
sham,4931,3,3
sham,4932,5,16
sham,4933,2,8
sham,4934,1,11
sham,4935,3,12
sham,4936,4,19
sham,4937,3,6
sham,4938,3,4
sham,4939,3,15
sham,4940,1,14
sham,4941,4,8
sham,4942,0,6
sham,4943,6,11
sham,4944,3,9
sham,4945,2,1
sham,4946,5,12
sham,4947,2,1
sham,4948,4,18
sham,4949,1,1
sham,4950,1,3
sham,4951,2,18
sham,4952,3,12
sham,4953,1,6
sham,4954,2,4
sham,4955,5,13
sham,4956,1,2
sham,4957,0,0
sham,4958,1,2
sham,4959,5,11
sham,4960,0,2
sham,4961,3,13
sham,4962,1,3
sham,4963,4,19
sham,4964,3,8
sham,4965,1,6
sham,4966,1,8
sham,4967,9,8
sham,4968,0,4
sham,4969,5,5
sham,4970,0,11
sham,4971,3,12
sham,4972,4,9
sham,4973,4,8
sham,4974,2,4
sham,4975,0,1
sham,4976,5,12
sham,4977,5,21
sham,4978,1,7
sham,4979,5,12
sham,4980,2,12
sham,4981,2,15
sham,4982,2,1
sham,4983,0,2
sham,4984,2,15
sham,4985,0,5
sham,4986,6,12
sham,4987,1,6
sham,4988,2,9
sham,4989,4,11
sham,4990,5,11
sham,4991,2,4
sham,4992,1,3
sham,4993,0,3
sham,4994,4,9
sham,4995,4,7
sham,4996,5,12
sham,4997,1,9
sham,4998,1,10
sham,4999,4,12
sham,5000,2,7
sham,5001,0,5
sham,5002,0,3
sham,5003,0,2
sham,5004,0,5
sham,5005,5,10
sham,5006,0,4
sham,5007,0,2
sham,5008,1,3
sham,5009,5,19
sham,5010,0,5
sham,5011,1,5
sham,5012,6,6
sham,5013,2,3
sham,5014,0,6
sham,5015,1,1
sham,5016,0,4
sham,5017,4,10
sham,5018,4,10
sham,5019,1,4
sham,5020,1,2
sham,5021,2,11
sham,5022,4,15
sham,5023,3,13
sham,5024,0,9
sham,5025,9,8
sham,5026,4,20
sham,5027,2,11
sham,5028,2,7
sham,5029,2,6
sham,5030,1,4
sham,5031,3,13
sham,5032,1,21
sham,5033,1,3
sham,5034,4,6
sham,5035,1,3
sham,5036,1,1
sham,5037,1,3
sham,5038,3,8
sham,5039,7,12
sham,5040,0,3
sham,5041,1,13
sham,5042,2,18
sham,5043,1,10
sham,5044,3,13
sham,5045,2,11
sham,5046,5,11
sham,5047,1,2
sham,5048,0,6
sham,5049,3,9
sham,5050,0,2
sham,5051,1,11
sham,5052,1,2
sham,5053,3,13
sham,5054,0,4
sham,5055,0,5
sham,5056,3,3
sham,5057,3,13
sham,5058,2,17
sham,5059,3,13
sham,5060,0,5
sham,5061,0,5
sham,5062,1,6
sham,5063,1,6
sham,5064,5,12
sham,5065,1,5
sham,5066,5,5
sham,5067,1,4
sham,5068,3,2
sham,5069,0,4
sham,5070,3,10
sham,5071,2,5
sham,5072,2,13
sham,5073,2,4
sham,5074,2,3
sham,5075,2,15
sham,5076,1,9
sham,5077,5,9
sham,5078,1,4
sham,5079,1,5
sham,5080,3,15
sham,5081,1,14
sham,5082,0,3
sham,5083,0,4
sham,5084,1,4
sham,5085,0,5
sham,5086,2,11
sham,5087,0,8
sham,5088,2,10
sham,5089,1,17
sham,5090,1,1
sham,5091,1,2
sham,5092,4,18
sham,5093,2,8
sham,5094,0,8
sham,5095,2,15
sham,5096,0,7
sham,5097,1,3
sham,5098,1,14
sham,5099,6,9
sham,5100,3,5
sham,5101,4,11
sham,5102,0,3
sham,5103,2,8
sham,5104,0,17
sham,5105,1,11
sham,5106,2,17
sham,5107,3,2
sham,5108,1,0
sham,5109,4,6
sham,5110,1,9
sham,5111,0,5
sham,5112,0,5
sham,5113,5,15
sham,5114,5,9
sham,5115,2,1
sham,5116,0,4
sham,5117,2,5
sham,5118,3,13
sham,5119,0,5
sham,5120,1,17
sham,5121,1,6
sham,5122,0,6
sham,5123,1,3
sham,5124,2,5
sham,5125,4,3
sham,5126,3,12
sham,5127,0,3
sham,5128,0,1
sham,5129,0,11
sham,5130,2,2
sham,5131,6,13
sham,5132,5,10
sham,5133,1,17
sham,5134,1,11
sham,5135,1,1
sham,5136,4,13
sham,5137,2,11
sham,5138,0,11
sham,5139,2,14
sham,5140,1,13
sham,5141,1,19
sham,5142,0,10
sham,5143,5,8
sham,5144,1,13
sham,5145,2,16
sham,5146,1,3
sham,5147,1,10
sham,5148,1,3
sham,5149,3,11
sham,5150,0,5
sham,5151,2,14
sham,5152,3,14
sham,5153,1,15
sham,5154,2,6
sham,5155,1,8
sham,5156,3,11
sham,5157,1,5
sham,5158,2,12
sham,5159,3,19
sham,5160,2,4
sham,5161,1,11
sham,5162,2,5
sham,5163,2,16
sham,5164,1,2
sham,5165,3,3
sham,5166,0,13
sham,5167,3,3
sham,5168,2,1
sham,5169,3,4
sham,5170,3,12
sham,5171,4,19
sham,5172,1,6
sham,5173,0,5
sham,5174,5,14
sham,5175,2,12
sham,5176,3,7
sham,5177,2,14
sham,5178,0,2
sham,5179,3,5
sham,5180,0,4
sham,5181,0,3
sham,5182,3,9
sham,5183,0,13
sham,5184,2,2
sham,5185,3,11
sham,5186,2,3
sham,5187,0,4
sham,5188,2,9
sham,5189,2,4
sham,5190,0,5
sham,5191,9,15
sham,5192,3,4
sham,5193,1,4
sham,5194,5,13
sham,5195,0,2
sham,5196,6,14
sham,5197,0,2
sham,5198,3,0
sham,5199,0,5
sham,5200,2,3
sham,5201,1,12
sham,5202,7,11
sham,5203,1,8
sham,5204,0,8
sham,5205,1,5
sham,5206,0,5
sham,5207,0,9
sham,5208,2,12
sham,5209,3,12
sham,5210,1,4
sham,5211,1,7
sham,5212,0,4
sham,5213,1,16
sham,5214,4,17
sham,5215,2,12
sham,5216,2,15
sham,5217,3,0
sham,5218,1,2
sham,5219,2,4
sham,5220,4,11
sham,5221,3,7
sham,5222,1,4
sham,5223,1,4
sham,5224,4,12
sham,5225,0,4
sham,5226,2,5
sham,5227,2,3
sham,5228,2,2
sham,5229,0,6
sham,5230,0,4
sham,5231,0,3
sham,5232,3,10
sham,5233,2,5
sham,5234,1,3
sham,5235,4,14
sham,5236,3,5
sham,5237,1,8
sham,5238,0,3
sham,5239,1,17
sham,5240,6,9
sham,5241,2,4
sham,5242,3,9
sham,5243,0,2
sham,5244,4,0
sham,5245,3,2
sham,5246,1,4
sham,5247,3,3
sham,5248,2,9
sham,5249,6,17
sham,5250,3,12
sham,5251,3,21
sham,5252,1,4
sham,5253,1,8
sham,5254,7,15
sham,5255,1,2
sham,5256,3,10
sham,5257,0,1
sham,5258,3,5
sham,5259,2,3
sham,5260,5,6
sham,5261,2,7
sham,5262,1,7
sham,5263,2,4
sham,5264,0,6
sham,5265,6,15
sham,5266,1,6
sham,5267,3,5
sham,5268,2,11
sham,5269,0,15
sham,5270,3,14
sham,5271,1,2
sham,5272,1,3
sham,5273,1,5
sham,5274,4,15
sham,5275,5,10
sham,5276,1,3
sham,5277,1,2
sham,5278,1,5
sham,5279,0,8
sham,5280,2,2
sham,5281,0,3
sham,5282,4,12
sham,5283,0,5
sham,5284,0,4
sham,5285,4,10
sham,5286,0,0
sham,5287,0,6
sham,5288,2,13
sham,5289,2,7
sham,5290,1,4
sham,5291,0,2
sham,5292,1,2
sham,5293,0,3
sham,5294,1,2
sham,5295,1,4
sham,5296,1,4
sham,5297,2,7
sham,5298,3,6
sham,5299,6,19
sham,5300,1,18
sham,5301,1,1
sham,5302,1,8
sham,5303,4,6
sham,5304,3,11
sham,5305,3,11
sham,5306,0,5
sham,5307,0,4
sham,5308,2,10
sham,5309,2,8
sham,5310,5,13
sham,5311,2,15
sham,5312,1,6
sham,5313,3,13
sham,5314,0,2
sham,5315,1,5
sham,5316,0,6
sham,5317,2,7
sham,5318,3,10
sham,5319,0,15
sham,5320,2,4
sham,5321,0,2
sham,5322,4,5
sham,5323,5,8
sham,5324,4,9
sham,5325,3,13
sham,5326,0,3
sham,5327,4,2
sham,5328,0,3
sham,5329,6,9
sham,5330,0,3
sham,5331,5,16
sham,5332,3,20
sham,5333,0,4
sham,5334,1,16
sham,5335,3,9
sham,5336,2,9
sham,5337,4,16
sham,5338,7,14
sham,5339,2,14
sham,5340,2,6
sham,5341,1,8
sham,5342,2,12
sham,5343,0,5
sham,5344,3,24
sham,5345,3,15
sham,5346,1,10
sham,5347,0,4
sham,5348,1,5
sham,5349,1,9
sham,5350,2,10
sham,5351,6,15
sham,5352,1,2
sham,5353,1,14
sham,5354,1,11
sham,5355,0,5
sham,5356,6,14
sham,5357,0,4
sham,5358,2,11
sham,5359,4,5
sham,5360,1,15
sham,5361,2,12
sham,5362,3,13
sham,5363,3,4
sham,5364,0,1
sham,5365,4,17
sham,5366,5,10
sham,5367,1,6
sham,5368,0,3
sham,5369,4,9
sham,5370,4,13
sham,5371,3,4
sham,5372,3,11
sham,5373,3,6
sham,5374,0,2
sham,5375,0,12
sham,5376,2,11
sham,5377,1,6
sham,5378,0,2
sham,5379,1,6
sham,5380,1,5
sham,5381,3,13
sham,5382,5,10
sham,5383,5,7
sham,5384,2,9
sham,5385,4,11
sham,5386,4,7
sham,5387,0,7
sham,5388,3,2
sham,5389,0,13
sham,5390,1,4
sham,5391,0,2
sham,5392,2,12
sham,5393,1,9
sham,5394,0,6
sham,5395,1,11
sham,5396,1,2
sham,5397,6,10
sham,5398,5,11
sham,5399,1,3
sham,5400,0,2
sham,5401,1,4
sham,5402,0,5
sham,5403,1,4
sham,5404,4,13
sham,5405,6,9
sham,5406,4,9
sham,5407,6,14
sham,5408,1,15
sham,5409,5,13
sham,5410,0,3
sham,5411,1,12
sham,5412,2,10
sham,5413,1,5
sham,5414,1,1
sham,5415,1,2
sham,5416,2,15
sham,5417,6,19
sham,5418,5,5
sham,5419,2,5
sham,5420,1,5
sham,5421,2,18
sham,5422,2,3
sham,5423,3,19
sham,5424,1,6
sham,5425,2,14
sham,5426,0,2
sham,5427,2,6
sham,5428,2,2
sham,5429,1,4
sham,5430,7,12
sham,5431,2,13
sham,5432,4,9
sham,5433,1,3
sham,5434,0,6
sham,5435,7,13
sham,5436,2,11
sham,5437,0,3
sham,5438,3,11
sham,5439,1,6
sham,5440,0,7
sham,5441,2,8
sham,5442,1,7
sham,5443,1,8
sham,5444,4,11
sham,5445,2,4
sham,5446,6,6
sham,5447,3,10
sham,5448,2,6
sham,5449,3,4
sham,5450,0,12
sham,5451,1,10
sham,5452,3,3
sham,5453,2,11
sham,5454,3,15
sham,5455,1,4
sham,5456,0,7
sham,5457,6,12
sham,5458,0,14
sham,5459,2,17
sham,5460,3,12
sham,5461,1,6
sham,5462,1,8
sham,5463,3,7
sham,5464,3,4
sham,5465,0,12
sham,5466,6,7
sham,5467,1,3
sham,5468,0,2
sham,5469,1,11
sham,5470,0,6
sham,5471,1,14
sham,5472,1,19
sham,5473,1,4
sham,5474,0,4
sham,5475,3,11
sham,5476,5,9
sham,5477,4,12
sham,5478,3,9
sham,5479,0,3
sham,5480,1,9
sham,5481,1,12
sham,5482,1,7
sham,5483,2,14
sham,5484,2,9
sham,5485,2,11
sham,5486,7,14
sham,5487,2,7
sham,5488,4,6
sham,5489,1,4
sham,5490,2,3
sham,5491,3,14
sham,5492,1,5
sham,5493,7,15
sham,5494,2,6
sham,5495,2,9
sham,5496,3,6
sham,5497,3,3
sham,5498,2,14
sham,5499,1,3
sham,5500,7,14
sham,5501,1,5
sham,5502,3,11
sham,5503,1,9
sham,5504,1,4
sham,5505,5,11
sham,5506,0,5
sham,5507,1,12
sham,5508,3,2
sham,5509,0,2
sham,5510,2,2
sham,5511,2,16
sham,5512,1,2
sham,5513,1,13
sham,5514,0,3
sham,5515,1,5
sham,5516,3,16
sham,5517,3,12
sham,5518,0,8
sham,5519,3,3
sham,5520,2,9
sham,5521,0,3
sham,5522,0,2
sham,5523,3,11
sham,5524,2,8
sham,5525,0,3
sham,5526,3,10
sham,5527,2,4
sham,5528,0,7
sham,5529,4,12
sham,5530,1,11
sham,5531,1,5
sham,5532,1,15
sham,5533,0,11
sham,5534,1,8
sham,5535,0,13
sham,5536,1,2
sham,5537,1,4
sham,5538,2,13
sham,5539,5,3
sham,5540,2,2
sham,5541,1,6
sham,5542,2,8
sham,5543,4,4
sham,5544,0,8
sham,5545,5,11
sham,5546,2,21
sham,5547,1,3
sham,5548,1,4
sham,5549,1,3
sham,5550,1,3
sham,5551,0,5
sham,5552,1,5
sham,5553,0,5
sham,5554,3,1
sham,5555,4,13
sham,5556,0,4
sham,5557,0,2
sham,5558,2,20
sham,5559,4,9
sham,5560,2,5
sham,5561,0,3
sham,5562,0,5
sham,5563,4,8
sham,5564,0,5
sham,5565,4,6
sham,5566,1,2
sham,5567,0,7
sham,5568,3,6
sham,5569,5,13
sham,5570,0,6
sham,5571,1,15
sham,5572,3,1
sham,5573,2,18
sham,5574,0,14
sham,5575,4,11
sham,5576,3,11
sham,5577,2,7
sham,5578,1,3
sham,5579,7,10
sham,5580,1,12
sham,5581,1,15
sham,5582,4,12
sham,5583,5,7
sham,5584,4,13
sham,5585,2,2
sham,5586,4,13
sham,5587,3,13
sham,5588,2,4
sham,5589,6,11
sham,5590,1,16
sham,5591,1,16
sham,5592,0,11
sham,5593,6,14
sham,5594,6,14
sham,5595,1,2
sham,5596,2,12
sham,5597,2,4
sham,5598,2,7
sham,5599,1,13
sham,5600,0,17
sham,5601,1,4
sham,5602,0,4
sham,5603,2,13
sham,5604,2,4
sham,5605,2,6
sham,5606,2,4
sham,5607,1,8
sham,5608,2,17
sham,5609,2,4
sham,5610,1,2
sham,5611,2,4
sham,5612,0,14
sham,5613,2,3
sham,5614,10,13
sham,5615,7,8
sham,5616,3,8
sham,5617,2,10
sham,5618,2,5
sham,5619,2,10
sham,5620,2,15
sham,5621,2,4
sham,5622,5,13
sham,5623,2,10
sham,5624,1,8
sham,5625,3,15
sham,5626,1,14
sham,5627,1,1
sham,5628,1,8
sham,5629,1,11
sham,5630,0,8
sham,5631,0,14
sham,5632,0,2
sham,5633,1,10
sham,5634,5,11
sham,5635,8,16
sham,5636,2,1
sham,5637,1,1
sham,5638,2,10
sham,5639,0,3
sham,5640,1,7
sham,5641,3,10
sham,5642,2,14
sham,5643,9,7
sham,5644,0,6
sham,5645,6,15
sham,5646,2,5
sham,5647,1,7
sham,5648,1,5
sham,5649,3,10
sham,5650,4,4
sham,5651,3,2
sham,5652,0,3
sham,5653,2,7
sham,5654,3,6
sham,5655,5,15
sham,5656,4,3
sham,5657,0,3
sham,5658,4,13
sham,5659,3,15
sham,5660,0,2
sham,5661,0,10
sham,5662,2,4
sham,5663,0,1
sham,5664,2,4
sham,5665,0,5
sham,5666,2,8
sham,5667,0,3
sham,5668,0,6
sham,5669,3,16
sham,5670,1,3
sham,5671,1,3
sham,5672,0,4
sham,5673,0,6
sham,5674,1,1
sham,5675,1,2
sham,5676,1,15
sham,5677,2,15
sham,5678,1,11
sham,5679,4,6
sham,5680,2,5
sham,5681,1,18
sham,5682,2,11
sham,5683,0,3
sham,5684,0,7
sham,5685,4,5
sham,5686,0,4
sham,5687,2,12
sham,5688,1,7
sham,5689,5,12
sham,5690,0,18
sham,5691,1,2
sham,5692,2,7
sham,5693,3,14
sham,5694,2,3
sham,5695,0,5
sham,5696,3,14
sham,5697,1,10
sham,5698,4,3
sham,5699,3,14
sham,5700,0,12
sham,5701,1,12
sham,5702,0,3
sham,5703,6,6
sham,5704,4,8
sham,5705,0,5
sham,5706,2,8
sham,5707,2,4
sham,5708,2,10
sham,5709,0,14
sham,5710,8,13
sham,5711,3,13
sham,5712,2,12
sham,5713,1,15
sham,5714,4,16
sham,5715,1,6
sham,5716,1,6
sham,5717,1,11
sham,5718,3,3
sham,5719,3,13
sham,5720,2,2
sham,5721,2,4
sham,5722,0,3
sham,5723,1,12
sham,5724,0,3
sham,5725,7,15
sham,5726,2,7
sham,5727,1,7
sham,5728,1,10
sham,5729,0,4
sham,5730,0,7
sham,5731,1,14
sham,5732,2,5
sham,5733,3,17
sham,5734,1,2
sham,5735,0,7
sham,5736,7,9
sham,5737,0,6
sham,5738,0,7
sham,5739,3,8
sham,5740,1,8
sham,5741,0,6
sham,5742,5,5
sham,5743,0,3
sham,5744,4,12
sham,5745,1,3
sham,5746,0,15
sham,5747,7,1
sham,5748,2,2
sham,5749,0,5
sham,5750,5,16
sham,5751,1,7
sham,5752,3,7
sham,5753,4,15
sham,5754,0,5
sham,5755,1,5
sham,5756,2,7
sham,5757,1,3
sham,5758,2,16
sham,5759,0,5
sham,5760,0,5
sham,5761,3,3
sham,5762,3,17
sham,5763,4,7
sham,5764,0,4
sham,5765,3,8
sham,5766,0,4
sham,5767,0,1
sham,5768,1,2
sham,5769,2,9
sham,5770,0,3
sham,5771,0,3
sham,5772,2,9
sham,5773,1,2
sham,5774,0,0
sham,5775,3,6
sham,5776,1,14
sham,5777,4,13
sham,5778,0,5
sham,5779,0,4
sham,5780,0,3
sham,5781,3,15
sham,5782,5,15
sham,5783,4,12
sham,5784,1,12
sham,5785,2,14
sham,5786,4,13
sham,5787,3,5
sham,5788,2,4
sham,5789,0,11
sham,5790,3,20
sham,5791,1,14
sham,5792,1,13
sham,5793,2,6
sham,5794,0,6
sham,5795,3,9
sham,5796,5,11
sham,5797,4,11
sham,5798,0,17
sham,5799,2,15
sham,5800,1,2
sham,5801,2,12
sham,5802,1,3
sham,5803,4,2
sham,5804,0,5
sham,5805,1,16
sham,5806,3,9
sham,5807,0,6
sham,5808,1,12
sham,5809,3,12
sham,5810,3,14
sham,5811,0,10
sham,5812,0,2
sham,5813,1,6
sham,5814,1,2
sham,5815,4,17
sham,5816,0,4
sham,5817,1,5
sham,5818,2,6
sham,5819,1,14
sham,5820,2,13
sham,5821,0,5
sham,5822,4,13
sham,5823,4,14
sham,5824,1,13
sham,5825,2,3
sham,5826,1,7
sham,5827,2,5
sham,5828,2,12
sham,5829,1,6
sham,5830,4,4
sham,5831,3,12
sham,5832,0,4
sham,5833,2,11
sham,5834,3,17
sham,5835,2,10
sham,5836,2,4
sham,5837,3,3
sham,5838,1,20
sham,5839,0,3
sham,5840,2,4
sham,5841,1,6
sham,5842,3,15
sham,5843,0,1
sham,5844,2,10
sham,5845,1,12
sham,5846,0,13
sham,5847,6,11
sham,5848,4,20
sham,5849,0,4
sham,5850,6,9
sham,5851,5,16
sham,5852,2,14
sham,5853,1,6
sham,5854,2,6
sham,5855,1,2
sham,5856,0,6
sham,5857,0,11
sham,5858,4,2
sham,5859,0,6
sham,5860,1,5
sham,5861,3,4
sham,5862,0,5
sham,5863,0,3
sham,5864,2,20
sham,5865,2,8
sham,5866,0,6
sham,5867,7,12
sham,5868,2,16
sham,5869,2,11
sham,5870,0,2
sham,5871,3,14
sham,5872,1,4
sham,5873,1,2
sham,5874,1,12
sham,5875,1,5
sham,5876,3,9
sham,5877,2,3
sham,5878,0,18
sham,5879,1,6
sham,5880,2,10
sham,5881,2,16
sham,5882,0,2
sham,5883,2,9
sham,5884,7,11
sham,5885,5,12
sham,5886,2,6
sham,5887,0,7
sham,5888,1,5
sham,5889,3,14
sham,5890,2,4
sham,5891,1,7
sham,5892,3,10
sham,5893,0,7
sham,5894,1,2
sham,5895,0,14
sham,5896,1,3
sham,5897,0,3
sham,5898,0,5
sham,5899,3,10
sham,5900,0,1
sham,5901,2,15
sham,5902,1,2
sham,5903,0,0
sham,5904,1,3
sham,5905,0,3
sham,5906,0,5
sham,5907,0,5
sham,5908,2,2
sham,5909,1,17
sham,5910,5,17
sham,5911,0,10
sham,5912,1,15
sham,5913,0,2
sham,5914,0,4
sham,5915,1,2
sham,5916,1,3
sham,5917,0,8
sham,5918,1,4
sham,5919,3,18
sham,5920,6,12
sham,5921,0,11
sham,5922,8,4
sham,5923,0,4
sham,5924,3,3
sham,5925,4,13
sham,5926,0,0
sham,5927,0,6
sham,5928,1,5
sham,5929,1,10
sham,5930,2,3
sham,5931,1,3
sham,5932,2,7
sham,5933,0,8
sham,5934,0,4
sham,5935,4,9
sham,5936,3,13
sham,5937,0,2
sham,5938,0,3
sham,5939,5,7
sham,5940,3,9
sham,5941,0,2
sham,5942,2,2
sham,5943,1,5
sham,5944,2,3
sham,5945,0,5
sham,5946,6,12
sham,5947,2,15
sham,5948,2,4
sham,5949,2,4
sham,5950,0,6
sham,5951,2,6
sham,5952,2,7
sham,5953,1,5
sham,5954,3,15
sham,5955,7,14
sham,5956,2,17
sham,5957,0,12
sham,5958,2,3
sham,5959,0,4
sham,5960,2,4
sham,5961,0,3
sham,5962,1,4
sham,5963,4,12
sham,5964,3,11
sham,5965,1,5
sham,5966,4,20
sham,5967,3,17
sham,5968,0,17
sham,5969,1,3
sham,5970,4,12
sham,5971,2,3
sham,5972,5,10
sham,5973,0,2
sham,5974,0,4
sham,5975,2,15
sham,5976,1,7
sham,5977,1,9
sham,5978,0,8
sham,5979,7,16
sham,5980,1,4
sham,5981,0,1
sham,5982,0,6
sham,5983,5,12
sham,5984,5,8
sham,5985,1,3
sham,5986,0,4
sham,5987,3,6
sham,5988,3,15
sham,5989,4,20
sham,5990,2,12
sham,5991,4,3
sham,5992,3,7
sham,5993,1,5
sham,5994,2,4
sham,5995,2,5
sham,5996,0,5
sham,5997,5,15
sham,5998,6,11
sham,5999,5,17
sham,6000,1,8
sham,6001,2,10
sham,6002,2,3
sham,6003,1,12
sham,6004,1,3
sham,6005,5,15
sham,6006,3,2
sham,6007,3,15
sham,6008,0,3
sham,6009,2,5
sham,6010,1,3
sham,6011,2,14
sham,6012,3,12
sham,6013,0,2
sham,6014,0,1
sham,6015,0,3
sham,6016,0,13
sham,6017,1,1
sham,6018,0,6
sham,6019,3,14
sham,6020,1,4
sham,6021,0,7
sham,6022,4,13
sham,6023,1,7
sham,6024,2,11
sham,6025,3,17
sham,6026,1,4
sham,6027,3,6
sham,6028,5,10
sham,6029,1,7
sham,6030,2,11
sham,6031,3,8
sham,6032,3,3
sham,6033,2,3
sham,6034,2,16
sham,6035,5,14
sham,6036,2,12
sham,6037,3,18
sham,6038,1,2
sham,6039,1,5
sham,6040,1,3
sham,6041,6,17
sham,6042,2,3
sham,6043,3,2
sham,6044,2,12
sham,6045,1,3
sham,6046,2,15
sham,6047,2,18
sham,6048,4,19
sham,6049,3,18
sham,6050,4,12
sham,6051,7,13
sham,6052,0,4
sham,6053,0,16
sham,6054,3,14
sham,6055,0,4
sham,6056,1,5
sham,6057,4,14
sham,6058,1,2
sham,6059,8,15
sham,6060,1,1
sham,6061,1,3
sham,6062,3,11
sham,6063,1,11
sham,6064,2,14
sham,6065,1,1
sham,6066,0,6
sham,6067,2,13
sham,6068,2,1
sham,6069,1,3
sham,6070,2,8
sham,6071,6,15
sham,6072,3,10
sham,6073,10,15
sham,6074,3,17
sham,6075,2,12
sham,6076,0,7
sham,6077,1,6
sham,6078,6,14
sham,6079,2,18
sham,6080,0,14
sham,6081,1,15
sham,6082,5,10
sham,6083,3,9
sham,6084,1,8
sham,6085,2,12
sham,6086,1,2
sham,6087,0,3
sham,6088,0,3
sham,6089,0,8
sham,6090,5,14
sham,6091,6,10
sham,6092,0,7
sham,6093,3,12
sham,6094,1,10
sham,6095,1,2
sham,6096,1,4
sham,6097,4,15
sham,6098,2,12
sham,6099,5,14
sham,6100,1,12
sham,6101,1,4
sham,6102,3,11
sham,6103,1,13
sham,6104,2,8
sham,6105,2,3
sham,6106,1,4
sham,6107,1,0
sham,6108,0,9
sham,6109,1,5
sham,6110,1,10
sham,6111,0,5
sham,6112,4,13
sham,6113,0,17
sham,6114,3,13
sham,6115,0,3
sham,6116,1,13
sham,6117,5,10
sham,6118,5,8
sham,6119,0,12
sham,6120,4,10
sham,6121,1,3
sham,6122,2,1
sham,6123,5,10
sham,6124,5,16
sham,6125,1,2
sham,6126,1,4
sham,6127,0,3
sham,6128,0,4
sham,6129,0,6
sham,6130,1,7
sham,6131,4,11
sham,6132,2,6
sham,6133,1,3
sham,6134,4,12
sham,6135,2,6
sham,6136,0,3
sham,6137,3,4
sham,6138,2,1
sham,6139,3,17
sham,6140,2,9
sham,6141,0,4
sham,6142,2,10
sham,6143,1,1
sham,6144,3,13
sham,6145,0,3
sham,6146,3,7
sham,6147,1,7
sham,6148,6,7
sham,6149,2,4
sham,6150,6,13
sham,6151,6,8
sham,6152,3,10
sham,6153,1,4
sham,6154,0,4
sham,6155,1,5
sham,6156,0,2
sham,6157,1,4
sham,6158,0,13
sham,6159,2,3
sham,6160,2,11
sham,6161,0,3
sham,6162,0,1
sham,6163,1,3
sham,6164,0,5
sham,6165,3,14
sham,6166,0,2
sham,6167,0,7
sham,6168,0,1
sham,6169,1,4
sham,6170,0,4
sham,6171,0,10
sham,6172,2,11
sham,6173,6,12
sham,6174,5,15
sham,6175,2,9
sham,6176,3,2
sham,6177,1,6
sham,6178,2,7
sham,6179,1,5
sham,6180,1,2
sham,6181,1,3
sham,6182,6,16
sham,6183,1,1
sham,6184,0,2
sham,6185,3,10
sham,6186,0,2
sham,6187,0,3
sham,6188,2,14
sham,6189,3,12
sham,6190,3,11
sham,6191,6,10
sham,6192,3,1
sham,6193,2,7
sham,6194,0,4
sham,6195,3,15
sham,6196,3,15
sham,6197,7,12
sham,6198,2,1
sham,6199,0,5
sham,6200,1,9
sham,6201,0,4
sham,6202,2,3
sham,6203,2,5
sham,6204,1,1
sham,6205,2,4
sham,6206,6,14
sham,6207,1,6
sham,6208,1,6
sham,6209,2,0
sham,6210,3,5
sham,6211,0,3
sham,6212,1,14
sham,6213,2,1
sham,6214,5,11
sham,6215,1,9
sham,6216,1,17
sham,6217,1,4
sham,6218,2,8
sham,6219,0,2
sham,6220,1,3
sham,6221,0,6
sham,6222,0,4
sham,6223,2,1
sham,6224,1,3
sham,6225,3,11
sham,6226,1,3
sham,6227,3,2
sham,6228,0,4
sham,6229,2,5
sham,6230,1,4
sham,6231,4,6
sham,6232,0,3
sham,6233,0,5
sham,6234,4,16
sham,6235,2,3
sham,6236,0,1
sham,6237,0,4
sham,6238,0,5
sham,6239,0,3
sham,6240,1,5
sham,6241,0,3
sham,6242,8,14
sham,6243,2,5
sham,6244,3,9
sham,6245,2,11
sham,6246,0,6
sham,6247,0,5
sham,6248,2,12
sham,6249,0,6
sham,6250,0,7
sham,6251,3,9
sham,6252,3,13
sham,6253,4,8
sham,6254,4,9
sham,6255,0,5
sham,6256,3,7
sham,6257,0,3
sham,6258,1,13
sham,6259,6,17
sham,6260,1,2
sham,6261,2,12
sham,6262,0,7
sham,6263,1,10
sham,6264,0,2
sham,6265,1,10
sham,6266,1,8
sham,6267,3,11
sham,6268,4,9
sham,6269,2,17
sham,6270,2,5
sham,6271,2,3
sham,6272,4,1
sham,6273,0,4
sham,6274,4,12
sham,6275,1,5
sham,6276,2,10
sham,6277,3,5
sham,6278,2,5
sham,6279,0,4
sham,6280,1,3
sham,6281,4,14
sham,6282,2,5
sham,6283,1,4
sham,6284,1,5
sham,6285,0,3
sham,6286,3,16
sham,6287,0,5
sham,6288,0,6
sham,6289,2,6
sham,6290,1,0
sham,6291,0,6
sham,6292,2,3
sham,6293,1,7
sham,6294,1,14
sham,6295,4,16
sham,6296,0,2
sham,6297,3,5
sham,6298,4,14
sham,6299,1,9
sham,6300,0,4
sham,6301,4,3
sham,6302,0,9
sham,6303,1,15
sham,6304,1,3
sham,6305,4,16
sham,6306,1,4
sham,6307,1,4
sham,6308,3,16
sham,6309,3,8
sham,6310,0,10
sham,6311,8,15
sham,6312,1,4
sham,6313,8,9
sham,6314,0,5
sham,6315,0,4
sham,6316,0,3
sham,6317,2,5
sham,6318,3,12
sham,6319,3,13
sham,6320,4,11
sham,6321,0,7
sham,6322,0,4
sham,6323,3,5
sham,6324,4,11
sham,6325,4,18
sham,6326,6,11
sham,6327,5,11
sham,6328,0,3
sham,6329,0,4
sham,6330,2,14
sham,6331,3,10
sham,6332,0,14
sham,6333,0,1
sham,6334,6,17
sham,6335,4,14
sham,6336,3,7
sham,6337,0,3
sham,6338,3,2
sham,6339,2,16
sham,6340,0,11
sham,6341,0,10
sham,6342,3,16
sham,6343,3,11
sham,6344,4,7
sham,6345,3,2
sham,6346,3,13
sham,6347,0,5
sham,6348,2,15
sham,6349,2,13
sham,6350,2,10
sham,6351,0,1
sham,6352,1,7
sham,6353,2,15
sham,6354,1,4
sham,6355,2,23
sham,6356,2,10
sham,6357,4,15
sham,6358,3,7
sham,6359,1,10
sham,6360,1,17
sham,6361,0,3
sham,6362,5,5
sham,6363,1,4
sham,6364,6,16
sham,6365,2,2
sham,6366,1,5
sham,6367,3,17
sham,6368,3,14
sham,6369,1,22
sham,6370,0,14
sham,6371,5,13
sham,6372,0,9
sham,6373,1,3
sham,6374,2,3
sham,6375,4,12
sham,6376,6,12
sham,6377,1,3
sham,6378,5,17
sham,6379,2,17
sham,6380,4,9
sham,6381,0,7
sham,6382,3,14
sham,6383,3,14
sham,6384,5,16
sham,6385,6,15
sham,6386,1,2
sham,6387,4,6
sham,6388,1,2
sham,6389,6,6
sham,6390,0,5
sham,6391,0,4
sham,6392,1,5
sham,6393,0,11
sham,6394,2,10
sham,6395,1,2
sham,6396,0,2
sham,6397,0,13
sham,6398,1,2
sham,6399,3,12
sham,6400,1,10
sham,6401,3,13
sham,6402,1,6
sham,6403,1,1
sham,6404,1,8
sham,6405,1,7
sham,6406,4,8
sham,6407,0,13
sham,6408,0,11
sham,6409,1,3
sham,6410,1,2
sham,6411,0,4
sham,6412,1,4
sham,6413,0,7
sham,6414,2,2
sham,6415,3,8
sham,6416,1,14
sham,6417,0,5
sham,6418,0,3
sham,6419,1,9
sham,6420,0,6
sham,6421,1,1
sham,6422,4,14
sham,6423,3,11
sham,6424,2,16
sham,6425,3,8
sham,6426,0,5
sham,6427,4,11
sham,6428,0,10
sham,6429,2,10
sham,6430,3,4
sham,6431,2,3
sham,6432,2,7
sham,6433,2,14
sham,6434,3,0
sham,6435,0,6
sham,6436,3,12
sham,6437,2,8
sham,6438,3,14
sham,6439,1,5
sham,6440,2,11
sham,6441,3,12
sham,6442,1,6
sham,6443,0,3
sham,6444,4,16
sham,6445,0,14
sham,6446,1,3
sham,6447,1,2
sham,6448,1,11
sham,6449,3,10
sham,6450,0,4
sham,6451,1,4
sham,6452,4,14
sham,6453,2,5
sham,6454,1,3
sham,6455,0,4
sham,6456,4,5
sham,6457,2,11
sham,6458,5,12
sham,6459,3,2
sham,6460,4,14
sham,6461,3,12
sham,6462,2,7
sham,6463,2,13
sham,6464,0,3
sham,6465,2,11
sham,6466,5,4
sham,6467,0,3
sham,6468,3,7
sham,6469,2,7
sham,6470,2,9
sham,6471,1,7
sham,6472,2,4
sham,6473,3,5
sham,6474,2,7
sham,6475,3,13
sham,6476,4,20
sham,6477,0,4
sham,6478,4,14
sham,6479,0,3
sham,6480,1,6
sham,6481,5,10
sham,6482,4,22
sham,6483,4,13
sham,6484,1,9
sham,6485,2,12
sham,6486,0,6
sham,6487,1,19
sham,6488,0,4
sham,6489,3,12
sham,6490,2,4
sham,6491,3,17
sham,6492,1,7
sham,6493,3,4
sham,6494,2,12
sham,6495,0,2
sham,6496,1,5
sham,6497,4,11
sham,6498,1,6
sham,6499,0,1
sham,6500,2,16
sham,6501,5,9
sham,6502,4,11
sham,6503,2,13
sham,6504,0,3
sham,6505,2,5
sham,6506,2,15
sham,6507,4,8
sham,6508,0,4
sham,6509,1,8
sham,6510,0,6
sham,6511,1,4
sham,6512,2,2
sham,6513,7,15
sham,6514,2,16
sham,6515,6,13
sham,6516,1,9
sham,6517,5,7
sham,6518,4,11
sham,6519,2,12
sham,6520,2,4
sham,6521,3,8
sham,6522,3,14
sham,6523,2,11
sham,6524,1,4
sham,6525,1,3
sham,6526,2,3
sham,6527,3,16
sham,6528,0,5
sham,6529,2,10
sham,6530,5,12
sham,6531,7,13
sham,6532,1,14
sham,6533,3,2
sham,6534,4,12
sham,6535,0,4
sham,6536,3,17
sham,6537,0,10
sham,6538,2,14
sham,6539,0,2
sham,6540,3,18
sham,6541,0,2
sham,6542,3,14
sham,6543,0,5
sham,6544,3,2
sham,6545,0,4
sham,6546,1,4
sham,6547,1,5
sham,6548,1,5
sham,6549,1,3
sham,6550,1,14
sham,6551,3,20
sham,6552,1,3
sham,6553,0,5
sham,6554,2,3
sham,6555,2,16
sham,6556,1,3
sham,6557,0,7
sham,6558,6,11
sham,6559,5,13
sham,6560,2,17
sham,6561,0,16
sham,6562,2,8
sham,6563,1,5
sham,6564,2,17
sham,6565,0,6
sham,6566,0,7
sham,6567,6,14
sham,6568,0,6
sham,6569,1,11
sham,6570,2,3
sham,6571,0,4
sham,6572,4,13
sham,6573,6,17
sham,6574,4,11
sham,6575,0,3
sham,6576,1,6
sham,6577,1,6
sham,6578,1,2
sham,6579,1,1
sham,6580,6,11
sham,6581,6,12
sham,6582,0,3
sham,6583,0,6
sham,6584,3,12
sham,6585,4,14
sham,6586,4,4
sham,6587,7,14
sham,6588,1,7
sham,6589,1,4
sham,6590,2,10
sham,6591,8,7
sham,6592,5,18
sham,6593,0,10
sham,6594,0,1
sham,6595,3,12
sham,6596,2,8
sham,6597,2,12
sham,6598,0,1
sham,6599,8,14
sham,6600,1,10
sham,6601,3,10
sham,6602,2,11
sham,6603,0,4
sham,6604,3,15
sham,6605,0,5
sham,6606,1,5
sham,6607,2,6
sham,6608,3,13
sham,6609,0,5
sham,6610,4,16
sham,6611,1,4
sham,6612,3,7
sham,6613,0,2
sham,6614,4,13
sham,6615,3,9
sham,6616,1,4
sham,6617,2,14
sham,6618,1,0
sham,6619,1,13
sham,6620,3,14
sham,6621,0,2
sham,6622,0,5
sham,6623,2,12
sham,6624,2,15
sham,6625,0,3
sham,6626,0,0
sham,6627,2,13
sham,6628,1,3
sham,6629,2,13
sham,6630,2,11
sham,6631,3,16
sham,6632,2,6
sham,6633,0,8
sham,6634,2,12
sham,6635,0,14
sham,6636,3,6
sham,6637,1,1
sham,6638,4,7
sham,6639,3,8
sham,6640,1,5
sham,6641,2,18
sham,6642,2,4
sham,6643,1,4
sham,6644,0,3
sham,6645,0,4
sham,6646,4,13
sham,6647,3,3
sham,6648,1,2
sham,6649,7,12
sham,6650,2,16
sham,6651,0,14
sham,6652,4,9
sham,6653,1,8
sham,6654,1,4
sham,6655,6,13
sham,6656,5,11
sham,6657,5,15
sham,6658,6,12
sham,6659,5,15
sham,6660,9,14
sham,6661,1,4
sham,6662,3,5
sham,6663,2,3
sham,6664,3,14
sham,6665,0,6
sham,6666,2,18
sham,6667,5,8
sham,6668,0,8
sham,6669,4,12
sham,6670,2,13
sham,6671,0,4
sham,6672,3,5
sham,6673,2,9
sham,6674,4,17
sham,6675,1,1
sham,6676,4,13
sham,6677,6,8
sham,6678,5,13
sham,6679,0,3
sham,6680,0,3
sham,6681,1,2
sham,6682,2,3
sham,6683,1,12
sham,6684,1,10
sham,6685,1,13
sham,6686,0,2
sham,6687,0,2
sham,6688,3,14
sham,6689,0,1
sham,6690,4,9
sham,6691,1,17
sham,6692,1,7
sham,6693,1,11
sham,6694,1,3
sham,6695,1,5
sham,6696,4,8
sham,6697,1,4
sham,6698,1,7
sham,6699,6,17
sham,6700,2,12
sham,6701,4,10
sham,6702,4,7
sham,6703,3,7
sham,6704,2,9
sham,6705,4,16
sham,6706,1,4
sham,6707,1,4
sham,6708,0,5
sham,6709,3,12
sham,6710,4,12
sham,6711,1,19
sham,6712,2,16
sham,6713,0,6
sham,6714,4,12
sham,6715,2,13
sham,6716,7,16
sham,6717,4,9
sham,6718,3,12
sham,6719,0,6
sham,6720,0,2
sham,6721,0,4
sham,6722,1,4
sham,6723,4,3
sham,6724,3,19
sham,6725,0,4
sham,6726,4,15
sham,6727,0,5
sham,6728,1,11
sham,6729,4,20
sham,6730,3,5
sham,6731,0,7
sham,6732,0,2
sham,6733,3,10
sham,6734,3,15
sham,6735,3,14
sham,6736,1,7
sham,6737,4,2
sham,6738,1,4
sham,6739,3,13
sham,6740,0,6
sham,6741,1,6
sham,6742,3,3
sham,6743,0,3
sham,6744,1,7
sham,6745,0,12
sham,6746,1,0
sham,6747,5,12
sham,6748,0,9
sham,6749,0,5
sham,6750,2,9
sham,6751,3,16
sham,6752,1,1
sham,6753,3,18
sham,6754,5,11
sham,6755,5,8
sham,6756,2,5
sham,6757,3,14
sham,6758,2,2
sham,6759,4,17
sham,6760,0,4
sham,6761,1,13
sham,6762,3,5
sham,6763,5,13
sham,6764,2,5
sham,6765,7,16
sham,6766,1,24
sham,6767,2,2
sham,6768,4,9
sham,6769,4,14
sham,6770,1,4
sham,6771,1,15
sham,6772,3,9
sham,6773,0,5
sham,6774,3,5
sham,6775,3,12
sham,6776,0,6
sham,6777,1,4
sham,6778,0,2
sham,6779,0,2
sham,6780,2,8
sham,6781,2,3
sham,6782,2,8
sham,6783,4,11
sham,6784,1,5
sham,6785,1,5
sham,6786,0,4
sham,6787,1,12
sham,6788,1,2
sham,6789,0,3
sham,6790,1,5
sham,6791,0,2
sham,6792,1,2
sham,6793,1,3
sham,6794,3,10
sham,6795,2,6
sham,6796,5,14
sham,6797,2,13
sham,6798,3,12
sham,6799,2,11
sham,6800,1,6
sham,6801,4,9
sham,6802,1,12
sham,6803,0,8
sham,6804,3,16
sham,6805,3,9
sham,6806,4,7
sham,6807,4,4
sham,6808,1,12
sham,6809,0,2
sham,6810,0,5
sham,6811,0,4
sham,6812,4,8
sham,6813,6,10
sham,6814,2,4
sham,6815,2,5
sham,6816,3,10
sham,6817,3,6
sham,6818,1,7
sham,6819,0,8
sham,6820,1,13
sham,6821,3,5
sham,6822,6,11
sham,6823,5,6
sham,6824,0,8
sham,6825,7,12
sham,6826,3,5
sham,6827,0,0
sham,6828,0,3
sham,6829,3,16
sham,6830,1,6
sham,6831,2,12
sham,6832,5,10
sham,6833,3,9
sham,6834,0,3
sham,6835,1,14
sham,6836,1,8
sham,6837,0,18
sham,6838,2,3
sham,6839,3,14
sham,6840,2,8
sham,6841,2,4
sham,6842,2,2
sham,6843,2,5
sham,6844,0,3
sham,6845,4,12
sham,6846,3,15
sham,6847,3,16
sham,6848,3,6
sham,6849,2,12
sham,6850,4,13
sham,6851,0,1
sham,6852,0,5
sham,6853,1,4
sham,6854,5,9
sham,6855,1,4
sham,6856,8,11
sham,6857,0,6
sham,6858,2,6
sham,6859,1,11
sham,6860,4,13
sham,6861,0,1
sham,6862,0,8
sham,6863,4,12
sham,6864,1,8
sham,6865,7,11
sham,6866,0,7
sham,6867,1,4
sham,6868,2,10
sham,6869,4,12
sham,6870,5,13
sham,6871,1,6
sham,6872,4,14
sham,6873,2,3
sham,6874,2,12
sham,6875,0,3
sham,6876,4,9
sham,6877,1,8
sham,6878,3,16
sham,6879,2,13
sham,6880,2,15
sham,6881,4,9
sham,6882,1,11
sham,6883,3,14
sham,6884,1,3
sham,6885,4,13
sham,6886,1,4
sham,6887,0,5
sham,6888,1,5
sham,6889,1,15
sham,6890,0,7
sham,6891,2,10
sham,6892,2,13
sham,6893,0,13
sham,6894,2,4
sham,6895,2,0
sham,6896,3,15
sham,6897,0,5
sham,6898,0,7
sham,6899,3,3
sham,6900,0,6
sham,6901,7,17
sham,6902,2,8
sham,6903,3,9
sham,6904,5,12
sham,6905,0,7
sham,6906,2,4
sham,6907,3,9
sham,6908,0,7
sham,6909,2,20
sham,6910,0,2
sham,6911,0,7
sham,6912,0,2
sham,6913,3,12
sham,6914,4,17
sham,6915,0,2
sham,6916,3,22
sham,6917,2,8
sham,6918,5,17
sham,6919,2,2
sham,6920,5,6
sham,6921,4,14
sham,6922,1,2
sham,6923,5,6
sham,6924,1,5
sham,6925,2,5
sham,6926,2,3
sham,6927,3,9
sham,6928,0,6
sham,6929,1,5
sham,6930,0,3
sham,6931,0,4
sham,6932,0,3
sham,6933,1,4
sham,6934,3,0
sham,6935,2,6
sham,6936,1,10
sham,6937,4,9
sham,6938,1,2
sham,6939,3,21
sham,6940,7,9
sham,6941,2,1
sham,6942,4,10
sham,6943,3,6
sham,6944,3,5
sham,6945,0,9
sham,6946,4,10
sham,6947,2,20
sham,6948,2,9
sham,6949,0,5
sham,6950,1,11
sham,6951,2,16
sham,6952,3,10
sham,6953,4,4
sham,6954,3,5
sham,6955,0,6
sham,6956,0,10
sham,6957,3,13
sham,6958,1,2
sham,6959,2,11
sham,6960,2,5
sham,6961,7,17
sham,6962,0,5
sham,6963,0,1
sham,6964,1,7
sham,6965,2,4
sham,6966,1,15
sham,6967,1,2
sham,6968,0,6
sham,6969,0,4
sham,6970,2,16
sham,6971,1,5
sham,6972,1,9
sham,6973,4,12
sham,6974,6,10
sham,6975,0,4
sham,6976,2,9
sham,6977,7,11
sham,6978,2,13
sham,6979,0,3
sham,6980,2,9
sham,6981,0,1
sham,6982,4,12
sham,6983,1,13
sham,6984,4,19
sham,6985,4,7
sham,6986,2,10
sham,6987,4,12
sham,6988,4,3
sham,6989,0,4
sham,6990,3,11
sham,6991,1,2
sham,6992,1,4
sham,6993,0,2
sham,6994,0,10
sham,6995,1,1
sham,6996,4,13
sham,6997,2,2
sham,6998,1,7
sham,6999,4,2
sham,7000,2,7
sham,7001,5,10
sham,7002,7,17
sham,7003,0,4
sham,7004,6,8
sham,7005,4,6
sham,7006,7,12
sham,7007,3,9
sham,7008,2,13
sham,7009,6,11
sham,7010,3,8
sham,7011,1,21
sham,7012,0,13
sham,7013,1,1
sham,7014,3,3
sham,7015,1,4
sham,7016,4,10
sham,7017,3,6
sham,7018,6,12
sham,7019,1,4
sham,7020,3,11
sham,7021,7,12
sham,7022,0,2
sham,7023,1,2
sham,7024,7,7
sham,7025,1,4
sham,7026,0,2
sham,7027,3,21
sham,7028,6,18
sham,7029,1,7
sham,7030,0,6
sham,7031,0,3
sham,7032,1,5
sham,7033,0,4
sham,7034,4,8
sham,7035,0,6
sham,7036,2,8
sham,7037,3,3
sham,7038,7,15
sham,7039,2,3
sham,7040,0,3
sham,7041,2,9
sham,7042,2,0
sham,7043,1,3
sham,7044,2,16
sham,7045,0,17
sham,7046,0,6
sham,7047,1,6
sham,7048,2,11
sham,7049,2,19
sham,7050,6,12
sham,7051,3,13
sham,7052,0,2
sham,7053,4,17
sham,7054,2,2
sham,7055,2,4
sham,7056,2,4
sham,7057,1,2
sham,7058,0,2
sham,7059,0,5
sham,7060,1,1
sham,7061,0,5
sham,7062,3,6
sham,7063,2,10
sham,7064,1,4
sham,7065,3,9
sham,7066,3,11
sham,7067,1,2
sham,7068,1,5
sham,7069,3,5
sham,7070,0,3
sham,7071,0,5
sham,7072,0,9
sham,7073,2,3
sham,7074,0,5
sham,7075,1,2
sham,7076,1,3
sham,7077,0,2
sham,7078,1,3
sham,7079,1,12
sham,7080,2,3
sham,7081,3,6
sham,7082,2,9
sham,7083,3,18
sham,7084,1,6
sham,7085,0,3
sham,7086,1,11
sham,7087,1,5
sham,7088,4,17
sham,7089,0,5
sham,7090,2,10
sham,7091,0,6
sham,7092,1,5
sham,7093,2,14
sham,7094,0,3
sham,7095,2,4
sham,7096,0,3
sham,7097,1,2
sham,7098,5,15
sham,7099,2,1
sham,7100,3,7
sham,7101,5,15
sham,7102,7,13
sham,7103,1,2
sham,7104,1,7
sham,7105,4,13
sham,7106,5,14
sham,7107,0,2
sham,7108,3,7
sham,7109,5,11
sham,7110,7,13
sham,7111,0,10
sham,7112,2,6
sham,7113,3,7
sham,7114,0,5
sham,7115,2,2
sham,7116,2,15
sham,7117,1,5
sham,7118,0,2
sham,7119,3,6
sham,7120,4,15
sham,7121,5,11
sham,7122,2,11
sham,7123,3,10
sham,7124,2,19
sham,7125,0,2
sham,7126,1,17
sham,7127,1,3
sham,7128,4,11
sham,7129,2,5
sham,7130,2,6
sham,7131,3,3
sham,7132,3,8
sham,7133,2,11
sham,7134,1,10
sham,7135,3,10
sham,7136,1,11
sham,7137,5,2
sham,7138,4,7
sham,7139,6,9
sham,7140,2,3
sham,7141,6,9
sham,7142,0,9
sham,7143,2,10
sham,7144,8,10
sham,7145,3,9
sham,7146,0,5
sham,7147,1,11
sham,7148,1,5
sham,7149,4,14
sham,7150,1,8
sham,7151,3,8
sham,7152,2,13
sham,7153,2,12
sham,7154,1,4
sham,7155,0,6
sham,7156,9,8
sham,7157,1,12
sham,7158,3,6
sham,7159,0,2
sham,7160,3,19
sham,7161,5,12
sham,7162,1,7
sham,7163,0,7
sham,7164,2,4
sham,7165,8,2
sham,7166,0,6
sham,7167,3,12
sham,7168,0,12
sham,7169,0,15
sham,7170,1,3
sham,7171,0,2
sham,7172,6,16
sham,7173,5,9
sham,7174,5,17
sham,7175,6,15
sham,7176,3,10
sham,7177,3,2
sham,7178,2,13
sham,7179,5,14
sham,7180,2,14
sham,7181,2,3
sham,7182,0,2
sham,7183,1,1
sham,7184,0,11
sham,7185,2,7
sham,7186,2,17
sham,7187,5,12
sham,7188,1,9
sham,7189,1,7
sham,7190,1,7
sham,7191,2,15
sham,7192,2,11
sham,7193,0,10
sham,7194,1,12
sham,7195,7,13
sham,7196,0,14
sham,7197,2,2
sham,7198,1,7
sham,7199,6,14
sham,7200,4,17
sham,7201,3,14
sham,7202,1,5
sham,7203,0,9
sham,7204,0,3
sham,7205,0,7
sham,7206,1,8
sham,7207,1,5
sham,7208,6,22
sham,7209,0,0
sham,7210,2,3
sham,7211,0,15
sham,7212,2,7
sham,7213,3,11
sham,7214,4,3
sham,7215,5,11
sham,7216,1,5
sham,7217,2,3
sham,7218,5,9
sham,7219,0,3
sham,7220,3,3
sham,7221,3,13
sham,7222,3,1
sham,7223,6,14
sham,7224,0,5
sham,7225,0,6
sham,7226,2,0
sham,7227,3,7
sham,7228,3,16
sham,7229,4,14
sham,7230,1,1
sham,7231,3,17
sham,7232,0,5
sham,7233,0,6
sham,7234,6,12
sham,7235,2,6
sham,7236,0,5
sham,7237,6,15
sham,7238,1,5
sham,7239,1,13
sham,7240,4,19
sham,7241,1,5
sham,7242,1,7
sham,7243,4,14
sham,7244,1,5
sham,7245,2,4
sham,7246,0,8
sham,7247,0,1
sham,7248,2,9
sham,7249,1,3
sham,7250,0,4
sham,7251,7,16
sham,7252,2,13
sham,7253,2,3
sham,7254,0,6
sham,7255,0,6
sham,7256,1,5
sham,7257,0,5
sham,7258,3,9
sham,7259,0,8
sham,7260,1,5
sham,7261,1,3
sham,7262,4,9
sham,7263,0,3
sham,7264,3,0
sham,7265,4,12
sham,7266,2,5
sham,7267,1,6
sham,7268,0,4
sham,7269,3,9
sham,7270,0,1
sham,7271,2,14
sham,7272,2,10
sham,7273,4,12
sham,7274,2,8
sham,7275,5,7
sham,7276,2,22
sham,7277,1,4
sham,7278,4,7
sham,7279,1,8
sham,7280,5,12
sham,7281,3,12
sham,7282,4,12
sham,7283,0,5
sham,7284,5,2
sham,7285,4,10
sham,7286,0,4
sham,7287,2,4
sham,7288,3,12
sham,7289,5,8
sham,7290,0,17
sham,7291,4,14
sham,7292,1,2
sham,7293,0,2
sham,7294,0,12
sham,7295,6,9
sham,7296,0,3
sham,7297,3,16
sham,7298,3,3
sham,7299,0,4
sham,7300,0,6
sham,7301,2,8
sham,7302,3,11
sham,7303,4,14
sham,7304,1,6
sham,7305,2,12
sham,7306,0,4
sham,7307,3,9
sham,7308,3,4
sham,7309,2,3
sham,7310,1,5
sham,7311,3,14
sham,7312,0,3
sham,7313,1,6
sham,7314,1,17
sham,7315,0,4
sham,7316,1,4
sham,7317,4,11
sham,7318,0,6
sham,7319,0,3
sham,7320,1,7
sham,7321,1,11
sham,7322,0,3
sham,7323,0,4
sham,7324,1,17
sham,7325,3,3
sham,7326,0,6
sham,7327,2,3
sham,7328,0,15
sham,7329,0,2
sham,7330,1,2
sham,7331,4,10
sham,7332,0,4
sham,7333,4,16
sham,7334,2,9
sham,7335,1,11
sham,7336,1,16
sham,7337,0,4
sham,7338,1,8
sham,7339,0,2
sham,7340,3,11
sham,7341,0,4
sham,7342,4,8
sham,7343,1,3
sham,7344,1,12
sham,7345,2,12
sham,7346,2,10
sham,7347,3,12
sham,7348,0,5
sham,7349,1,10
sham,7350,0,4
sham,7351,5,14
sham,7352,3,7
sham,7353,4,7
sham,7354,1,6
sham,7355,3,9
sham,7356,3,18
sham,7357,0,5
sham,7358,2,3
sham,7359,0,5
sham,7360,1,5
sham,7361,0,5
sham,7362,4,14
sham,7363,2,10
sham,7364,4,2
sham,7365,3,9
sham,7366,0,2
sham,7367,1,16
sham,7368,3,14
sham,7369,5,9
sham,7370,0,13
sham,7371,0,5
sham,7372,4,9
sham,7373,3,7
sham,7374,3,6
sham,7375,5,8
sham,7376,1,12
sham,7377,4,10
sham,7378,2,7
sham,7379,1,2
sham,7380,2,2
sham,7381,1,13
sham,7382,3,3
sham,7383,1,15
sham,7384,1,10
sham,7385,3,10
sham,7386,3,20
sham,7387,1,4
sham,7388,0,3
sham,7389,0,8
sham,7390,4,12
sham,7391,0,23
sham,7392,1,5
sham,7393,0,5
sham,7394,0,6
sham,7395,4,9
sham,7396,3,12
sham,7397,0,2
sham,7398,2,8
sham,7399,0,4
sham,7400,0,11
sham,7401,0,8
sham,7402,1,5
sham,7403,2,10
sham,7404,0,4
sham,7405,8,14
sham,7406,1,8
sham,7407,0,18
sham,7408,1,4
sham,7409,0,2
sham,7410,7,8
sham,7411,0,6
sham,7412,0,1
sham,7413,2,3
sham,7414,3,16
sham,7415,0,6
sham,7416,0,19
sham,7417,0,7
sham,7418,4,14
sham,7419,1,7
sham,7420,3,9
sham,7421,3,14
sham,7422,2,15
sham,7423,2,2
sham,7424,0,4
sham,7425,6,14
sham,7426,2,15
sham,7427,2,5
sham,7428,1,13
sham,7429,0,3
sham,7430,4,8
sham,7431,0,3
sham,7432,3,0
sham,7433,3,20
sham,7434,8,19
sham,7435,0,1
sham,7436,3,12
sham,7437,1,10
sham,7438,2,2
sham,7439,6,17
sham,7440,5,13
sham,7441,0,8
sham,7442,1,5
sham,7443,1,12
sham,7444,5,13
sham,7445,1,8
sham,7446,0,2
sham,7447,4,10
sham,7448,2,5
sham,7449,3,16
sham,7450,0,4
sham,7451,5,12
sham,7452,3,3
sham,7453,1,5
sham,7454,0,4
sham,7455,0,4
sham,7456,0,4
sham,7457,4,16
sham,7458,2,6
sham,7459,3,14
sham,7460,0,3
sham,7461,4,19
sham,7462,4,16
sham,7463,0,1
sham,7464,1,1
sham,7465,2,4
sham,7466,2,14
sham,7467,1,4
sham,7468,1,13
sham,7469,0,5
sham,7470,1,4
sham,7471,3,3
sham,7472,1,4
sham,7473,1,14
sham,7474,0,6
sham,7475,0,1
sham,7476,2,4
sham,7477,0,1
sham,7478,0,5
sham,7479,1,9
sham,7480,2,2
sham,7481,0,10
sham,7482,3,11
sham,7483,0,9
sham,7484,2,8
sham,7485,2,1
sham,7486,6,14
sham,7487,4,11
sham,7488,0,5
sham,7489,2,13
sham,7490,3,18
sham,7491,3,4
sham,7492,4,10
sham,7493,1,4
sham,7494,3,15
sham,7495,0,6
sham,7496,3,5
sham,7497,1,13
sham,7498,0,8
sham,7499,1,3
sham,7500,2,16
sham,7501,1,1
sham,7502,0,7
sham,7503,0,4
sham,7504,3,13
sham,7505,2,9
sham,7506,1,11
sham,7507,0,3
sham,7508,0,5
sham,7509,0,5
sham,7510,0,4
sham,7511,2,17
sham,7512,3,5
sham,7513,2,1
sham,7514,0,2
sham,7515,2,3
sham,7516,0,0
sham,7517,0,11
sham,7518,4,12
sham,7519,5,6
sham,7520,1,6
sham,7521,1,2
sham,7522,4,12
sham,7523,0,3
sham,7524,3,3
sham,7525,5,11
sham,7526,1,9
sham,7527,0,4
sham,7528,0,8
sham,7529,0,13
sham,7530,3,11
sham,7531,1,14
sham,7532,1,3
sham,7533,2,17
sham,7534,3,9
sham,7535,5,5
sham,7536,4,5
sham,7537,5,6
sham,7538,3,4
sham,7539,5,13
sham,7540,0,0
sham,7541,1,6
sham,7542,5,9
sham,7543,1,8
sham,7544,3,7
sham,7545,1,8
sham,7546,5,1
sham,7547,1,2
sham,7548,1,7
sham,7549,2,7
sham,7550,2,5
sham,7551,2,9
sham,7552,2,3
sham,7553,4,16
sham,7554,3,11
sham,7555,6,5
sham,7556,0,7
sham,7557,5,17
sham,7558,2,6
sham,7559,5,17
sham,7560,2,10
sham,7561,2,19
sham,7562,4,14
sham,7563,1,4
sham,7564,5,13
sham,7565,5,8
sham,7566,0,4
sham,7567,2,10
sham,7568,0,5
sham,7569,0,3
sham,7570,4,10
sham,7571,3,5
sham,7572,0,4
sham,7573,3,9
sham,7574,0,4
sham,7575,1,3
sham,7576,6,10
sham,7577,5,12
sham,7578,2,9
sham,7579,4,11
sham,7580,9,12
sham,7581,2,15
sham,7582,2,10
sham,7583,4,6
sham,7584,1,12
sham,7585,0,5
sham,7586,0,8
sham,7587,2,10
sham,7588,1,12
sham,7589,1,3
sham,7590,2,4
sham,7591,4,20
sham,7592,1,9
sham,7593,0,6
sham,7594,2,10
sham,7595,1,4
sham,7596,0,1
sham,7597,6,10
sham,7598,4,17
sham,7599,5,11
sham,7600,11,14
sham,7601,1,8
sham,7602,0,2
sham,7603,0,4
sham,7604,2,2
sham,7605,2,7
sham,7606,3,10
sham,7607,0,2
sham,7608,2,13
sham,7609,2,13
sham,7610,0,3
sham,7611,0,6
sham,7612,6,15
sham,7613,2,5
sham,7614,0,9
sham,7615,3,4
sham,7616,2,4
sham,7617,1,1
sham,7618,6,8
sham,7619,0,4
sham,7620,4,12
sham,7621,0,1
sham,7622,0,3
sham,7623,3,2
sham,7624,9,10
sham,7625,2,4
sham,7626,2,6
sham,7627,3,14
sham,7628,2,8
sham,7629,3,10
sham,7630,3,3
sham,7631,4,3
sham,7632,1,6
sham,7633,2,3
sham,7634,4,7
sham,7635,0,5
sham,7636,3,8
sham,7637,4,14
sham,7638,3,4
sham,7639,3,10
sham,7640,0,1
sham,7641,5,11
sham,7642,1,11
sham,7643,1,3
sham,7644,7,13
sham,7645,5,11
sham,7646,0,2
sham,7647,0,9
sham,7648,2,11
sham,7649,1,4
sham,7650,2,17
sham,7651,2,4
sham,7652,1,2
sham,7653,1,5
sham,7654,0,8
sham,7655,1,7
sham,7656,0,13
sham,7657,1,8
sham,7658,2,11
sham,7659,3,3
sham,7660,6,13
sham,7661,3,11
sham,7662,0,10
sham,7663,3,11
sham,7664,3,18
sham,7665,3,9
sham,7666,5,13
sham,7667,1,8
sham,7668,2,21
sham,7669,4,10
sham,7670,0,4
sham,7671,3,12
sham,7672,2,19
sham,7673,2,6
sham,7674,0,10
sham,7675,4,13
sham,7676,0,2
sham,7677,4,10
sham,7678,3,5
sham,7679,1,5
sham,7680,3,12
sham,7681,3,11
sham,7682,2,8
sham,7683,3,11
sham,7684,0,8
sham,7685,0,2
sham,7686,1,10
sham,7687,0,11
sham,7688,2,8
sham,7689,5,20
sham,7690,2,10
sham,7691,5,12
sham,7692,0,3
sham,7693,5,7
sham,7694,2,12
sham,7695,0,5
sham,7696,1,6
sham,7697,2,8
sham,7698,2,12
sham,7699,3,2
sham,7700,1,7
sham,7701,2,11
sham,7702,2,18
sham,7703,0,4
sham,7704,2,10
sham,7705,4,5
sham,7706,0,14
sham,7707,2,5
sham,7708,5,7
sham,7709,7,11
sham,7710,0,5
sham,7711,1,14
sham,7712,0,9
sham,7713,3,11
sham,7714,1,5
sham,7715,5,16
sham,7716,2,9
sham,7717,1,1
sham,7718,2,11
sham,7719,3,14
sham,7720,1,3
sham,7721,1,12
sham,7722,2,17
sham,7723,0,2
sham,7724,1,12
sham,7725,2,15
sham,7726,0,10
sham,7727,0,2
sham,7728,0,3
sham,7729,2,10
sham,7730,1,13
sham,7731,2,7
sham,7732,5,9
sham,7733,0,6
sham,7734,4,6
sham,7735,0,4
sham,7736,3,6
sham,7737,1,8
sham,7738,0,5
sham,7739,5,7
sham,7740,1,7
sham,7741,0,2
sham,7742,2,6
sham,7743,1,1
sham,7744,5,9
sham,7745,6,13
sham,7746,2,9
sham,7747,0,2
sham,7748,3,13
sham,7749,2,3
sham,7750,0,1
sham,7751,2,23
sham,7752,0,7
sham,7753,0,7
sham,7754,1,8
sham,7755,1,6
sham,7756,1,8
sham,7757,5,9
sham,7758,5,13
sham,7759,0,13
sham,7760,4,10
sham,7761,5,15
sham,7762,1,14
sham,7763,7,17
sham,7764,5,9
sham,7765,1,4
sham,7766,4,10
sham,7767,0,19
sham,7768,3,13
sham,7769,0,6
sham,7770,3,8
sham,7771,3,4
sham,7772,0,2
sham,7773,0,3
sham,7774,0,1
sham,7775,0,4
sham,7776,2,14
sham,7777,2,9
sham,7778,1,11
sham,7779,1,11
sham,7780,1,13
sham,7781,0,13
sham,7782,2,12
sham,7783,0,4
sham,7784,1,6
sham,7785,4,18
sham,7786,2,14
sham,7787,5,15
sham,7788,1,9
sham,7789,3,4
sham,7790,3,10
sham,7791,2,17
sham,7792,5,15
sham,7793,0,5
sham,7794,5,9
sham,7795,4,14
sham,7796,1,12
sham,7797,4,10
sham,7798,4,10
sham,7799,1,5
sham,7800,2,12
sham,7801,4,15
sham,7802,0,3
sham,7803,1,9
sham,7804,1,9
sham,7805,6,6
sham,7806,2,5
sham,7807,3,17
sham,7808,0,4
sham,7809,0,3
sham,7810,2,14
sham,7811,0,4
sham,7812,0,7
sham,7813,1,2
sham,7814,0,6
sham,7815,3,11
sham,7816,3,4
sham,7817,0,6
sham,7818,2,4
sham,7819,2,2
sham,7820,0,4
sham,7821,2,11
sham,7822,2,5
sham,7823,3,13
sham,7824,1,5
sham,7825,6,13
sham,7826,0,2
sham,7827,5,17
sham,7828,1,3
sham,7829,1,5
sham,7830,1,3
sham,7831,1,4
sham,7832,1,4
sham,7833,5,13
sham,7834,1,4
sham,7835,2,13
sham,7836,3,11
sham,7837,3,16
sham,7838,2,10
sham,7839,0,2
sham,7840,0,7
sham,7841,1,4
sham,7842,3,9
sham,7843,1,6
sham,7844,2,10
sham,7845,3,20
sham,7846,6,11
sham,7847,1,11
sham,7848,3,11
sham,7849,1,3
sham,7850,4,13
sham,7851,2,16
sham,7852,5,14
sham,7853,3,13
sham,7854,2,10
sham,7855,0,4
sham,7856,1,7
sham,7857,2,3
sham,7858,1,3
sham,7859,0,6
sham,7860,1,5
sham,7861,2,6
sham,7862,1,11
sham,7863,4,16
sham,7864,8,15
sham,7865,0,5
sham,7866,2,6
sham,7867,0,3
sham,7868,3,6
sham,7869,4,7
sham,7870,1,2
sham,7871,1,5
sham,7872,6,13
sham,7873,4,18
sham,7874,2,7
sham,7875,2,4
sham,7876,2,17
sham,7877,0,7
sham,7878,7,9
sham,7879,7,17
sham,7880,0,4
sham,7881,0,4
sham,7882,0,4
sham,7883,1,13
sham,7884,9,9
sham,7885,0,8
sham,7886,1,2
sham,7887,1,14
sham,7888,1,11
sham,7889,4,13
sham,7890,8,12
sham,7891,4,14
sham,7892,2,11
sham,7893,3,8
sham,7894,0,7
sham,7895,3,8
sham,7896,2,8
sham,7897,6,17
sham,7898,0,4
sham,7899,3,4
sham,7900,4,17
sham,7901,2,11
sham,7902,1,3
sham,7903,3,11
sham,7904,1,3
sham,7905,3,13
sham,7906,0,4
sham,7907,1,4
sham,7908,1,3
sham,7909,1,6
sham,7910,1,4
sham,7911,2,2
sham,7912,3,4
sham,7913,3,11
sham,7914,1,13
sham,7915,4,19
sham,7916,0,3
sham,7917,0,8
sham,7918,2,13
sham,7919,2,2
sham,7920,5,14
sham,7921,1,2
sham,7922,1,4
sham,7923,0,7
sham,7924,2,1
sham,7925,1,2
sham,7926,2,14
sham,7927,1,6
sham,7928,2,5
sham,7929,0,7
sham,7930,3,1
sham,7931,2,7
sham,7932,1,2
sham,7933,0,10
sham,7934,0,8
sham,7935,1,12
sham,7936,0,0
sham,7937,1,2
sham,7938,2,4
sham,7939,5,23
sham,7940,0,4
sham,7941,4,9
sham,7942,4,10
sham,7943,2,8
sham,7944,5,15
sham,7945,4,13
sham,7946,1,8
sham,7947,2,5
sham,7948,4,10
sham,7949,0,4
sham,7950,0,4
sham,7951,8,10
sham,7952,0,11
sham,7953,1,8
sham,7954,2,4
sham,7955,2,8
sham,7956,1,8
sham,7957,4,5
sham,7958,6,15
sham,7959,3,9
sham,7960,2,15
sham,7961,0,2
sham,7962,0,6
sham,7963,5,2
sham,7964,2,5
sham,7965,1,6
sham,7966,2,5
sham,7967,2,10
sham,7968,1,1
sham,7969,2,3
sham,7970,2,4
sham,7971,0,6
sham,7972,3,12
sham,7973,4,4
sham,7974,3,13
sham,7975,6,10
sham,7976,0,5
sham,7977,2,6
sham,7978,5,4
sham,7979,2,15
sham,7980,2,5
sham,7981,1,2
sham,7982,1,4
sham,7983,1,13
sham,7984,5,2
sham,7985,3,19
sham,7986,2,14
sham,7987,3,4
sham,7988,1,4
sham,7989,3,16
sham,7990,3,7
sham,7991,2,3
sham,7992,5,10
sham,7993,3,12
sham,7994,1,3
sham,7995,3,12
sham,7996,5,13
sham,7997,2,13
sham,7998,4,6
sham,7999,3,12
sham,8000,2,4
sham,8001,0,4
sham,8002,2,2
sham,8003,1,7
sham,8004,1,5
sham,8005,2,13
sham,8006,0,1
sham,8007,5,8
sham,8008,0,6
sham,8009,0,1
sham,8010,6,12
sham,8011,1,9
sham,8012,1,4
sham,8013,4,20
sham,8014,3,11
sham,8015,1,4
sham,8016,0,4
sham,8017,3,16
sham,8018,3,8
sham,8019,0,4
sham,8020,1,7
sham,8021,0,2
sham,8022,1,11
sham,8023,1,17
sham,8024,0,4
sham,8025,3,17
sham,8026,2,3
sham,8027,2,5
sham,8028,0,0
sham,8029,4,11
sham,8030,1,13
sham,8031,0,8
sham,8032,2,15
sham,8033,2,13
sham,8034,2,6
sham,8035,0,2
sham,8036,2,12
sham,8037,2,3
sham,8038,5,12
sham,8039,0,3
sham,8040,1,0
sham,8041,4,14
sham,8042,0,3
sham,8043,4,10
sham,8044,0,1
sham,8045,4,12
sham,8046,1,14
sham,8047,6,9
sham,8048,1,8
sham,8049,4,10
sham,8050,7,11
sham,8051,4,8
sham,8052,1,8
sham,8053,2,2
sham,8054,4,14
sham,8055,0,3
sham,8056,0,13
sham,8057,1,2
sham,8058,3,8
sham,8059,0,5
sham,8060,3,10
sham,8061,0,5
sham,8062,1,5
sham,8063,2,6
sham,8064,3,13
sham,8065,0,3
sham,8066,0,3
sham,8067,2,16
sham,8068,1,6
sham,8069,2,8
sham,8070,1,6
sham,8071,2,13
sham,8072,1,6
sham,8073,2,2
sham,8074,0,12
sham,8075,4,13
sham,8076,0,6
sham,8077,4,11
sham,8078,2,10
sham,8079,0,6
sham,8080,11,11
sham,8081,5,12
sham,8082,3,14
sham,8083,2,8
sham,8084,0,7
sham,8085,1,6
sham,8086,1,9
sham,8087,3,3
sham,8088,5,11
sham,8089,2,7
sham,8090,1,4
sham,8091,0,3
sham,8092,0,4
sham,8093,4,8
sham,8094,0,6
sham,8095,2,9
sham,8096,5,12
sham,8097,1,3
sham,8098,1,5
sham,8099,0,6
sham,8100,7,11
sham,8101,2,14
sham,8102,0,6
sham,8103,3,12
sham,8104,3,14
sham,8105,0,2
sham,8106,6,13
sham,8107,3,15
sham,8108,0,3
sham,8109,3,10
sham,8110,2,11
sham,8111,5,16
sham,8112,0,4
sham,8113,2,13
sham,8114,0,1
sham,8115,1,12
sham,8116,2,13
sham,8117,0,1
sham,8118,2,6
sham,8119,3,3
sham,8120,0,2
sham,8121,0,9
sham,8122,4,3
sham,8123,3,5
sham,8124,2,5
sham,8125,0,5
sham,8126,1,17
sham,8127,3,13
sham,8128,5,8
sham,8129,2,4
sham,8130,1,5
sham,8131,4,11
sham,8132,3,13
sham,8133,4,5
sham,8134,2,4
sham,8135,2,3
sham,8136,1,5
sham,8137,0,5
sham,8138,0,7
sham,8139,2,10
sham,8140,0,6
sham,8141,3,5
sham,8142,4,16
sham,8143,1,6
sham,8144,0,2
sham,8145,0,2
sham,8146,3,11
sham,8147,1,1
sham,8148,0,4
sham,8149,1,6
sham,8150,1,4
sham,8151,0,1
sham,8152,0,4
sham,8153,3,17
sham,8154,2,2
sham,8155,1,3
sham,8156,3,16
sham,8157,3,17
sham,8158,0,2
sham,8159,2,9
sham,8160,0,6
sham,8161,3,11
sham,8162,6,25
sham,8163,0,3
sham,8164,7,12
sham,8165,3,20
sham,8166,1,5
sham,8167,0,6
sham,8168,1,5
sham,8169,1,4
sham,8170,4,10
sham,8171,3,8
sham,8172,2,12
sham,8173,3,15
sham,8174,0,12
sham,8175,8,11
sham,8176,4,8
sham,8177,1,11
sham,8178,0,5
sham,8179,1,2
sham,8180,3,9
sham,8181,2,15
sham,8182,1,18
sham,8183,4,9
sham,8184,1,3
sham,8185,0,6
sham,8186,3,6
sham,8187,3,4
sham,8188,2,10
sham,8189,3,10
sham,8190,1,3
sham,8191,1,3
sham,8192,3,11
sham,8193,2,4
sham,8194,2,5
sham,8195,1,11
sham,8196,0,5
sham,8197,0,5
sham,8198,3,3
sham,8199,2,5
sham,8200,1,7
sham,8201,2,4
sham,8202,5,19
sham,8203,1,2
sham,8204,4,14
sham,8205,0,3
sham,8206,0,5
sham,8207,6,11
sham,8208,3,1
sham,8209,1,2
sham,8210,1,7
sham,8211,0,2
sham,8212,0,3
sham,8213,5,13
sham,8214,2,5
sham,8215,1,5
sham,8216,2,10
sham,8217,2,9
sham,8218,1,12
sham,8219,0,10
sham,8220,4,17
sham,8221,2,15
sham,8222,1,4
sham,8223,2,21
sham,8224,3,9
sham,8225,1,2
sham,8226,1,9
sham,8227,3,14
sham,8228,6,9
sham,8229,2,11
sham,8230,2,11
sham,8231,8,14
sham,8232,2,5
sham,8233,0,6
sham,8234,1,1
sham,8235,1,1
sham,8236,5,12
sham,8237,1,5
sham,8238,1,6
sham,8239,0,3
sham,8240,0,2
sham,8241,1,14
sham,8242,0,1
sham,8243,2,9
sham,8244,5,12
sham,8245,9,13
sham,8246,3,15
sham,8247,2,8
sham,8248,2,9
sham,8249,3,19
sham,8250,1,4
sham,8251,5,13
sham,8252,0,7
sham,8253,0,7
sham,8254,3,7
sham,8255,2,16
sham,8256,0,3
sham,8257,0,3
sham,8258,0,6
sham,8259,3,14
sham,8260,0,3
sham,8261,0,2
sham,8262,8,13
sham,8263,0,6
sham,8264,3,15
sham,8265,2,16
sham,8266,6,7
sham,8267,2,17
sham,8268,0,8
sham,8269,3,10
sham,8270,2,14
sham,8271,2,9
sham,8272,2,11
sham,8273,1,10
sham,8274,1,4
sham,8275,1,2
sham,8276,6,7
sham,8277,4,16
sham,8278,0,3
sham,8279,2,3
sham,8280,0,13
sham,8281,1,12
sham,8282,0,3
sham,8283,2,14
sham,8284,3,20
sham,8285,5,9
sham,8286,3,6
sham,8287,1,2
sham,8288,0,3
sham,8289,2,14
sham,8290,1,3
sham,8291,1,3
sham,8292,0,8
sham,8293,0,1
sham,8294,1,3
sham,8295,0,17
sham,8296,4,12
sham,8297,1,8
sham,8298,0,8
sham,8299,1,4
sham,8300,4,9
sham,8301,4,16
sham,8302,4,12
sham,8303,1,0
sham,8304,4,20
sham,8305,5,9
sham,8306,0,10
sham,8307,4,10
sham,8308,2,2
sham,8309,0,18
sham,8310,3,8
sham,8311,0,11
sham,8312,1,14
sham,8313,7,9
sham,8314,2,18
sham,8315,1,5
sham,8316,0,3
sham,8317,0,4
sham,8318,3,9
sham,8319,0,4
sham,8320,2,18
sham,8321,2,5
sham,8322,3,11
sham,8323,1,2
sham,8324,4,9
sham,8325,0,8
sham,8326,7,13
sham,8327,3,11
sham,8328,0,3
sham,8329,0,4
sham,8330,1,5
sham,8331,4,12
sham,8332,0,6
sham,8333,8,13
sham,8334,1,10
sham,8335,1,1
sham,8336,4,7
sham,8337,2,13
sham,8338,2,13
sham,8339,3,5
sham,8340,0,11
sham,8341,6,15
sham,8342,2,12
sham,8343,6,8
sham,8344,1,2
sham,8345,2,9
sham,8346,3,12
sham,8347,0,10
sham,8348,0,7
sham,8349,1,7
sham,8350,0,4
sham,8351,1,8
sham,8352,4,14
sham,8353,3,11
sham,8354,2,2
sham,8355,2,15
sham,8356,0,15
sham,8357,1,12
sham,8358,0,5
sham,8359,1,15
sham,8360,1,3
sham,8361,0,5
sham,8362,0,5
sham,8363,5,8
sham,8364,1,10
sham,8365,0,5
sham,8366,2,11
sham,8367,0,2
sham,8368,4,22
sham,8369,2,6
sham,8370,1,1
sham,8371,6,7
sham,8372,4,15
sham,8373,2,3
sham,8374,2,5
sham,8375,0,4
sham,8376,0,5
sham,8377,1,6
sham,8378,2,13
sham,8379,0,5
sham,8380,1,16
sham,8381,1,6
sham,8382,1,14
sham,8383,0,13
sham,8384,1,11
sham,8385,1,1
sham,8386,1,3
sham,8387,2,10
sham,8388,1,6
sham,8389,2,3
sham,8390,0,4
sham,8391,2,11
sham,8392,1,3
sham,8393,2,13
sham,8394,0,2
sham,8395,1,12
sham,8396,4,11
sham,8397,1,12
sham,8398,1,4
sham,8399,1,2
sham,8400,4,15
sham,8401,7,5
sham,8402,0,5
sham,8403,0,5
sham,8404,1,14
sham,8405,4,13
sham,8406,4,7
sham,8407,2,8
sham,8408,0,3
sham,8409,6,13
sham,8410,1,4
sham,8411,0,15
sham,8412,0,3
sham,8413,6,15
sham,8414,2,2
sham,8415,3,13
sham,8416,4,14
sham,8417,2,3
sham,8418,0,4
sham,8419,3,12
sham,8420,2,4
sham,8421,0,2
sham,8422,0,5
sham,8423,1,11
sham,8424,0,1
sham,8425,2,8
sham,8426,4,4
sham,8427,1,6
sham,8428,0,3
sham,8429,4,8
sham,8430,2,15
sham,8431,0,7
sham,8432,0,3
sham,8433,5,8
sham,8434,2,7
sham,8435,0,3
sham,8436,4,5
sham,8437,0,4
sham,8438,0,3
sham,8439,1,9
sham,8440,1,4
sham,8441,0,3
sham,8442,3,16
sham,8443,0,5
sham,8444,2,10
sham,8445,2,12
sham,8446,3,15
sham,8447,2,20
sham,8448,1,12
sham,8449,0,9
sham,8450,1,9
sham,8451,3,20
sham,8452,1,1
sham,8453,1,5
sham,8454,0,11
sham,8455,2,14
sham,8456,0,3
sham,8457,1,9
sham,8458,3,14
sham,8459,1,0
sham,8460,3,13
sham,8461,7,15
sham,8462,6,11
sham,8463,0,7
sham,8464,5,12
sham,8465,3,1
sham,8466,2,1
sham,8467,0,3
sham,8468,3,11
sham,8469,2,11
sham,8470,2,5
sham,8471,4,14
sham,8472,2,11
sham,8473,2,8
sham,8474,1,10
sham,8475,2,13
sham,8476,3,16
sham,8477,0,3
sham,8478,1,14
sham,8479,5,12
sham,8480,2,2
sham,8481,2,6
sham,8482,0,9
sham,8483,0,10
sham,8484,3,16
sham,8485,0,5
sham,8486,4,8
sham,8487,2,2
sham,8488,0,5
sham,8489,0,4
sham,8490,9,7
sham,8491,1,15
sham,8492,1,13
sham,8493,2,12
sham,8494,1,5
sham,8495,5,5
sham,8496,1,11
sham,8497,0,14
sham,8498,3,19
sham,8499,4,10
sham,8500,0,9
sham,8501,4,11
sham,8502,2,0
sham,8503,3,6
sham,8504,3,2
sham,8505,0,13
sham,8506,10,11
sham,8507,3,14
sham,8508,2,11
sham,8509,0,5
sham,8510,2,2
sham,8511,3,6
sham,8512,1,8
sham,8513,1,10
sham,8514,0,3
sham,8515,4,12
sham,8516,0,13
sham,8517,2,3
sham,8518,1,6
sham,8519,1,7
sham,8520,0,19
sham,8521,0,4
sham,8522,0,3
sham,8523,2,8
sham,8524,0,4
sham,8525,3,14
sham,8526,4,4
sham,8527,1,4
sham,8528,0,5
sham,8529,1,4
sham,8530,0,5
sham,8531,3,5
sham,8532,4,9
sham,8533,7,12
sham,8534,6,18
sham,8535,4,9
sham,8536,0,2
sham,8537,0,1
sham,8538,0,3
sham,8539,1,11
sham,8540,1,5
sham,8541,3,12
sham,8542,3,14
sham,8543,0,3
sham,8544,0,15
sham,8545,2,14
sham,8546,1,3
sham,8547,2,3
sham,8548,4,4
sham,8549,0,8
sham,8550,3,17
sham,8551,3,6
sham,8552,2,14
sham,8553,4,14
sham,8554,6,13
sham,8555,1,3
sham,8556,1,15
sham,8557,2,2
sham,8558,6,13
sham,8559,3,2
sham,8560,5,15
sham,8561,0,3
sham,8562,0,3
sham,8563,7,9
sham,8564,2,12
sham,8565,0,8
sham,8566,1,5
sham,8567,5,16
sham,8568,2,5
sham,8569,5,17
sham,8570,4,10
sham,8571,3,11
sham,8572,2,12
sham,8573,1,14
sham,8574,1,13
sham,8575,1,14
sham,8576,3,13
sham,8577,2,5
sham,8578,3,16
sham,8579,1,4
sham,8580,0,2
sham,8581,0,19
sham,8582,2,20
sham,8583,0,4
sham,8584,1,5
sham,8585,1,14
sham,8586,0,2
sham,8587,0,5
sham,8588,0,2
sham,8589,1,0
sham,8590,1,7
sham,8591,0,9
sham,8592,4,11
sham,8593,0,3
sham,8594,3,10
sham,8595,2,4
sham,8596,0,10
sham,8597,5,10
sham,8598,1,5
sham,8599,0,5
sham,8600,2,14
sham,8601,3,11
sham,8602,0,5
sham,8603,1,11
sham,8604,7,19
sham,8605,4,14
sham,8606,0,4
sham,8607,1,16
sham,8608,2,4
sham,8609,2,6
sham,8610,0,7
sham,8611,2,4
sham,8612,2,2
sham,8613,1,4
sham,8614,0,4
sham,8615,2,6
sham,8616,0,14
sham,8617,0,6
sham,8618,0,16
sham,8619,2,4
sham,8620,0,6
sham,8621,2,1
sham,8622,3,3
sham,8623,3,10
sham,8624,0,3
sham,8625,0,12
sham,8626,0,7
sham,8627,1,18
sham,8628,2,16
sham,8629,6,6
sham,8630,4,1
sham,8631,2,14
sham,8632,3,14
sham,8633,4,15
sham,8634,3,7
sham,8635,0,3
sham,8636,2,2
sham,8637,5,14
sham,8638,0,11
sham,8639,0,9
sham,8640,0,17
sham,8641,3,3
sham,8642,3,16
sham,8643,1,3
sham,8644,0,3
sham,8645,2,2
sham,8646,4,16
sham,8647,1,13
sham,8648,5,20
sham,8649,2,6
sham,8650,1,0
sham,8651,2,10
sham,8652,1,4
sham,8653,0,9
sham,8654,0,10
sham,8655,2,19
sham,8656,0,3
sham,8657,3,12
sham,8658,1,0
sham,8659,8,12
sham,8660,1,9
sham,8661,1,2
sham,8662,0,1
sham,8663,1,14
sham,8664,0,11
sham,8665,1,8
sham,8666,3,3
sham,8667,2,4
sham,8668,0,4
sham,8669,0,3
sham,8670,1,4
sham,8671,2,16
sham,8672,3,3
sham,8673,2,14
sham,8674,1,6
sham,8675,1,13
sham,8676,1,11
sham,8677,3,1
sham,8678,2,4
sham,8679,2,9
sham,8680,0,3
sham,8681,1,18
sham,8682,3,10
sham,8683,4,18
sham,8684,3,8
sham,8685,1,4
sham,8686,0,2
sham,8687,0,6
sham,8688,4,11
sham,8689,0,9
sham,8690,1,6
sham,8691,0,3
sham,8692,1,4
sham,8693,5,10
sham,8694,6,15
sham,8695,0,3
sham,8696,0,1
sham,8697,1,8
sham,8698,1,5
sham,8699,2,8
sham,8700,3,4
sham,8701,0,1
sham,8702,2,2
sham,8703,2,15
sham,8704,3,17
sham,8705,0,11
sham,8706,6,13
sham,8707,1,3
sham,8708,2,11
sham,8709,2,8
sham,8710,0,4
sham,8711,3,12
sham,8712,2,6
sham,8713,1,2
sham,8714,2,12
sham,8715,0,9
sham,8716,2,7
sham,8717,3,5
sham,8718,1,3
sham,8719,3,0
sham,8720,1,12
sham,8721,1,6
sham,8722,1,2
sham,8723,1,8
sham,8724,2,10
sham,8725,3,9
sham,8726,7,13
sham,8727,1,3
sham,8728,3,3
sham,8729,1,4
sham,8730,4,15
sham,8731,2,9
sham,8732,1,4
sham,8733,1,4
sham,8734,6,12
sham,8735,4,17
sham,8736,4,6
sham,8737,4,6
sham,8738,2,13
sham,8739,0,4
sham,8740,0,7
sham,8741,2,5
sham,8742,3,11
sham,8743,0,12
sham,8744,4,17
sham,8745,2,9
sham,8746,0,5
sham,8747,5,20
sham,8748,0,6
sham,8749,2,4
sham,8750,2,2
sham,8751,1,2
sham,8752,0,6
sham,8753,0,5
sham,8754,4,9
sham,8755,1,4
sham,8756,1,9
sham,8757,1,1
sham,8758,2,6
sham,8759,1,4
sham,8760,0,10
sham,8761,1,13
sham,8762,1,9
sham,8763,0,3
sham,8764,2,7
sham,8765,0,10
sham,8766,1,2
sham,8767,0,4
sham,8768,0,2
sham,8769,7,15
sham,8770,4,7
sham,8771,3,6
sham,8772,8,9
sham,8773,3,9
sham,8774,1,5
sham,8775,3,17
sham,8776,5,8
sham,8777,2,11
sham,8778,1,2
sham,8779,1,5
sham,8780,0,3
sham,8781,2,6
sham,8782,1,2
sham,8783,3,6
sham,8784,6,11
sham,8785,3,13
sham,8786,1,6
sham,8787,2,13
sham,8788,1,12
sham,8789,2,9
sham,8790,2,8
sham,8791,0,6
sham,8792,0,7
sham,8793,4,11
sham,8794,0,4
sham,8795,0,2
sham,8796,1,3
sham,8797,1,10
sham,8798,0,6
sham,8799,2,8
sham,8800,1,5
sham,8801,0,2
sham,8802,1,8
sham,8803,1,6
sham,8804,0,5
sham,8805,1,5
sham,8806,4,11
sham,8807,2,4
sham,8808,0,3
sham,8809,1,7
sham,8810,1,2
sham,8811,2,6
sham,8812,5,13
sham,8813,0,2
sham,8814,4,8
sham,8815,6,13
sham,8816,3,9
sham,8817,1,10
sham,8818,4,9
sham,8819,2,11
sham,8820,1,16
sham,8821,2,7
sham,8822,2,5
sham,8823,2,6
sham,8824,1,12
sham,8825,2,4
sham,8826,0,1
sham,8827,1,14
sham,8828,2,7
sham,8829,1,1
sham,8830,1,4
sham,8831,0,2
sham,8832,0,4
sham,8833,0,7
sham,8834,3,12
sham,8835,0,2
sham,8836,2,15
sham,8837,4,11
sham,8838,0,5
sham,8839,1,2
sham,8840,0,15
sham,8841,4,10
sham,8842,7,10
sham,8843,1,2
sham,8844,0,6
sham,8845,3,4
sham,8846,1,7
sham,8847,5,8
sham,8848,0,3
sham,8849,0,2
sham,8850,1,10
sham,8851,2,13
sham,8852,4,11
sham,8853,3,4
sham,8854,2,1
sham,8855,2,5
sham,8856,1,5
sham,8857,1,5
sham,8858,6,7
sham,8859,5,5
sham,8860,0,0
sham,8861,1,17
sham,8862,1,8
sham,8863,0,5
sham,8864,2,8
sham,8865,5,15
sham,8866,1,8
sham,8867,0,2
sham,8868,1,1
sham,8869,4,2
sham,8870,5,15
sham,8871,2,3
sham,8872,2,11
sham,8873,7,19
sham,8874,2,4
sham,8875,5,13
sham,8876,2,8
sham,8877,1,3
sham,8878,5,9
sham,8879,2,4
sham,8880,10,10
sham,8881,1,6
sham,8882,4,4
sham,8883,0,13
sham,8884,3,7
sham,8885,3,15
sham,8886,2,15
sham,8887,0,16
sham,8888,1,5
sham,8889,0,3
sham,8890,2,12
sham,8891,2,4
sham,8892,2,9
sham,8893,2,2
sham,8894,0,4
sham,8895,0,2
sham,8896,5,15
sham,8897,4,14
sham,8898,2,2
sham,8899,0,3
sham,8900,0,5
sham,8901,2,11
sham,8902,3,14
sham,8903,0,1
sham,8904,0,4
sham,8905,0,10
sham,8906,0,11
sham,8907,3,10
sham,8908,3,10
sham,8909,3,11
sham,8910,1,14
sham,8911,1,5
sham,8912,2,1
sham,8913,5,6
sham,8914,2,5
sham,8915,5,21
sham,8916,0,2
sham,8917,2,8
sham,8918,2,5
sham,8919,2,5
sham,8920,0,4
sham,8921,1,2
sham,8922,5,16
sham,8923,2,3
sham,8924,1,4
sham,8925,0,5
sham,8926,3,12
sham,8927,2,5
sham,8928,2,5
sham,8929,1,17
sham,8930,0,14
sham,8931,5,14
sham,8932,1,18
sham,8933,2,16
sham,8934,7,10
sham,8935,1,3
sham,8936,0,11
sham,8937,1,14
sham,8938,0,5
sham,8939,4,4
sham,8940,2,3
sham,8941,6,6
sham,8942,7,11
sham,8943,2,4
sham,8944,1,17
sham,8945,1,14
sham,8946,3,9
sham,8947,4,3
sham,8948,0,2
sham,8949,0,4
sham,8950,3,6
sham,8951,1,14
sham,8952,4,15
sham,8953,1,12
sham,8954,0,5
sham,8955,0,5
sham,8956,2,15
sham,8957,4,8
sham,8958,1,11
sham,8959,1,3
sham,8960,2,4
sham,8961,0,4
sham,8962,0,4
sham,8963,1,6
sham,8964,3,8
sham,8965,1,4
sham,8966,2,0
sham,8967,1,1
sham,8968,4,16
sham,8969,0,6
sham,8970,1,7
sham,8971,3,10
sham,8972,1,10
sham,8973,4,4
sham,8974,2,18
sham,8975,4,13
sham,8976,1,3
sham,8977,2,2
sham,8978,3,11
sham,8979,1,6
sham,8980,1,10
sham,8981,4,9
sham,8982,0,3
sham,8983,6,12
sham,8984,0,2
sham,8985,0,3
sham,8986,6,8
sham,8987,1,2
sham,8988,5,13
sham,8989,1,12
sham,8990,2,11
sham,8991,1,8
sham,8992,0,4
sham,8993,1,4
sham,8994,2,5
sham,8995,5,17
sham,8996,2,5
sham,8997,0,8
sham,8998,1,1
sham,8999,0,4
sham,9000,2,17
sham,9001,1,10
sham,9002,4,9
sham,9003,2,14
sham,9004,0,13
sham,9005,3,15
sham,9006,2,15
sham,9007,0,10
sham,9008,0,7
sham,9009,6,17
sham,9010,0,5
sham,9011,0,10
sham,9012,2,3
sham,9013,3,11
sham,9014,1,9
sham,9015,4,9
sham,9016,1,11
sham,9017,3,6
sham,9018,3,10
sham,9019,3,2
sham,9020,2,13
sham,9021,2,11
sham,9022,2,2
sham,9023,6,12
sham,9024,6,11
sham,9025,1,1
sham,9026,0,2
sham,9027,0,4
sham,9028,2,4
sham,9029,2,17
sham,9030,0,0
sham,9031,1,10
sham,9032,2,13
sham,9033,0,3
sham,9034,3,19
sham,9035,1,5
sham,9036,1,4
sham,9037,1,7
sham,9038,0,1
sham,9039,4,7
sham,9040,3,5
sham,9041,1,7
sham,9042,0,16
sham,9043,9,14
sham,9044,1,1
sham,9045,5,12
sham,9046,2,2
sham,9047,3,12
sham,9048,0,4
sham,9049,1,3
sham,9050,0,3
sham,9051,1,6
sham,9052,0,4
sham,9053,10,18
sham,9054,0,3
sham,9055,2,7
sham,9056,3,3
sham,9057,3,6
sham,9058,7,11
sham,9059,6,18
sham,9060,3,12
sham,9061,2,16
sham,9062,1,17
sham,9063,1,2
sham,9064,1,5
sham,9065,0,3
sham,9066,6,12
sham,9067,1,5
sham,9068,1,10
sham,9069,1,2
sham,9070,4,15
sham,9071,4,11
sham,9072,2,4
sham,9073,2,10
sham,9074,0,6
sham,9075,0,4
sham,9076,1,7
sham,9077,0,14
sham,9078,1,9
sham,9079,1,3
sham,9080,4,14
sham,9081,4,11
sham,9082,2,3
sham,9083,0,5
sham,9084,0,12
sham,9085,2,4
sham,9086,1,3
sham,9087,1,5
sham,9088,2,2
sham,9089,1,3
sham,9090,5,10
sham,9091,4,12
sham,9092,0,4
sham,9093,0,5
sham,9094,0,9
sham,9095,5,8
sham,9096,1,17
sham,9097,3,9
sham,9098,0,3
sham,9099,1,11
sham,9100,4,10
sham,9101,0,8
sham,9102,1,18
sham,9103,1,8
sham,9104,0,3
sham,9105,3,16
sham,9106,1,9
sham,9107,3,13
sham,9108,2,5
sham,9109,1,12
sham,9110,4,3
sham,9111,1,13
sham,9112,5,14
sham,9113,2,4
sham,9114,0,4
sham,9115,1,4
sham,9116,4,3
sham,9117,3,11
sham,9118,2,2
sham,9119,1,6
sham,9120,2,8
sham,9121,5,14
sham,9122,1,8
sham,9123,3,2
sham,9124,1,6
sham,9125,0,6
sham,9126,1,0
sham,9127,2,10
sham,9128,1,2
sham,9129,0,16
sham,9130,0,8
sham,9131,2,11
sham,9132,0,4
sham,9133,1,9
sham,9134,6,15
sham,9135,3,14
sham,9136,4,18
sham,9137,0,6
sham,9138,1,4
sham,9139,0,6
sham,9140,0,5
sham,9141,1,12
sham,9142,3,15
sham,9143,2,5
sham,9144,10,11
sham,9145,3,16
sham,9146,2,15
sham,9147,2,2
sham,9148,0,2
sham,9149,4,4
sham,9150,1,4
sham,9151,7,11
sham,9152,3,13
sham,9153,1,5
sham,9154,1,4
sham,9155,0,4
sham,9156,2,10
sham,9157,2,7
sham,9158,2,8
sham,9159,2,10
sham,9160,2,13
sham,9161,0,4
sham,9162,3,11
sham,9163,1,9
sham,9164,1,14
sham,9165,2,10
sham,9166,3,5
sham,9167,1,7
sham,9168,2,11
sham,9169,1,4
sham,9170,1,4
sham,9171,0,16
sham,9172,2,2
sham,9173,3,7
sham,9174,2,11
sham,9175,5,10
sham,9176,1,4
sham,9177,5,15
sham,9178,0,3
sham,9179,3,8
sham,9180,6,10
sham,9181,6,5
sham,9182,1,3
sham,9183,1,6
sham,9184,0,8
sham,9185,3,16
sham,9186,0,2
sham,9187,1,4
sham,9188,3,9
sham,9189,1,0
sham,9190,0,8
sham,9191,7,15
sham,9192,4,4
sham,9193,3,3
sham,9194,4,11
sham,9195,0,3
sham,9196,1,3
sham,9197,2,2
sham,9198,3,8
sham,9199,0,10
sham,9200,3,14
sham,9201,0,4
sham,9202,3,11
sham,9203,1,17
sham,9204,2,5
sham,9205,1,4
sham,9206,4,22
sham,9207,2,13
sham,9208,0,12
sham,9209,5,9
sham,9210,2,2
sham,9211,1,2
sham,9212,2,18
sham,9213,5,12
sham,9214,3,15
sham,9215,4,10
sham,9216,3,3
sham,9217,1,13
sham,9218,0,4
sham,9219,2,5
sham,9220,1,2
sham,9221,2,8
sham,9222,1,10
sham,9223,2,19
sham,9224,1,14
sham,9225,4,1
sham,9226,0,6
sham,9227,2,6
sham,9228,0,3
sham,9229,3,10
sham,9230,4,4
sham,9231,0,5
sham,9232,2,3
sham,9233,1,7
sham,9234,2,12
sham,9235,5,8
sham,9236,3,12
sham,9237,1,14
sham,9238,4,11
sham,9239,0,4
sham,9240,2,9
sham,9241,3,3
sham,9242,0,2
sham,9243,4,11
sham,9244,4,20
sham,9245,4,8
sham,9246,3,16
sham,9247,2,3
sham,9248,1,3
sham,9249,0,6
sham,9250,0,6
sham,9251,4,16
sham,9252,1,13
sham,9253,1,21
sham,9254,1,5
sham,9255,6,10
sham,9256,3,12
sham,9257,2,2
sham,9258,7,11
sham,9259,1,3
sham,9260,2,4
sham,9261,5,20
sham,9262,2,4
sham,9263,0,7
sham,9264,1,12
sham,9265,4,9
sham,9266,2,8
sham,9267,1,4
sham,9268,3,11
sham,9269,4,15
sham,9270,4,2
sham,9271,6,14
sham,9272,1,15
sham,9273,2,1
sham,9274,0,4
sham,9275,1,3
sham,9276,0,4
sham,9277,3,6
sham,9278,4,15
sham,9279,3,15
sham,9280,1,6
sham,9281,2,17
sham,9282,4,12
sham,9283,1,15
sham,9284,1,6
sham,9285,0,17
sham,9286,4,8
sham,9287,2,8
sham,9288,1,4
sham,9289,0,7
sham,9290,3,15
sham,9291,0,2
sham,9292,1,1
sham,9293,1,9
sham,9294,3,1
sham,9295,0,1
sham,9296,1,3
sham,9297,2,1
sham,9298,1,15
sham,9299,4,11
sham,9300,0,1
sham,9301,4,1
sham,9302,3,5
sham,9303,2,9
sham,9304,0,5
sham,9305,3,10
sham,9306,0,11
sham,9307,2,3
sham,9308,1,12
sham,9309,1,10
sham,9310,3,9
sham,9311,1,6
sham,9312,6,8
sham,9313,2,13
sham,9314,5,7
sham,9315,1,5
sham,9316,5,13
sham,9317,1,13
sham,9318,1,3
sham,9319,2,15
sham,9320,1,2
sham,9321,2,16
sham,9322,0,2
sham,9323,0,4
sham,9324,7,10
sham,9325,1,1
sham,9326,4,4
sham,9327,1,3
sham,9328,3,9
sham,9329,2,17
sham,9330,1,3
sham,9331,3,2
sham,9332,4,9
sham,9333,4,2
sham,9334,0,5
sham,9335,2,5
sham,9336,3,14
sham,9337,5,4
sham,9338,3,4
sham,9339,0,7
sham,9340,0,2
sham,9341,1,6
sham,9342,1,2
sham,9343,4,15
sham,9344,2,16
sham,9345,0,4
sham,9346,1,6
sham,9347,2,14
sham,9348,0,13
sham,9349,2,11
sham,9350,0,5
sham,9351,3,7
sham,9352,2,4
sham,9353,4,9
sham,9354,2,10
sham,9355,2,8
sham,9356,3,12
sham,9357,0,13
sham,9358,2,12
sham,9359,3,16
sham,9360,1,1
sham,9361,4,7
sham,9362,0,12
sham,9363,4,10
sham,9364,4,9
sham,9365,1,2
sham,9366,1,4
sham,9367,1,5
sham,9368,1,10
sham,9369,0,4
sham,9370,4,14
sham,9371,0,6
sham,9372,1,1
sham,9373,2,20
sham,9374,7,9
sham,9375,0,3
sham,9376,0,6
sham,9377,1,3
sham,9378,1,8
sham,9379,1,6
sham,9380,1,3
sham,9381,1,4
sham,9382,5,14
sham,9383,2,5
sham,9384,0,3
sham,9385,5,9
sham,9386,3,10
sham,9387,0,2
sham,9388,1,3
sham,9389,0,2
sham,9390,1,5
sham,9391,1,6
sham,9392,3,2
sham,9393,3,8
sham,9394,2,9
sham,9395,2,5
sham,9396,0,4
sham,9397,2,5
sham,9398,0,5
sham,9399,2,5
sham,9400,6,11
sham,9401,2,3
sham,9402,0,17
sham,9403,2,13
sham,9404,0,3
sham,9405,3,9
sham,9406,1,3
sham,9407,0,13
sham,9408,3,10
sham,9409,5,13
sham,9410,3,11
sham,9411,1,2
sham,9412,0,4
sham,9413,5,9
sham,9414,1,3
sham,9415,1,6
sham,9416,0,4
sham,9417,2,4
sham,9418,1,3
sham,9419,1,3
sham,9420,2,15
sham,9421,0,2
sham,9422,0,3
sham,9423,0,3
sham,9424,1,3
sham,9425,4,7
sham,9426,1,5
sham,9427,1,15
sham,9428,1,14
sham,9429,2,9
sham,9430,3,12
sham,9431,0,5
sham,9432,3,18
sham,9433,2,5
sham,9434,0,2
sham,9435,1,4
sham,9436,5,9
sham,9437,1,2
sham,9438,1,13
sham,9439,0,8
sham,9440,3,7
sham,9441,5,6
sham,9442,4,9
sham,9443,4,8
sham,9444,2,3
sham,9445,4,13
sham,9446,4,21
sham,9447,3,12
sham,9448,3,13
sham,9449,2,6
sham,9450,0,4
sham,9451,3,20
sham,9452,2,1
sham,9453,1,4
sham,9454,4,3
sham,9455,2,2
sham,9456,2,10
sham,9457,5,9
sham,9458,1,4
sham,9459,1,4
sham,9460,8,14
sham,9461,5,10
sham,9462,4,9
sham,9463,3,10
sham,9464,2,1
sham,9465,0,3
sham,9466,6,14
sham,9467,4,19
sham,9468,1,11
sham,9469,2,4
sham,9470,7,6
sham,9471,2,13
sham,9472,2,7
sham,9473,1,1
sham,9474,3,10
sham,9475,0,4
sham,9476,0,11
sham,9477,2,2
sham,9478,0,17
sham,9479,0,4
sham,9480,3,7
sham,9481,5,13
sham,9482,4,5
sham,9483,2,1
sham,9484,5,10
sham,9485,3,14
sham,9486,0,2
sham,9487,2,17
sham,9488,1,3
sham,9489,0,4
sham,9490,1,5
sham,9491,3,10
sham,9492,2,9
sham,9493,3,5
sham,9494,1,5
sham,9495,5,17
sham,9496,4,1
sham,9497,1,3
sham,9498,3,18
sham,9499,2,15
sham,9500,2,14
sham,9501,0,14
sham,9502,1,19
sham,9503,3,13
sham,9504,0,1
sham,9505,0,2
sham,9506,1,2
sham,9507,1,5
sham,9508,0,3
sham,9509,1,3
sham,9510,0,6
sham,9511,4,13
sham,9512,1,6
sham,9513,5,10
sham,9514,2,4
sham,9515,3,10
sham,9516,0,4
sham,9517,2,12
sham,9518,2,13
sham,9519,1,6
sham,9520,3,10
sham,9521,2,10
sham,9522,1,2
sham,9523,1,3
sham,9524,1,9
sham,9525,5,11
sham,9526,2,9
sham,9527,2,5
sham,9528,2,10
sham,9529,0,3
sham,9530,1,8
sham,9531,1,4
sham,9532,2,19
sham,9533,0,4
sham,9534,1,5
sham,9535,0,6
sham,9536,1,3
sham,9537,3,1
sham,9538,5,12
sham,9539,0,5
sham,9540,1,17
sham,9541,1,6
sham,9542,0,3
sham,9543,4,7
sham,9544,2,13
sham,9545,1,7
sham,9546,0,6
sham,9547,1,4
sham,9548,4,6
sham,9549,2,12
sham,9550,1,1
sham,9551,3,18
sham,9552,4,7
sham,9553,2,5
sham,9554,0,3
sham,9555,3,12
sham,9556,1,4
sham,9557,3,18
sham,9558,1,18
sham,9559,0,0
sham,9560,3,10
sham,9561,0,14
sham,9562,2,5
sham,9563,0,2
sham,9564,3,12
sham,9565,3,2
sham,9566,3,12
sham,9567,3,13
sham,9568,4,9
sham,9569,7,11
sham,9570,2,3
sham,9571,1,7
sham,9572,4,17
sham,9573,0,6
sham,9574,1,11
sham,9575,4,4
sham,9576,2,9
sham,9577,2,5
sham,9578,2,4
sham,9579,5,10
sham,9580,1,13
sham,9581,2,12
sham,9582,0,5
sham,9583,2,3
sham,9584,0,13
sham,9585,1,2
sham,9586,0,2
sham,9587,2,10
sham,9588,2,12
sham,9589,0,6
sham,9590,0,8
sham,9591,1,7
sham,9592,1,7
sham,9593,2,4
sham,9594,5,12
sham,9595,1,4
sham,9596,1,6
sham,9597,5,8
sham,9598,2,16
sham,9599,4,15
sham,9600,5,8
sham,9601,3,1
sham,9602,0,5
sham,9603,0,2
sham,9604,3,2
sham,9605,2,6
sham,9606,4,8
sham,9607,2,9
sham,9608,2,8
sham,9609,0,7
sham,9610,2,8
sham,9611,0,6
sham,9612,5,13
sham,9613,0,7
sham,9614,1,10
sham,9615,4,15
sham,9616,0,7
sham,9617,1,15
sham,9618,3,5
sham,9619,4,14
sham,9620,2,10
sham,9621,1,4
sham,9622,3,15
sham,9623,0,8
sham,9624,1,0
sham,9625,1,13
sham,9626,1,3
sham,9627,2,11
sham,9628,1,4
sham,9629,1,4
sham,9630,2,9
sham,9631,0,2
sham,9632,2,3
sham,9633,0,3
sham,9634,3,12
sham,9635,3,11
sham,9636,2,5
sham,9637,2,11
sham,9638,0,1
sham,9639,0,4
sham,9640,3,16
sham,9641,7,19
sham,9642,2,5
sham,9643,4,8
sham,9644,0,4
sham,9645,4,15
sham,9646,1,4
sham,9647,0,9
sham,9648,3,3
sham,9649,4,4
sham,9650,0,6
sham,9651,7,8
sham,9652,1,11
sham,9653,3,4
sham,9654,0,8
sham,9655,1,4
sham,9656,1,9
sham,9657,1,8
sham,9658,1,3
sham,9659,1,4
sham,9660,5,14
sham,9661,1,11
sham,9662,3,7
sham,9663,0,12
sham,9664,2,7
sham,9665,3,11
sham,9666,2,6
sham,9667,0,6
sham,9668,4,13
sham,9669,3,5
sham,9670,7,9
sham,9671,0,1
sham,9672,3,5
sham,9673,1,9
sham,9674,1,11
sham,9675,4,14
sham,9676,5,14
sham,9677,2,5
sham,9678,0,0
sham,9679,2,10
sham,9680,0,4
sham,9681,5,7
sham,9682,2,1
sham,9683,6,13
sham,9684,1,0
sham,9685,3,2
sham,9686,4,15
sham,9687,1,12
sham,9688,2,4
sham,9689,1,9
sham,9690,2,13
sham,9691,0,2
sham,9692,0,3
sham,9693,1,4
sham,9694,0,3
sham,9695,1,3
sham,9696,1,0
sham,9697,7,8
sham,9698,2,7
sham,9699,1,5
sham,9700,3,6
sham,9701,1,4
sham,9702,1,11
sham,9703,3,9
sham,9704,4,8
sham,9705,2,3
sham,9706,4,19
sham,9707,0,4
sham,9708,2,2
sham,9709,0,8
sham,9710,3,17
sham,9711,5,15
sham,9712,5,10
sham,9713,0,2
sham,9714,2,1
sham,9715,0,5
sham,9716,2,3
sham,9717,2,6
sham,9718,0,3
sham,9719,0,6
sham,9720,0,13
sham,9721,1,7
sham,9722,2,9
sham,9723,6,16
sham,9724,4,14
sham,9725,1,5
sham,9726,1,3
sham,9727,3,18
sham,9728,4,12
sham,9729,0,4
sham,9730,1,5
sham,9731,1,14
sham,9732,0,9
sham,9733,2,4
sham,9734,1,5
sham,9735,1,2
sham,9736,0,4
sham,9737,2,11
sham,9738,1,7
sham,9739,1,2
sham,9740,1,1
sham,9741,7,17
sham,9742,1,8
sham,9743,0,5
sham,9744,4,7
sham,9745,3,15
sham,9746,0,2
sham,9747,2,18
sham,9748,0,4
sham,9749,1,10
sham,9750,0,2
sham,9751,3,11
sham,9752,2,1
sham,9753,2,3
sham,9754,2,15
sham,9755,2,3
sham,9756,0,3
sham,9757,6,2
sham,9758,4,10
sham,9759,2,14
sham,9760,6,10
sham,9761,1,4
sham,9762,1,13
sham,9763,1,9
sham,9764,5,14
sham,9765,8,12
sham,9766,4,16
sham,9767,0,9
sham,9768,0,5
sham,9769,1,6
sham,9770,2,13
sham,9771,2,5
sham,9772,2,6
sham,9773,0,3
sham,9774,6,12
sham,9775,3,13
sham,9776,0,2
sham,9777,0,2
sham,9778,2,11
sham,9779,0,4
sham,9780,2,12
sham,9781,1,11
sham,9782,0,12
sham,9783,5,10
sham,9784,0,3
sham,9785,3,5
sham,9786,0,5
sham,9787,0,7
sham,9788,3,7
sham,9789,4,9
sham,9790,2,5
sham,9791,2,3
sham,9792,4,14
sham,9793,3,3
sham,9794,1,8
sham,9795,3,11
sham,9796,1,4
sham,9797,2,18
sham,9798,3,3
sham,9799,1,5
sham,9800,1,7
sham,9801,0,3
sham,9802,0,16
sham,9803,1,6
sham,9804,0,4
sham,9805,3,10
sham,9806,0,5
sham,9807,1,5
sham,9808,1,8
sham,9809,0,4
sham,9810,6,12
sham,9811,3,3
sham,9812,2,13
sham,9813,2,9
sham,9814,2,6
sham,9815,5,12
sham,9816,1,3
sham,9817,5,2
sham,9818,0,4
sham,9819,1,7
sham,9820,2,11
sham,9821,5,13
sham,9822,1,9
sham,9823,0,8
sham,9824,3,8
sham,9825,6,7
sham,9826,3,4
sham,9827,1,6
sham,9828,1,5
sham,9829,1,8
sham,9830,1,3
sham,9831,3,14
sham,9832,1,4
sham,9833,2,9
sham,9834,0,5
sham,9835,1,3
sham,9836,0,15
sham,9837,1,9
sham,9838,4,10
sham,9839,4,14
sham,9840,0,2
sham,9841,3,19
sham,9842,1,13
sham,9843,2,4
sham,9844,2,10
sham,9845,1,6
sham,9846,1,15
sham,9847,1,1
sham,9848,0,5
sham,9849,4,11
sham,9850,0,3
sham,9851,4,14
sham,9852,1,10
sham,9853,6,7
sham,9854,2,20
sham,9855,4,6
sham,9856,1,4
sham,9857,4,8
sham,9858,3,6
sham,9859,1,17
sham,9860,0,5
sham,9861,0,5
sham,9862,6,12
sham,9863,3,14
sham,9864,2,17
sham,9865,4,18
sham,9866,2,11
sham,9867,3,4
sham,9868,3,11
sham,9869,3,5
sham,9870,4,8
sham,9871,5,10
sham,9872,5,10
sham,9873,0,0
sham,9874,0,4
sham,9875,2,11
sham,9876,1,4
sham,9877,6,11
sham,9878,0,5
sham,9879,1,0
sham,9880,2,15
sham,9881,2,4
sham,9882,0,2
sham,9883,0,6
sham,9884,1,2
sham,9885,0,1
sham,9886,4,16
sham,9887,3,13
sham,9888,0,6
sham,9889,2,6
sham,9890,1,3
sham,9891,1,7
sham,9892,1,3
sham,9893,2,15
sham,9894,5,15
sham,9895,0,2
sham,9896,4,1
sham,9897,1,2
sham,9898,7,15
sham,9899,4,10
sham,9900,4,8
sham,9901,3,2
sham,9902,1,12
sham,9903,0,3
sham,9904,1,4
sham,9905,3,4
sham,9906,0,5
sham,9907,4,12
sham,9908,1,3
sham,9909,6,13
sham,9910,0,4
sham,9911,3,18
sham,9912,1,13
sham,9913,2,2
sham,9914,2,5
sham,9915,2,4
sham,9916,3,12
sham,9917,1,10
sham,9918,1,16
sham,9919,2,4
sham,9920,1,8
sham,9921,4,1
sham,9922,2,5
sham,9923,2,5
sham,9924,1,3
sham,9925,4,4
sham,9926,2,17
sham,9927,0,4
sham,9928,4,12
sham,9929,1,4
sham,9930,1,6
sham,9931,0,7
sham,9932,2,12
sham,9933,2,8
sham,9934,0,2
sham,9935,8,9
sham,9936,4,7
sham,9937,2,10
sham,9938,0,6
sham,9939,0,7
sham,9940,1,4
sham,9941,2,9
sham,9942,4,9
sham,9943,3,3
sham,9944,3,16
sham,9945,2,3
sham,9946,2,12
sham,9947,0,7
sham,9948,1,4
sham,9949,6,9
sham,9950,5,1
sham,9951,2,7
sham,9952,2,3
sham,9953,4,13
sham,9954,1,2
sham,9955,0,5
sham,9956,6,15
sham,9957,2,15
sham,9958,2,6
sham,9959,1,7
sham,9960,6,10
sham,9961,0,3
sham,9962,0,3
sham,9963,0,3
sham,9964,0,5
sham,9965,4,18
sham,9966,0,4
sham,9967,6,11
sham,9968,3,7
sham,9969,3,10
sham,9970,3,9
sham,9971,1,2
sham,9972,0,3
sham,9973,0,1
sham,9974,4,15
sham,9975,3,7
sham,9976,1,10
sham,9977,4,16
sham,9978,3,8
sham,9979,7,18
sham,9980,1,13
sham,9981,3,12
sham,9982,2,14
sham,9983,0,2
sham,9984,2,13
sham,9985,0,2
sham,9986,1,6
sham,9987,0,4
sham,9988,0,5
sham,9989,2,5
sham,9990,4,15
sham,9991,3,13
sham,9992,0,9
sham,9993,2,2
sham,9994,0,5
sham,9995,2,9
sham,9996,1,1
sham,9997,0,6
sham,9998,3,12
sham,9999,4,13
operation,0,4,16
operation,1,2,6
operation,2,0,4
operation,3,1,10
operation,4,3,14
operation,5,2,6
operation,6,5,12
operation,7,3,4
operation,8,2,12
operation,9,6,7
operation,10,1,2
operation,11,0,16
operation,12,1,4
operation,13,4,12
operation,14,0,11
operation,15,0,10
operation,16,0,5
operation,17,2,4
operation,18,0,20
operation,19,2,9
operation,20,1,12
operation,21,0,4
operation,22,5,6
operation,23,2,3
operation,24,3,16
operation,25,0,13
operation,26,1,3
operation,27,0,5
operation,28,0,2
operation,29,3,16
operation,30,3,18
operation,31,0,13
operation,32,3,13
operation,33,0,0
operation,34,2,2
operation,35,0,2
operation,36,1,7
operation,37,2,15
operation,38,0,5
operation,39,5,12
operation,40,6,8
operation,41,9,14
operation,42,6,10
operation,43,4,16
operation,44,3,4
operation,45,7,13
operation,46,2,19
operation,47,0,6
operation,48,2,13
operation,49,0,6
operation,50,1,8
operation,51,1,21
operation,52,1,2
operation,53,2,4
operation,54,1,11
operation,55,2,11
operation,56,3,1
operation,57,2,13
operation,58,4,2
operation,59,2,11
operation,60,1,6
operation,61,0,6
operation,62,5,10
operation,63,0,4
operation,64,1,3
operation,65,2,14
operation,66,2,5
operation,67,3,10
operation,68,6,12
operation,69,3,16
operation,70,2,13
operation,71,3,18
operation,72,2,17
operation,73,2,6
operation,74,1,1
operation,75,0,1
operation,76,4,12
operation,77,2,8
operation,78,2,7
operation,79,0,3
operation,80,4,10
operation,81,2,4
operation,82,1,1
operation,83,1,5
operation,84,6,15
operation,85,4,10
operation,86,2,4
operation,87,3,10
operation,88,0,2
operation,89,0,6
operation,90,3,10
operation,91,2,14
operation,92,0,4
operation,93,2,5
operation,94,6,13
operation,95,1,13
operation,96,2,3
operation,97,2,7
operation,98,7,12
operation,99,2,16
operation,100,2,12
operation,101,3,5
operation,102,1,14
operation,103,1,13
operation,104,3,16
operation,105,1,6
operation,106,3,13
operation,107,0,2
operation,108,3,1
operation,109,0,5
operation,110,0,8
operation,111,0,2
operation,112,0,3
operation,113,3,8
operation,114,0,2
operation,115,3,8
operation,116,1,4
operation,117,1,6
operation,118,0,10
operation,119,2,5
operation,120,0,4
operation,121,3,2
operation,122,1,10
operation,123,5,8
operation,124,2,7
operation,125,6,13
operation,126,1,1
operation,127,6,10
operation,128,0,2
operation,129,2,4
operation,130,0,4
operation,131,5,15
operation,132,5,14
operation,133,5,9
operation,134,1,7
operation,135,0,10
operation,136,0,4
operation,137,3,4
operation,138,0,2
operation,139,1,8
operation,140,0,5
operation,141,0,9
operation,142,2,5
operation,143,5,13
operation,144,0,10
operation,145,3,7
operation,146,3,13
operation,147,2,19
operation,148,0,5
operation,149,1,15
operation,150,2,12
operation,151,1,13
operation,152,2,16
operation,153,0,5
operation,154,0,3
operation,155,0,3
operation,156,1,2
operation,157,4,21
operation,158,3,10
operation,159,2,7
operation,160,0,5
operation,161,1,6
operation,162,0,4
operation,163,1,10
operation,164,2,12
operation,165,2,12
operation,166,8,7
operation,167,2,14
operation,168,5,7
operation,169,2,10
operation,170,8,11
operation,171,0,22
operation,172,0,2
operation,173,1,4
operation,174,2,12
operation,175,1,2
operation,176,4,4
operation,177,0,3
operation,178,1,5
operation,179,3,8
operation,180,3,12
operation,181,0,7
operation,182,5,16
operation,183,2,15
operation,184,0,4
operation,185,1,10
operation,186,0,10
operation,187,2,14
operation,188,3,3
operation,189,1,4
operation,190,0,5
operation,191,0,2
operation,192,0,2
operation,193,2,8
operation,194,0,4
operation,195,6,12
operation,196,2,12
operation,197,0,17
operation,198,0,5
operation,199,3,2
operation,200,0,7
operation,201,2,5
operation,202,3,7
operation,203,1,15
operation,204,1,2
operation,205,2,10
operation,206,2,13
operation,207,1,4
operation,208,5,7
operation,209,1,4
operation,210,0,10
operation,211,1,11
operation,212,3,3
operation,213,5,15
operation,214,1,12
operation,215,1,2
operation,216,2,12
operation,217,1,11
operation,218,6,13
operation,219,2,8
operation,220,1,4
operation,221,1,11
operation,222,2,15
operation,223,0,6
operation,224,7,7
operation,225,2,8
operation,226,1,13
operation,227,1,16
operation,228,5,11
operation,229,0,4
operation,230,5,11
operation,231,2,15
operation,232,5,13
operation,233,6,8
operation,234,5,13
operation,235,0,3
operation,236,0,8
operation,237,3,10
operation,238,2,4
operation,239,0,1
operation,240,3,11
operation,241,0,6
operation,242,2,5
operation,243,0,2
operation,244,2,3
operation,245,8,11
operation,246,1,1
operation,247,3,13
operation,248,1,5
operation,249,0,2
operation,250,2,3
operation,251,1,4
operation,252,1,5
operation,253,1,2
operation,254,3,15
operation,255,0,5
operation,256,5,9
operation,257,1,11
operation,258,2,6
operation,259,1,13
operation,260,2,5
operation,261,0,14
operation,262,0,1
operation,263,1,3
operation,264,0,12
operation,265,3,11
operation,266,4,10
operation,267,1,7
operation,268,2,17
operation,269,0,13
operation,270,0,4
operation,271,3,4
operation,272,1,4
operation,273,2,10
operation,274,4,10
operation,275,2,4
operation,276,8,6
operation,277,1,5
operation,278,0,5
operation,279,3,17
operation,280,2,7
operation,281,0,8
operation,282,3,17
operation,283,1,9
operation,284,1,10
operation,285,4,10
operation,286,2,3
operation,287,0,5
operation,288,1,4
operation,289,2,3
operation,290,1,9
operation,291,1,2
operation,292,1,5
operation,293,1,1
operation,294,1,1
operation,295,0,4
operation,296,8,10
operation,297,1,12
operation,298,0,15
operation,299,0,6
operation,300,9,15
operation,301,0,2
operation,302,0,2
operation,303,2,15
operation,304,1,3
operation,305,2,11
operation,306,1,5
operation,307,2,16
operation,308,0,1
operation,309,0,4
operation,310,2,2
operation,311,6,16
operation,312,0,4
operation,313,0,5
operation,314,2,8
operation,315,3,5
operation,316,1,5
operation,317,7,10
operation,318,3,6
operation,319,2,9
operation,320,0,0
operation,321,5,2
operation,322,6,9
operation,323,1,4
operation,324,4,20
operation,325,1,15
operation,326,4,3
operation,327,1,2
operation,328,2,15
operation,329,2,12
operation,330,0,4
operation,331,0,5
operation,332,0,4
operation,333,5,11
operation,334,1,14
operation,335,7,6
operation,336,0,3
operation,337,5,19
operation,338,2,11
operation,339,0,4
operation,340,0,4
operation,341,1,12
operation,342,2,2
operation,343,1,5
operation,344,5,3
operation,345,0,2
operation,346,1,4
operation,347,0,4
operation,348,3,9
operation,349,3,11
operation,350,0,4
operation,351,2,12
operation,352,7,15
operation,353,0,4
operation,354,1,14
operation,355,4,8
operation,356,2,5
operation,357,1,9
operation,358,1,13
operation,359,1,3
operation,360,3,2
operation,361,1,3
operation,362,1,4
operation,363,0,1
operation,364,2,3
operation,365,0,4
operation,366,2,5
operation,367,1,4
operation,368,3,14
operation,369,3,6
operation,370,0,4
operation,371,4,13
operation,372,1,16
operation,373,0,5
operation,374,0,3
operation,375,8,10
operation,376,2,4
operation,377,1,3
operation,378,2,4
operation,379,0,10
operation,380,0,6
operation,381,0,4
operation,382,1,6
operation,383,1,4
operation,384,2,11
operation,385,0,3
operation,386,4,16
operation,387,1,1
operation,388,1,2
operation,389,2,16
operation,390,5,15
operation,391,0,2
operation,392,2,4
operation,393,1,9
operation,394,1,3
operation,395,3,10
operation,396,4,6
operation,397,0,3
operation,398,5,21
operation,399,2,7
operation,400,6,10
operation,401,0,16
operation,402,5,1
operation,403,1,5
operation,404,1,18
operation,405,0,3
operation,406,7,14
operation,407,4,10
operation,408,1,2
operation,409,0,4
operation,410,3,15
operation,411,5,16
operation,412,0,10
operation,413,1,3
operation,414,0,4
operation,415,1,9
operation,416,1,5
operation,417,8,13
operation,418,4,5
operation,419,0,5
operation,420,0,4
operation,421,5,13
operation,422,1,1
operation,423,1,6
operation,424,3,4
operation,425,4,13
operation,426,0,3
operation,427,0,4
operation,428,1,8
operation,429,0,11
operation,430,0,7
operation,431,1,17
operation,432,1,17
operation,433,4,5
operation,434,6,13
operation,435,0,3
operation,436,3,5
operation,437,0,4
operation,438,3,16
operation,439,0,1
operation,440,0,6
operation,441,0,16
operation,442,1,2
operation,443,3,3
operation,444,1,13
operation,445,1,7
operation,446,3,3
operation,447,3,16
operation,448,1,0
operation,449,2,11
operation,450,0,9
operation,451,0,5
operation,452,2,11
operation,453,1,5
operation,454,8,9
operation,455,2,14
operation,456,7,12
operation,457,4,11
operation,458,0,5
operation,459,0,2
operation,460,0,6
operation,461,0,18
operation,462,0,2
operation,463,2,2
operation,464,0,6
operation,465,3,9
operation,466,1,8
operation,467,0,8
operation,468,0,1
operation,469,2,7
operation,470,0,5
operation,471,4,19
operation,472,5,13
operation,473,2,16
operation,474,6,13
operation,475,0,12
operation,476,0,2
operation,477,2,8
operation,478,2,4
operation,479,2,14
operation,480,1,3
operation,481,1,16
operation,482,9,17
operation,483,4,5
operation,484,1,1
operation,485,4,10
operation,486,1,2
operation,487,0,13
operation,488,4,9
operation,489,1,1
operation,490,2,12
operation,491,4,12
operation,492,2,0
operation,493,3,13
operation,494,1,10
operation,495,0,8
operation,496,7,7
operation,497,5,12
operation,498,2,12
operation,499,5,9
operation,500,3,8
operation,501,4,7
operation,502,9,14
operation,503,1,9
operation,504,1,1
operation,505,1,2
operation,506,1,3
operation,507,0,1
operation,508,2,7
operation,509,2,18
operation,510,2,13
operation,511,3,2
operation,512,0,3
operation,513,2,12
operation,514,1,3
operation,515,0,8
operation,516,0,11
operation,517,1,19
operation,518,0,4
operation,519,0,3
operation,520,2,4
operation,521,6,12
operation,522,4,11
operation,523,0,4
operation,524,1,14
operation,525,1,5
operation,526,0,0
operation,527,3,6
operation,528,1,4
operation,529,0,6
operation,530,2,1
operation,531,0,3
operation,532,0,7
operation,533,0,2
operation,534,4,6
operation,535,3,14
operation,536,2,12
operation,537,0,5
operation,538,4,11
operation,539,0,3
operation,540,0,1
operation,541,1,6
operation,542,4,11
operation,543,2,4
operation,544,0,7
operation,545,0,3
operation,546,0,1
operation,547,2,4
operation,548,0,8
operation,549,2,4
operation,550,2,15
operation,551,1,14
operation,552,0,6
operation,553,10,11
operation,554,3,3
operation,555,7,12
operation,556,6,10
operation,557,4,14
operation,558,5,5
operation,559,4,17
operation,560,1,18
operation,561,3,9
operation,562,0,13
operation,563,6,14
operation,564,1,4
operation,565,2,7
operation,566,0,11
operation,567,1,11
operation,568,2,1
operation,569,1,6
operation,570,2,15
operation,571,1,2
operation,572,4,16
operation,573,5,19
operation,574,2,5
operation,575,0,5
operation,576,1,16
operation,577,0,0
operation,578,1,1
operation,579,0,5
operation,580,2,9
operation,581,0,2
operation,582,0,3
operation,583,2,2
operation,584,2,5
operation,585,2,15
operation,586,2,3
operation,587,1,10
operation,588,3,8
operation,589,1,4
operation,590,2,20
operation,591,1,4
operation,592,0,5
operation,593,0,2
operation,594,0,3
operation,595,0,3
operation,596,5,10
operation,597,2,3
operation,598,5,7
operation,599,3,4
operation,600,0,8
operation,601,6,16
operation,602,0,3
operation,603,2,2
operation,604,3,18
operation,605,0,3
operation,606,2,9
operation,607,0,5
operation,608,2,8
operation,609,6,10
operation,610,6,14
operation,611,3,11
operation,612,1,5
operation,613,1,13
operation,614,0,17
operation,615,2,3
operation,616,0,7
operation,617,3,4
operation,618,2,16
operation,619,1,13
operation,620,0,6
operation,621,0,3
operation,622,3,18
operation,623,3,13
operation,624,0,11
operation,625,1,8
operation,626,3,6
operation,627,5,12
operation,628,0,4
operation,629,6,11
operation,630,4,8
operation,631,0,1
operation,632,1,5
operation,633,1,7
operation,634,2,5
operation,635,2,0
operation,636,4,8
operation,637,1,12
operation,638,0,3
operation,639,1,3
operation,640,0,1
operation,641,2,7
operation,642,2,18
operation,643,0,5
operation,644,2,4
operation,645,3,15
operation,646,3,16
operation,647,0,4
operation,648,0,6
operation,649,0,2
operation,650,0,1
operation,651,1,3
operation,652,0,6
operation,653,2,4
operation,654,0,5
operation,655,0,7
operation,656,1,1
operation,657,0,2
operation,658,0,4
operation,659,5,14
operation,660,2,3
operation,661,5,11
operation,662,2,5
operation,663,2,10
operation,664,0,1
operation,665,0,10
operation,666,4,16
operation,667,0,2
operation,668,1,4
operation,669,1,1
operation,670,5,16
operation,671,0,1
operation,672,1,3
operation,673,0,7
operation,674,1,4
operation,675,3,4
operation,676,0,11
operation,677,5,10
operation,678,5,14
operation,679,5,11
operation,680,4,12
operation,681,2,3
operation,682,0,2
operation,683,2,19
operation,684,2,5
operation,685,0,16
operation,686,0,8
operation,687,1,4
operation,688,5,4
operation,689,5,10
operation,690,4,11
operation,691,1,7
operation,692,2,11
operation,693,1,2
operation,694,0,7
operation,695,0,6
operation,696,0,3
operation,697,6,8
operation,698,0,6
operation,699,3,12
operation,700,0,5
operation,701,1,4
operation,702,2,15
operation,703,3,16
operation,704,9,14
operation,705,2,9
operation,706,2,4
operation,707,0,4
operation,708,1,11
operation,709,3,5
operation,710,3,12
operation,711,4,3
operation,712,4,6
operation,713,1,3
operation,714,0,4
operation,715,0,5
operation,716,0,18
operation,717,0,6
operation,718,4,12
operation,719,0,3
operation,720,2,9
operation,721,2,1
operation,722,0,9
operation,723,1,6
operation,724,3,12
operation,725,1,2
operation,726,2,2
operation,727,0,6
operation,728,1,1
operation,729,2,11
operation,730,2,7
operation,731,3,10
operation,732,3,5
operation,733,6,6
operation,734,1,1
operation,735,0,5
operation,736,2,17
operation,737,3,2
operation,738,6,13
operation,739,0,3
operation,740,0,6
operation,741,0,3
operation,742,0,4
operation,743,1,2
operation,744,0,4
operation,745,1,13
operation,746,2,14
operation,747,1,1
operation,748,0,7
operation,749,2,17
operation,750,2,9
operation,751,2,7
operation,752,1,9
operation,753,0,3
operation,754,0,3
operation,755,1,2
operation,756,0,2
operation,757,2,12
operation,758,0,6
operation,759,6,6
operation,760,1,16
operation,761,1,13
operation,762,1,8
operation,763,6,8
operation,764,2,9
operation,765,0,14
operation,766,6,7
operation,767,0,8
operation,768,3,3
operation,769,3,3
operation,770,5,16
operation,771,1,2
operation,772,2,18
operation,773,2,6
operation,774,0,17
operation,775,7,14
operation,776,0,4
operation,777,4,11
operation,778,4,17
operation,779,0,4
operation,780,0,4
operation,781,0,11
operation,782,1,3
operation,783,0,2
operation,784,0,19
operation,785,0,4
operation,786,0,5
operation,787,6,7
operation,788,2,8
operation,789,1,23
operation,790,3,12
operation,791,1,2
operation,792,0,12
operation,793,0,13
operation,794,0,2
operation,795,2,4
operation,796,2,16
operation,797,0,8
operation,798,1,5
operation,799,1,4
operation,800,0,11
operation,801,2,3
operation,802,3,14
operation,803,1,1
operation,804,0,5
operation,805,0,7
operation,806,2,10
operation,807,4,7
operation,808,0,5
operation,809,0,0
operation,810,0,5
operation,811,0,4
operation,812,3,8
operation,813,1,15
operation,814,4,13
operation,815,1,1
operation,816,1,16
operation,817,1,2
operation,818,1,6
operation,819,4,12
operation,820,1,1
operation,821,3,5
operation,822,1,5
operation,823,0,10
operation,824,1,6
operation,825,3,13
operation,826,0,3
operation,827,0,7
operation,828,4,8
operation,829,1,6
operation,830,7,8
operation,831,0,3
operation,832,0,3
operation,833,2,16
operation,834,0,5
operation,835,1,5
operation,836,2,2
operation,837,1,4
operation,838,2,5
operation,839,4,12
operation,840,8,11
operation,841,1,12
operation,842,5,11
operation,843,3,12
operation,844,0,5
operation,845,6,8
operation,846,5,10
operation,847,2,8
operation,848,0,5
operation,849,4,18
operation,850,0,5
operation,851,2,9
operation,852,0,1
operation,853,1,4
operation,854,0,3
operation,855,2,10
operation,856,2,10
operation,857,2,8
operation,858,1,5
operation,859,1,20
operation,860,2,15
operation,861,1,2
operation,862,0,11
operation,863,0,5
operation,864,0,13
operation,865,3,10
operation,866,0,1
operation,867,5,7
operation,868,0,6
operation,869,0,7
operation,870,1,12
operation,871,1,9
operation,872,2,7
operation,873,3,17
operation,874,1,1
operation,875,3,13
operation,876,2,2
operation,877,5,7
operation,878,3,2
operation,879,1,20
operation,880,3,5
operation,881,3,8
operation,882,0,16
operation,883,3,5
operation,884,2,6
operation,885,7,11
operation,886,0,3
operation,887,4,11
operation,888,4,12
operation,889,0,4
operation,890,4,10
operation,891,0,4
operation,892,0,11
operation,893,2,13
operation,894,2,3
operation,895,0,6
operation,896,1,1
operation,897,3,3
operation,898,4,14
operation,899,5,16
operation,900,4,14
operation,901,1,4
operation,902,1,5
operation,903,3,2
operation,904,2,4
operation,905,7,9
operation,906,0,3
operation,907,2,5
operation,908,1,10
operation,909,6,19
operation,910,2,14
operation,911,3,11
operation,912,0,3
operation,913,0,4
operation,914,1,4
operation,915,2,2
operation,916,1,7
operation,917,1,13
operation,918,4,17
operation,919,0,1
operation,920,1,10
operation,921,0,6
operation,922,3,11
operation,923,3,18
operation,924,2,12
operation,925,4,4
operation,926,2,16
operation,927,0,5
operation,928,3,14
operation,929,1,14
operation,930,1,2
operation,931,1,9
operation,932,3,9
operation,933,0,3
operation,934,2,13
operation,935,3,15
operation,936,4,3
operation,937,1,5
operation,938,2,16
operation,939,1,6
operation,940,3,16
operation,941,0,4
operation,942,5,7
operation,943,2,4
operation,944,1,4
operation,945,2,2
operation,946,2,5
operation,947,3,15
operation,948,1,5
operation,949,2,17
operation,950,0,12
operation,951,3,13
operation,952,4,21
operation,953,0,4
operation,954,0,2
operation,955,0,3
operation,956,5,10
operation,957,1,4
operation,958,5,12
operation,959,2,1
operation,960,2,6
operation,961,2,1
operation,962,5,8
operation,963,3,3
operation,964,0,3
operation,965,0,3
operation,966,0,4
operation,967,3,7
operation,968,1,9
operation,969,4,6
operation,970,3,5
operation,971,1,10
operation,972,1,12
operation,973,0,3
operation,974,0,2
operation,975,0,4
operation,976,0,4
operation,977,2,1
operation,978,3,13
operation,979,0,12
operation,980,3,13
operation,981,2,7
operation,982,0,2
operation,983,4,13
operation,984,4,18
operation,985,1,5
operation,986,2,10
operation,987,0,5
operation,988,1,5
operation,989,1,5
operation,990,1,4
operation,991,3,12
operation,992,2,12
operation,993,0,0
operation,994,0,2
operation,995,0,0
operation,996,5,9
operation,997,7,10
operation,998,1,2
operation,999,1,9
operation,1000,0,2
operation,1001,3,1
operation,1002,3,5
operation,1003,2,14
operation,1004,0,7
operation,1005,0,2
operation,1006,0,2
operation,1007,0,5
operation,1008,3,8
operation,1009,1,7
operation,1010,4,14
operation,1011,0,3
operation,1012,0,4
operation,1013,4,3
operation,1014,1,3
operation,1015,4,5
operation,1016,1,19
operation,1017,0,20
operation,1018,0,6
operation,1019,1,15
operation,1020,5,11
operation,1021,0,3
operation,1022,0,15
operation,1023,1,5
operation,1024,0,1
operation,1025,0,2
operation,1026,2,11
operation,1027,1,2
operation,1028,1,6
operation,1029,0,5
operation,1030,2,6
operation,1031,1,3
operation,1032,0,3
operation,1033,7,14
operation,1034,1,6
operation,1035,1,3
operation,1036,4,15
operation,1037,5,16
operation,1038,0,2
operation,1039,3,13
operation,1040,4,17
operation,1041,1,5
operation,1042,1,4
operation,1043,1,3
operation,1044,1,4
operation,1045,0,2
operation,1046,1,7
operation,1047,0,6
operation,1048,0,7
operation,1049,0,3
operation,1050,5,14
operation,1051,1,15
operation,1052,1,3
operation,1053,3,3
operation,1054,4,15
operation,1055,1,2
operation,1056,2,4
operation,1057,4,14
operation,1058,0,11
operation,1059,2,14
operation,1060,1,1
operation,1061,1,10
operation,1062,1,3
operation,1063,2,13
operation,1064,3,10
operation,1065,2,1
operation,1066,1,9
operation,1067,2,15
operation,1068,0,7
operation,1069,1,7
operation,1070,0,3
operation,1071,2,7
operation,1072,0,4
operation,1073,1,12
operation,1074,0,5
operation,1075,0,13
operation,1076,6,13
operation,1077,2,1
operation,1078,3,4
operation,1079,2,5
operation,1080,2,1
operation,1081,1,6
operation,1082,1,4
operation,1083,1,14
operation,1084,2,4
operation,1085,1,0
operation,1086,0,4
operation,1087,6,12
operation,1088,3,14
operation,1089,7,10
operation,1090,2,10
operation,1091,1,4
operation,1092,2,3
operation,1093,0,4
operation,1094,5,8
operation,1095,0,7
operation,1096,0,2
operation,1097,2,7
operation,1098,1,1
operation,1099,7,9
operation,1100,6,15
operation,1101,4,11
operation,1102,0,3
operation,1103,0,5
operation,1104,3,1
operation,1105,3,15
operation,1106,3,18
operation,1107,6,6
operation,1108,1,3
operation,1109,3,5
operation,1110,1,14
operation,1111,6,11
operation,1112,0,3
operation,1113,2,15
operation,1114,3,19
operation,1115,1,5
operation,1116,4,10
operation,1117,2,4
operation,1118,3,13
operation,1119,3,1
operation,1120,4,18
operation,1121,2,5
operation,1122,3,15
operation,1123,1,3
operation,1124,1,5
operation,1125,1,0
operation,1126,4,14
operation,1127,6,9
operation,1128,1,8
operation,1129,3,11
operation,1130,0,2
operation,1131,2,4
operation,1132,1,1
operation,1133,5,11
operation,1134,5,10
operation,1135,2,8
operation,1136,4,26
operation,1137,0,11
operation,1138,0,2
operation,1139,5,1
operation,1140,1,10
operation,1141,4,17
operation,1142,1,4
operation,1143,1,6
operation,1144,0,1
operation,1145,1,4
operation,1146,0,7
operation,1147,6,13
operation,1148,6,9
operation,1149,2,5
operation,1150,3,7
operation,1151,1,6
operation,1152,5,21
operation,1153,2,16
operation,1154,1,6
operation,1155,0,5
operation,1156,2,10
operation,1157,1,13
operation,1158,3,10
operation,1159,0,4
operation,1160,1,3
operation,1161,3,1
operation,1162,5,9
operation,1163,0,5
operation,1164,0,18
operation,1165,1,10
operation,1166,3,12
operation,1167,0,1
operation,1168,2,9
operation,1169,2,10
operation,1170,0,1
operation,1171,1,11
operation,1172,0,3
operation,1173,0,5
operation,1174,1,1
operation,1175,3,11
operation,1176,0,6
operation,1177,3,15
operation,1178,1,16
operation,1179,3,15
operation,1180,1,5
operation,1181,0,3
operation,1182,2,10
operation,1183,9,15
operation,1184,0,5
operation,1185,0,1
operation,1186,0,1
operation,1187,2,11
operation,1188,1,2
operation,1189,1,6
operation,1190,0,3
operation,1191,5,12
operation,1192,1,4
operation,1193,8,11
operation,1194,8,16
operation,1195,6,8
operation,1196,0,2
operation,1197,1,14
operation,1198,0,4
operation,1199,0,22
operation,1200,0,2
operation,1201,0,9
operation,1202,1,19
operation,1203,1,5
operation,1204,1,12
operation,1205,2,6
operation,1206,4,13
operation,1207,2,5
operation,1208,0,6
operation,1209,1,4
operation,1210,0,4
operation,1211,1,3
operation,1212,3,2
operation,1213,0,5
operation,1214,5,16
operation,1215,2,11
operation,1216,3,10
operation,1217,0,4
operation,1218,0,6
operation,1219,1,1
operation,1220,3,11
operation,1221,1,16
operation,1222,2,6
operation,1223,4,16
operation,1224,0,5
operation,1225,1,14
operation,1226,0,4
operation,1227,1,12
operation,1228,0,5
operation,1229,1,7
operation,1230,3,10
operation,1231,3,7
operation,1232,4,11
operation,1233,2,4
operation,1234,4,7
operation,1235,0,8
operation,1236,0,5
operation,1237,2,7
operation,1238,2,13
operation,1239,2,11
operation,1240,5,8
operation,1241,4,13
operation,1242,2,13
operation,1243,2,7
operation,1244,2,10
operation,1245,4,6
operation,1246,1,12
operation,1247,3,13
operation,1248,0,13
operation,1249,3,9
operation,1250,2,6
operation,1251,1,7
operation,1252,1,3
operation,1253,2,13
operation,1254,2,5
operation,1255,0,2
operation,1256,2,15
operation,1257,3,9
operation,1258,5,9
operation,1259,0,13
operation,1260,5,15
operation,1261,2,18
operation,1262,3,13
operation,1263,0,3
operation,1264,3,9
operation,1265,0,3
operation,1266,1,12
operation,1267,1,1
operation,1268,0,12
operation,1269,1,2
operation,1270,5,12
operation,1271,1,16
operation,1272,0,0
operation,1273,0,8
operation,1274,1,3
operation,1275,0,6
operation,1276,0,5
operation,1277,2,4
operation,1278,1,14
operation,1279,2,3
operation,1280,1,9
operation,1281,1,14
operation,1282,3,9
operation,1283,0,14
operation,1284,1,12
operation,1285,1,11
operation,1286,0,6
operation,1287,0,3
operation,1288,0,2
operation,1289,1,15
operation,1290,1,11
operation,1291,3,12
operation,1292,0,16
operation,1293,1,2
operation,1294,2,22
operation,1295,4,17
operation,1296,1,15
operation,1297,1,7
operation,1298,4,10
operation,1299,0,4
operation,1300,5,8
operation,1301,2,5
operation,1302,2,10
operation,1303,0,0
operation,1304,3,14
operation,1305,2,2
operation,1306,1,4
operation,1307,9,4
operation,1308,1,2
operation,1309,1,4
operation,1310,0,5
operation,1311,0,8
operation,1312,1,14
operation,1313,2,4
operation,1314,3,11
operation,1315,1,1
operation,1316,3,9
operation,1317,1,8
operation,1318,3,11
operation,1319,0,6
operation,1320,1,7
operation,1321,3,3
operation,1322,2,19
operation,1323,9,12
operation,1324,0,9
operation,1325,3,9
operation,1326,0,5
operation,1327,2,16
operation,1328,1,2
operation,1329,3,12
operation,1330,3,4
operation,1331,2,2
operation,1332,1,11
operation,1333,8,14
operation,1334,4,4
operation,1335,0,3
operation,1336,1,2
operation,1337,3,6
operation,1338,1,2
operation,1339,2,15
operation,1340,3,12
operation,1341,2,10
operation,1342,1,6
operation,1343,2,12
operation,1344,2,2
operation,1345,1,8
operation,1346,1,3
operation,1347,2,18
operation,1348,3,18
operation,1349,0,2
operation,1350,1,2
operation,1351,0,15
operation,1352,2,5
operation,1353,5,12
operation,1354,6,9
operation,1355,2,6
operation,1356,4,7
operation,1357,9,11
operation,1358,1,11
operation,1359,0,1
operation,1360,0,6
operation,1361,0,16
operation,1362,3,4
operation,1363,2,11
operation,1364,0,3
operation,1365,1,3
operation,1366,7,10
operation,1367,2,12
operation,1368,1,5
operation,1369,1,8
operation,1370,3,9
operation,1371,4,10
operation,1372,0,10
operation,1373,2,10
operation,1374,2,20
operation,1375,0,3
operation,1376,1,2
operation,1377,4,7
operation,1378,4,14
operation,1379,4,14
operation,1380,1,4
operation,1381,6,11
operation,1382,0,7
operation,1383,2,1
operation,1384,3,7
operation,1385,1,16
operation,1386,0,10
operation,1387,0,5
operation,1388,2,3
operation,1389,0,4
operation,1390,0,5
operation,1391,0,3
operation,1392,0,3
operation,1393,0,5
operation,1394,4,8
operation,1395,6,11
operation,1396,2,4
operation,1397,1,11
operation,1398,1,8
operation,1399,1,4
operation,1400,0,6
operation,1401,2,12
operation,1402,2,1
operation,1403,4,8
operation,1404,4,20
operation,1405,2,4
operation,1406,4,5
operation,1407,1,16
operation,1408,1,2
operation,1409,4,13
operation,1410,0,4
operation,1411,2,5
operation,1412,0,4
operation,1413,0,2
operation,1414,0,11
operation,1415,5,3
operation,1416,3,16
operation,1417,2,11
operation,1418,0,1
operation,1419,4,11
operation,1420,5,15
operation,1421,1,7
operation,1422,0,4
operation,1423,0,7
operation,1424,3,13
operation,1425,2,3
operation,1426,4,15
operation,1427,0,12
operation,1428,2,3
operation,1429,2,16
operation,1430,2,8
operation,1431,5,8
operation,1432,1,3
operation,1433,0,10
operation,1434,1,6
operation,1435,3,4
operation,1436,1,9
operation,1437,7,17
operation,1438,4,13
operation,1439,5,12
operation,1440,1,1
operation,1441,2,3
operation,1442,1,6
operation,1443,1,10
operation,1444,1,27
operation,1445,0,6
operation,1446,4,11
operation,1447,0,1
operation,1448,2,9
operation,1449,6,13
operation,1450,0,4
operation,1451,1,2
operation,1452,0,22
operation,1453,1,3
operation,1454,4,16
operation,1455,5,9
operation,1456,0,4
operation,1457,2,2
operation,1458,4,13
operation,1459,0,13
operation,1460,1,1
operation,1461,2,15
operation,1462,0,2
operation,1463,3,1
operation,1464,2,7
operation,1465,0,7
operation,1466,2,11
operation,1467,2,9
operation,1468,2,8
operation,1469,1,0
operation,1470,7,12
operation,1471,2,14
operation,1472,1,0
operation,1473,3,10
operation,1474,0,0
operation,1475,5,10
operation,1476,2,9
operation,1477,1,3
operation,1478,0,5
operation,1479,1,0
operation,1480,3,4
operation,1481,7,4
operation,1482,1,4
operation,1483,0,4
operation,1484,2,7
operation,1485,2,11
operation,1486,0,7
operation,1487,2,1
operation,1488,2,14
operation,1489,1,8
operation,1490,1,4
operation,1491,3,0
operation,1492,5,7
operation,1493,1,5
operation,1494,1,14
operation,1495,1,3
operation,1496,2,8
operation,1497,0,0
operation,1498,2,10
operation,1499,0,13
operation,1500,4,10
operation,1501,2,17
operation,1502,1,7
operation,1503,2,3
operation,1504,1,6
operation,1505,1,3
operation,1506,0,1
operation,1507,5,11
operation,1508,2,5
operation,1509,2,14
operation,1510,3,7
operation,1511,2,6
operation,1512,6,8
operation,1513,0,3
operation,1514,2,2
operation,1515,1,6
operation,1516,1,3
operation,1517,0,12
operation,1518,0,3
operation,1519,1,2
operation,1520,10,14
operation,1521,3,20
operation,1522,3,16
operation,1523,2,14
operation,1524,0,8
operation,1525,0,1
operation,1526,1,12
operation,1527,0,2
operation,1528,5,11
operation,1529,2,6
operation,1530,0,7
operation,1531,7,4
operation,1532,2,4
operation,1533,2,7
operation,1534,0,0
operation,1535,2,11
operation,1536,3,13
operation,1537,1,7
operation,1538,3,2
operation,1539,0,4
operation,1540,0,2
operation,1541,3,7
operation,1542,2,4
operation,1543,6,7
operation,1544,2,16
operation,1545,1,9
operation,1546,1,18
operation,1547,1,19
operation,1548,2,14
operation,1549,4,12
operation,1550,1,5
operation,1551,10,18
operation,1552,0,15
operation,1553,4,6
operation,1554,5,10
operation,1555,1,6
operation,1556,3,4
operation,1557,2,9
operation,1558,0,2
operation,1559,3,10
operation,1560,0,11
operation,1561,3,2
operation,1562,1,3
operation,1563,2,7
operation,1564,0,2
operation,1565,1,7
operation,1566,0,4
operation,1567,2,5
operation,1568,5,11
operation,1569,1,4
operation,1570,0,5
operation,1571,7,6
operation,1572,1,4
operation,1573,4,12
operation,1574,6,12
operation,1575,2,13
operation,1576,3,10
operation,1577,1,2
operation,1578,1,8
operation,1579,3,6
operation,1580,3,15
operation,1581,3,4
operation,1582,2,5
operation,1583,0,3
operation,1584,2,10
operation,1585,2,15
operation,1586,1,8
operation,1587,2,7
operation,1588,0,10
operation,1589,4,10
operation,1590,0,3
operation,1591,3,12
operation,1592,0,3
operation,1593,1,14
operation,1594,1,3
operation,1595,0,1
operation,1596,5,9
operation,1597,0,4
operation,1598,0,3
operation,1599,0,16
operation,1600,2,12
operation,1601,0,4
operation,1602,0,4
operation,1603,5,10
operation,1604,1,4
operation,1605,3,5
operation,1606,2,12
operation,1607,0,4
operation,1608,2,13
operation,1609,0,8
operation,1610,4,13
operation,1611,2,3
operation,1612,0,1
operation,1613,1,8
operation,1614,5,9
operation,1615,6,7
operation,1616,2,19
operation,1617,1,4
operation,1618,2,11
operation,1619,2,5
operation,1620,0,5
operation,1621,0,3
operation,1622,4,7
operation,1623,1,3
operation,1624,2,1
operation,1625,0,5
operation,1626,0,9
operation,1627,1,7
operation,1628,1,7
operation,1629,4,11
operation,1630,0,13
operation,1631,3,14
operation,1632,6,9
operation,1633,4,7
operation,1634,1,4
operation,1635,5,11
operation,1636,0,2
operation,1637,0,25
operation,1638,7,16
operation,1639,0,4
operation,1640,4,17
operation,1641,0,5
operation,1642,3,10
operation,1643,3,20
operation,1644,3,6
operation,1645,1,5
operation,1646,1,15
operation,1647,3,14
operation,1648,4,15
operation,1649,8,11
operation,1650,2,11
operation,1651,7,16
operation,1652,5,5
operation,1653,2,13
operation,1654,2,6
operation,1655,2,6
operation,1656,2,15
operation,1657,1,2
operation,1658,2,4
operation,1659,2,9
operation,1660,10,9
operation,1661,0,4
operation,1662,0,5
operation,1663,0,0
operation,1664,4,19
operation,1665,2,1
operation,1666,3,7
operation,1667,0,3
operation,1668,1,5
operation,1669,2,6
operation,1670,5,7
operation,1671,0,8
operation,1672,1,5
operation,1673,5,14
operation,1674,0,2
operation,1675,2,4
operation,1676,3,15
operation,1677,8,10
operation,1678,0,5
operation,1679,2,14
operation,1680,2,3
operation,1681,3,3
operation,1682,1,2
operation,1683,4,12
operation,1684,3,14
operation,1685,0,2
operation,1686,3,13
operation,1687,0,13
operation,1688,2,16
operation,1689,0,7
operation,1690,3,2
operation,1691,1,3
operation,1692,0,6
operation,1693,0,1
operation,1694,2,2
operation,1695,3,3
operation,1696,0,6
operation,1697,5,10
operation,1698,1,5
operation,1699,0,3
operation,1700,1,17
operation,1701,1,3
operation,1702,3,15
operation,1703,1,6
operation,1704,5,14
operation,1705,3,2
operation,1706,2,6
operation,1707,3,13
operation,1708,4,9
operation,1709,1,6
operation,1710,1,5
operation,1711,0,7
operation,1712,0,4
operation,1713,2,5
operation,1714,1,1
operation,1715,1,3
operation,1716,0,8
operation,1717,2,3
operation,1718,3,10
operation,1719,2,3
operation,1720,0,2
operation,1721,0,3
operation,1722,1,6
operation,1723,0,4
operation,1724,0,6
operation,1725,2,22
operation,1726,5,11
operation,1727,3,8
operation,1728,1,11
operation,1729,3,12
operation,1730,0,15
operation,1731,5,14
operation,1732,2,15
operation,1733,3,16
operation,1734,1,4
operation,1735,2,3
operation,1736,1,6
operation,1737,7,12
operation,1738,0,13
operation,1739,1,6
operation,1740,5,10
operation,1741,2,10
operation,1742,0,3
operation,1743,3,15
operation,1744,5,15
operation,1745,1,14
operation,1746,3,9
operation,1747,2,10
operation,1748,1,3
operation,1749,4,15
operation,1750,4,15
operation,1751,1,4
operation,1752,4,18
operation,1753,1,4
operation,1754,2,5
operation,1755,0,3
operation,1756,0,7
operation,1757,0,4
operation,1758,2,5
operation,1759,0,1
operation,1760,4,17
operation,1761,2,14
operation,1762,0,2
operation,1763,1,10
operation,1764,0,4
operation,1765,2,6
operation,1766,0,3
operation,1767,5,6
operation,1768,1,10
operation,1769,3,11
operation,1770,1,3
operation,1771,4,12
operation,1772,0,8
operation,1773,7,14
operation,1774,1,13
operation,1775,4,17
operation,1776,3,9
operation,1777,0,4
operation,1778,3,13
operation,1779,0,1
operation,1780,2,15
operation,1781,3,9
operation,1782,1,7
operation,1783,4,11
operation,1784,0,3
operation,1785,3,15
operation,1786,3,10
operation,1787,0,3
operation,1788,0,11
operation,1789,0,13
operation,1790,1,4
operation,1791,0,17
operation,1792,0,1
operation,1793,0,2
operation,1794,0,5
operation,1795,4,8
operation,1796,1,2
operation,1797,1,4
operation,1798,5,6
operation,1799,0,8
operation,1800,1,10
operation,1801,10,7
operation,1802,0,3
operation,1803,0,2
operation,1804,0,1
operation,1805,2,15
operation,1806,6,7
operation,1807,3,9
operation,1808,3,10
operation,1809,2,6
operation,1810,2,4
operation,1811,0,11
operation,1812,1,14
operation,1813,1,7
operation,1814,0,0
operation,1815,0,1
operation,1816,1,3
operation,1817,2,19
operation,1818,3,13
operation,1819,1,2
operation,1820,2,3
operation,1821,0,5
operation,1822,3,10
operation,1823,2,3
operation,1824,2,9
operation,1825,0,3
operation,1826,2,12
operation,1827,3,17
operation,1828,0,6
operation,1829,4,15
operation,1830,0,3
operation,1831,2,7
operation,1832,0,17
operation,1833,0,2
operation,1834,3,11
operation,1835,3,4
operation,1836,3,3
operation,1837,2,15
operation,1838,0,12
operation,1839,5,13
operation,1840,2,1
operation,1841,0,4
operation,1842,0,6
operation,1843,1,6
operation,1844,1,2
operation,1845,2,3
operation,1846,0,3
operation,1847,0,8
operation,1848,4,12
operation,1849,3,4
operation,1850,4,5
operation,1851,0,8
operation,1852,3,15
operation,1853,0,3
operation,1854,0,6
operation,1855,1,5
operation,1856,3,7
operation,1857,2,13
operation,1858,3,3
operation,1859,2,9
operation,1860,0,3
operation,1861,0,10
operation,1862,0,3
operation,1863,3,13
operation,1864,2,11
operation,1865,0,3
operation,1866,0,5
operation,1867,1,4
operation,1868,0,4
operation,1869,4,22
operation,1870,0,5
operation,1871,1,3
operation,1872,5,13
operation,1873,1,8
operation,1874,4,9
operation,1875,0,4
operation,1876,0,0
operation,1877,0,1
operation,1878,1,11
operation,1879,2,17
operation,1880,2,10
operation,1881,3,14
operation,1882,1,13
operation,1883,1,8
operation,1884,2,4
operation,1885,1,5
operation,1886,6,11
operation,1887,0,8
operation,1888,1,8
operation,1889,0,2
operation,1890,2,4
operation,1891,4,6
operation,1892,2,13
operation,1893,5,12
operation,1894,0,2
operation,1895,0,3
operation,1896,1,6
operation,1897,2,11
operation,1898,0,6
operation,1899,4,13
operation,1900,5,8
operation,1901,1,8
operation,1902,1,4
operation,1903,0,5
operation,1904,7,9
operation,1905,4,12
operation,1906,1,6
operation,1907,4,8
operation,1908,1,10
operation,1909,6,15
operation,1910,0,5
operation,1911,3,3
operation,1912,3,17
operation,1913,2,2
operation,1914,4,13
operation,1915,5,7
operation,1916,0,2
operation,1917,0,3
operation,1918,0,2
operation,1919,2,3
operation,1920,2,10
operation,1921,2,13
operation,1922,1,15
operation,1923,0,9
operation,1924,6,13
operation,1925,2,11
operation,1926,5,16
operation,1927,0,6
operation,1928,1,22
operation,1929,0,0
operation,1930,4,7
operation,1931,0,1
operation,1932,4,11
operation,1933,0,17
operation,1934,2,8
operation,1935,1,3
operation,1936,7,16
operation,1937,0,3
operation,1938,2,12
operation,1939,3,12
operation,1940,2,12
operation,1941,2,5
operation,1942,0,3
operation,1943,4,15
operation,1944,3,14
operation,1945,1,5
operation,1946,6,16
operation,1947,0,4
operation,1948,0,11
operation,1949,0,4
operation,1950,0,3
operation,1951,1,3
operation,1952,1,6
operation,1953,2,16
operation,1954,3,3
operation,1955,3,14
operation,1956,2,2
operation,1957,1,15
operation,1958,3,3
operation,1959,0,7
operation,1960,1,4
operation,1961,1,5
operation,1962,1,1
operation,1963,1,4
operation,1964,2,4
operation,1965,0,3
operation,1966,0,5
operation,1967,0,2
operation,1968,0,4
operation,1969,4,13
operation,1970,1,5
operation,1971,0,11
operation,1972,0,4
operation,1973,1,19
operation,1974,2,2
operation,1975,1,13
operation,1976,2,7
operation,1977,0,10
operation,1978,2,11
operation,1979,2,2
operation,1980,3,4
operation,1981,0,8
operation,1982,0,4
operation,1983,1,8
operation,1984,1,5
operation,1985,1,11
operation,1986,1,14
operation,1987,1,10
operation,1988,4,5
operation,1989,6,9
operation,1990,1,7
operation,1991,1,1
operation,1992,0,8
operation,1993,4,14
operation,1994,0,2
operation,1995,0,3
operation,1996,2,12
operation,1997,1,12
operation,1998,3,5
operation,1999,0,3
operation,2000,0,5
operation,2001,2,6
operation,2002,1,4
operation,2003,2,4
operation,2004,1,13
operation,2005,0,5
operation,2006,4,7
operation,2007,0,1
operation,2008,3,3
operation,2009,0,6
operation,2010,1,0
operation,2011,4,5
operation,2012,1,2
operation,2013,5,13
operation,2014,2,11
operation,2015,0,3
operation,2016,2,9
operation,2017,1,3
operation,2018,5,11
operation,2019,0,3
operation,2020,0,5
operation,2021,1,3
operation,2022,3,20
operation,2023,0,4
operation,2024,1,2
operation,2025,2,14
operation,2026,0,2
operation,2027,3,5
operation,2028,10,10
operation,2029,0,11
operation,2030,0,8
operation,2031,0,3
operation,2032,0,1
operation,2033,7,12
operation,2034,3,12
operation,2035,0,6
operation,2036,3,13
operation,2037,7,8
operation,2038,0,3
operation,2039,0,4
operation,2040,5,10
operation,2041,2,10
operation,2042,4,14
operation,2043,6,12
operation,2044,0,2
operation,2045,3,12
operation,2046,4,16
operation,2047,0,4
operation,2048,2,4
operation,2049,3,7
operation,2050,0,12
operation,2051,0,2
operation,2052,0,6
operation,2053,4,8
operation,2054,3,6
operation,2055,0,6
operation,2056,4,15
operation,2057,3,3
operation,2058,7,15
operation,2059,2,2
operation,2060,0,5
operation,2061,0,6
operation,2062,1,6
operation,2063,3,15
operation,2064,6,18
operation,2065,1,10
operation,2066,1,3
operation,2067,4,12
operation,2068,5,19
operation,2069,4,17
operation,2070,6,5
operation,2071,4,10
operation,2072,1,8
operation,2073,4,10
operation,2074,6,9
operation,2075,1,9
operation,2076,4,8
operation,2077,0,18
operation,2078,1,7
operation,2079,1,2
operation,2080,2,6
operation,2081,5,12
operation,2082,3,19
operation,2083,2,5
operation,2084,0,11
operation,2085,1,2
operation,2086,3,13
operation,2087,1,1
operation,2088,0,13
operation,2089,5,5
operation,2090,1,5
operation,2091,0,5
operation,2092,3,15
operation,2093,0,4
operation,2094,1,2
operation,2095,5,12
operation,2096,2,3
operation,2097,2,18
operation,2098,3,3
operation,2099,0,2
operation,2100,1,14
operation,2101,4,9
operation,2102,6,4
operation,2103,5,16
operation,2104,1,4
operation,2105,0,5
operation,2106,0,2
operation,2107,2,3
operation,2108,2,13
operation,2109,6,13
operation,2110,1,6
operation,2111,5,2
operation,2112,1,3
operation,2113,1,13
operation,2114,3,14
operation,2115,2,7
operation,2116,3,11
operation,2117,6,18
operation,2118,6,8
operation,2119,2,11
operation,2120,1,1
operation,2121,5,9
operation,2122,0,3
operation,2123,0,9
operation,2124,0,11
operation,2125,2,13
operation,2126,3,9
operation,2127,3,9
operation,2128,0,12
operation,2129,0,3
operation,2130,0,6
operation,2131,1,5
operation,2132,0,5
operation,2133,2,5
operation,2134,3,9
operation,2135,0,3
operation,2136,0,4
operation,2137,0,4
operation,2138,1,4
operation,2139,1,1
operation,2140,4,7
operation,2141,3,15
operation,2142,2,13
operation,2143,0,3
operation,2144,2,6
operation,2145,0,3
operation,2146,1,6
operation,2147,5,13
operation,2148,1,5
operation,2149,0,1
operation,2150,1,4
operation,2151,4,10
operation,2152,0,4
operation,2153,1,3
operation,2154,1,3
operation,2155,1,2
operation,2156,0,2
operation,2157,3,9
operation,2158,1,7
operation,2159,2,17
operation,2160,5,13
operation,2161,2,8
operation,2162,0,4
operation,2163,0,3
operation,2164,0,8
operation,2165,1,4
operation,2166,3,3
operation,2167,1,14
operation,2168,2,21
operation,2169,1,1
operation,2170,2,11
operation,2171,3,10
operation,2172,0,14
operation,2173,2,2
operation,2174,2,5
operation,2175,1,2
operation,2176,4,4
operation,2177,4,18
operation,2178,0,3
operation,2179,0,4
operation,2180,3,8
operation,2181,1,4
operation,2182,3,12
operation,2183,3,11
operation,2184,5,18
operation,2185,1,7
operation,2186,0,17
operation,2187,3,15
operation,2188,2,16
operation,2189,2,8
operation,2190,3,11
operation,2191,3,15
operation,2192,1,4
operation,2193,2,4
operation,2194,3,12
operation,2195,1,14
operation,2196,0,3
operation,2197,2,2
operation,2198,0,5
operation,2199,1,8
operation,2200,2,12
operation,2201,4,15
operation,2202,2,4
operation,2203,7,7
operation,2204,2,10
operation,2205,1,6
operation,2206,1,4
operation,2207,0,2
operation,2208,4,4
operation,2209,4,7
operation,2210,8,11
operation,2211,0,4
operation,2212,1,4
operation,2213,1,19
operation,2214,4,13
operation,2215,1,4
operation,2216,2,13
operation,2217,1,12
operation,2218,2,14
operation,2219,0,3
operation,2220,0,11
operation,2221,2,3
operation,2222,3,11
operation,2223,1,7
operation,2224,0,3
operation,2225,5,5
operation,2226,1,6
operation,2227,0,6
operation,2228,1,3
operation,2229,4,10
operation,2230,1,8
operation,2231,0,3
operation,2232,0,5
operation,2233,2,19
operation,2234,0,5
operation,2235,4,7
operation,2236,1,18
operation,2237,3,4
operation,2238,2,9
operation,2239,2,3
operation,2240,4,20
operation,2241,5,16
operation,2242,0,11
operation,2243,1,0
operation,2244,2,9
operation,2245,2,4
operation,2246,0,2
operation,2247,0,17
operation,2248,2,11
operation,2249,2,5
operation,2250,3,12
operation,2251,0,4
operation,2252,7,7
operation,2253,2,7
operation,2254,2,14
operation,2255,2,8
operation,2256,3,10
operation,2257,4,6
operation,2258,0,3
operation,2259,5,9
operation,2260,1,11
operation,2261,3,13
operation,2262,6,10
operation,2263,3,10
operation,2264,1,2
operation,2265,0,3
operation,2266,2,2
operation,2267,5,9
operation,2268,1,9
operation,2269,3,16
operation,2270,2,11
operation,2271,1,12
operation,2272,5,12
operation,2273,4,14
operation,2274,0,2
operation,2275,3,7
operation,2276,2,9
operation,2277,0,16
operation,2278,2,7
operation,2279,3,12
operation,2280,0,6
operation,2281,1,9
operation,2282,0,3
operation,2283,0,5
operation,2284,2,12
operation,2285,1,4
operation,2286,2,3
operation,2287,3,10
operation,2288,0,2
operation,2289,2,8
operation,2290,0,6
operation,2291,1,0
operation,2292,2,12
operation,2293,3,5
operation,2294,1,11
operation,2295,2,5
operation,2296,5,18
operation,2297,1,5
operation,2298,2,2
operation,2299,0,2
operation,2300,0,7
operation,2301,2,2
operation,2302,2,5
operation,2303,3,8
operation,2304,1,10
operation,2305,4,3
operation,2306,2,2
operation,2307,1,2
operation,2308,1,8
operation,2309,4,2
operation,2310,2,4
operation,2311,1,1
operation,2312,1,8
operation,2313,7,13
operation,2314,1,5
operation,2315,0,4
operation,2316,7,9
operation,2317,0,6
operation,2318,0,3
operation,2319,4,4
operation,2320,0,4
operation,2321,3,4
operation,2322,5,11
operation,2323,3,19
operation,2324,2,4
operation,2325,8,19
operation,2326,1,3
operation,2327,3,0
operation,2328,2,10
operation,2329,0,6
operation,2330,1,4
operation,2331,0,3
operation,2332,1,9
operation,2333,6,9
operation,2334,0,2
operation,2335,2,13
operation,2336,8,16
operation,2337,2,7
operation,2338,0,2
operation,2339,1,10
operation,2340,2,4
operation,2341,2,6
operation,2342,0,6
operation,2343,4,8
operation,2344,2,3
operation,2345,3,14
operation,2346,1,2
operation,2347,0,5
operation,2348,1,4
operation,2349,4,1
operation,2350,1,3
operation,2351,1,5
operation,2352,2,3
operation,2353,1,4
operation,2354,0,2
operation,2355,0,9
operation,2356,2,5
operation,2357,0,2
operation,2358,0,6
operation,2359,4,6
operation,2360,3,14
operation,2361,3,15
operation,2362,2,13
operation,2363,0,3
operation,2364,2,2
operation,2365,1,16
operation,2366,1,16
operation,2367,4,13
operation,2368,6,8
operation,2369,1,15
operation,2370,0,4
operation,2371,2,3
operation,2372,4,14
operation,2373,1,6
operation,2374,3,13
operation,2375,0,15
operation,2376,0,1
operation,2377,3,7
operation,2378,6,11
operation,2379,2,15
operation,2380,2,8
operation,2381,0,10
operation,2382,4,9
operation,2383,5,10
operation,2384,2,4
operation,2385,5,10
operation,2386,0,4
operation,2387,1,4
operation,2388,0,6
operation,2389,0,4
operation,2390,0,5
operation,2391,3,6
operation,2392,5,10
operation,2393,0,8
operation,2394,1,5
operation,2395,4,15
operation,2396,1,12
operation,2397,0,9
operation,2398,0,3
operation,2399,1,4
operation,2400,4,11
operation,2401,1,15
operation,2402,1,5
operation,2403,2,12
operation,2404,0,5
operation,2405,0,5
operation,2406,6,12
operation,2407,1,6
operation,2408,2,11
operation,2409,3,11
operation,2410,0,3
operation,2411,1,3
operation,2412,2,10
operation,2413,3,15
operation,2414,5,13
operation,2415,2,3
operation,2416,2,6
operation,2417,2,12
operation,2418,0,2
operation,2419,0,3
operation,2420,1,12
operation,2421,1,5
operation,2422,2,7
operation,2423,0,4
operation,2424,1,6
operation,2425,0,7
operation,2426,0,3
operation,2427,2,1
operation,2428,3,5
operation,2429,0,3
operation,2430,1,2
operation,2431,3,15
operation,2432,4,7
operation,2433,1,7
operation,2434,7,15
operation,2435,0,5
operation,2436,0,3
operation,2437,4,9
operation,2438,3,9
operation,2439,2,2
operation,2440,2,12
operation,2441,2,15
operation,2442,1,2
operation,2443,4,9
operation,2444,2,6
operation,2445,0,3
operation,2446,1,2
operation,2447,3,2
operation,2448,0,3
operation,2449,6,13
operation,2450,1,10
operation,2451,5,7
operation,2452,1,10
operation,2453,0,11
operation,2454,2,22
operation,2455,3,13
operation,2456,0,4
operation,2457,1,4
operation,2458,2,8
operation,2459,3,15
operation,2460,0,10
operation,2461,0,4
operation,2462,3,7
operation,2463,2,16
operation,2464,2,15
operation,2465,1,5
operation,2466,2,10
operation,2467,1,5
operation,2468,1,7
operation,2469,2,11
operation,2470,0,2
operation,2471,3,8
operation,2472,1,2
operation,2473,4,14
operation,2474,3,11
operation,2475,0,12
operation,2476,1,4
operation,2477,3,12
operation,2478,5,13
operation,2479,1,2
operation,2480,1,3
operation,2481,2,12
operation,2482,1,15
operation,2483,0,2
operation,2484,7,12
operation,2485,0,3
operation,2486,8,12
operation,2487,2,4
operation,2488,0,5
operation,2489,2,12
operation,2490,0,4
operation,2491,1,2
operation,2492,0,5
operation,2493,2,8
operation,2494,2,10
operation,2495,1,11
operation,2496,3,11
operation,2497,1,4
operation,2498,2,3
operation,2499,0,7
operation,2500,3,10
operation,2501,0,13
operation,2502,4,15
operation,2503,1,15
operation,2504,3,2
operation,2505,1,2
operation,2506,0,3
operation,2507,2,10
operation,2508,3,4
operation,2509,0,14
operation,2510,5,14
operation,2511,7,16
operation,2512,4,8
operation,2513,0,11
operation,2514,1,8
operation,2515,0,14
operation,2516,5,12
operation,2517,6,8
operation,2518,1,4
operation,2519,6,10
operation,2520,6,10
operation,2521,2,14
operation,2522,7,8
operation,2523,2,8
operation,2524,6,18
operation,2525,1,2
operation,2526,4,11
operation,2527,0,4
operation,2528,2,11
operation,2529,5,4
operation,2530,2,13
operation,2531,4,9
operation,2532,2,4
operation,2533,3,6
operation,2534,0,2
operation,2535,3,13
operation,2536,1,1
operation,2537,0,5
operation,2538,2,11
operation,2539,1,2
operation,2540,1,3
operation,2541,3,8
operation,2542,3,8
operation,2543,3,9
operation,2544,1,8
operation,2545,3,12
operation,2546,0,3
operation,2547,3,9
operation,2548,2,7
operation,2549,2,11
operation,2550,1,7
operation,2551,3,10
operation,2552,0,6
operation,2553,1,3
operation,2554,3,9
operation,2555,2,12
operation,2556,1,16
operation,2557,5,11
operation,2558,2,14
operation,2559,1,4
operation,2560,0,3
operation,2561,9,14
operation,2562,4,2
operation,2563,0,5
operation,2564,3,2
operation,2565,4,3
operation,2566,3,12
operation,2567,0,4
operation,2568,1,6
operation,2569,1,11
operation,2570,1,1
operation,2571,2,1
operation,2572,3,11
operation,2573,1,2
operation,2574,1,17
operation,2575,0,6
operation,2576,1,1
operation,2577,4,11
operation,2578,6,6
operation,2579,2,9
operation,2580,4,15
operation,2581,2,8
operation,2582,4,15
operation,2583,2,11
operation,2584,4,11
operation,2585,0,3
operation,2586,0,5
operation,2587,0,6
operation,2588,2,22
operation,2589,3,16
operation,2590,2,7
operation,2591,2,3
operation,2592,5,6
operation,2593,0,4
operation,2594,1,3
operation,2595,1,7
operation,2596,7,7
operation,2597,2,8
operation,2598,2,11
operation,2599,0,0
operation,2600,1,2
operation,2601,1,6
operation,2602,1,6
operation,2603,1,3
operation,2604,1,7
operation,2605,1,8
operation,2606,3,4
operation,2607,5,20
operation,2608,1,6
operation,2609,0,6
operation,2610,0,1
operation,2611,1,5
operation,2612,1,2
operation,2613,1,5
operation,2614,3,4
operation,2615,7,14
operation,2616,1,9
operation,2617,5,13
operation,2618,2,7
operation,2619,4,9
operation,2620,3,5
operation,2621,5,16
operation,2622,0,2
operation,2623,1,1
operation,2624,1,4
operation,2625,0,2
operation,2626,0,3
operation,2627,3,5
operation,2628,1,2
operation,2629,3,11
operation,2630,5,2
operation,2631,5,15
operation,2632,0,1
operation,2633,0,3
operation,2634,1,15
operation,2635,1,19
operation,2636,3,18
operation,2637,0,5
operation,2638,7,13
operation,2639,1,6
operation,2640,2,0
operation,2641,0,10
operation,2642,1,4
operation,2643,0,0
operation,2644,0,6
operation,2645,0,6
operation,2646,0,15
operation,2647,0,17
operation,2648,5,8
operation,2649,2,10
operation,2650,1,0
operation,2651,1,11
operation,2652,1,9
operation,2653,3,8
operation,2654,8,10
operation,2655,0,13
operation,2656,3,20
operation,2657,2,12
operation,2658,1,12
operation,2659,3,4
operation,2660,6,10
operation,2661,0,11
operation,2662,2,4
operation,2663,0,2
operation,2664,1,2
operation,2665,2,5
operation,2666,1,2
operation,2667,2,16
operation,2668,2,11
operation,2669,5,4
operation,2670,1,12
operation,2671,0,4
operation,2672,0,5
operation,2673,3,9
operation,2674,1,3
operation,2675,0,3
operation,2676,3,9
operation,2677,6,6
operation,2678,0,1
operation,2679,0,3
operation,2680,5,14
operation,2681,3,4
operation,2682,0,3
operation,2683,3,16
operation,2684,3,19
operation,2685,3,10
operation,2686,1,10
operation,2687,2,2
operation,2688,8,11
operation,2689,0,4
operation,2690,1,16
operation,2691,3,5
operation,2692,2,14
operation,2693,4,15
operation,2694,1,4
operation,2695,10,16
operation,2696,0,3
operation,2697,0,5
operation,2698,0,3
operation,2699,0,4
operation,2700,4,4
operation,2701,0,5
operation,2702,4,8
operation,2703,3,3
operation,2704,2,13
operation,2705,2,10
operation,2706,1,4
operation,2707,1,9
operation,2708,2,3
operation,2709,4,10
operation,2710,2,5
operation,2711,1,6
operation,2712,3,16
operation,2713,2,11
operation,2714,4,5
operation,2715,0,3
operation,2716,5,11
operation,2717,1,6
operation,2718,0,11
operation,2719,2,6
operation,2720,4,11
operation,2721,0,3
operation,2722,2,0
operation,2723,2,8
operation,2724,1,7
operation,2725,7,11
operation,2726,2,1
operation,2727,3,12
operation,2728,0,3
operation,2729,3,1
operation,2730,4,2
operation,2731,0,4
operation,2732,3,12
operation,2733,11,14
operation,2734,0,4
operation,2735,5,13
operation,2736,0,10
operation,2737,1,10
operation,2738,1,3
operation,2739,2,2
operation,2740,3,14
operation,2741,1,5
operation,2742,2,11
operation,2743,7,10
operation,2744,4,12
operation,2745,1,4
operation,2746,0,9
operation,2747,0,2
operation,2748,4,2
operation,2749,0,5
operation,2750,3,14
operation,2751,2,15
operation,2752,2,4
operation,2753,5,9
operation,2754,0,2
operation,2755,1,2
operation,2756,2,13
operation,2757,5,7
operation,2758,4,3
operation,2759,5,14
operation,2760,4,14
operation,2761,3,3
operation,2762,1,16
operation,2763,0,15
operation,2764,2,10
operation,2765,4,9
operation,2766,2,14
operation,2767,0,4
operation,2768,2,3
operation,2769,0,4
operation,2770,5,13
operation,2771,4,18
operation,2772,2,2
operation,2773,2,10
operation,2774,0,3
operation,2775,2,4
operation,2776,1,4
operation,2777,0,0
operation,2778,2,8
operation,2779,0,1
operation,2780,0,5
operation,2781,1,4
operation,2782,0,7
operation,2783,5,15
operation,2784,2,20
operation,2785,0,2
operation,2786,5,12
operation,2787,1,4
operation,2788,6,10
operation,2789,3,5
operation,2790,4,11
operation,2791,3,8
operation,2792,2,16
operation,2793,2,21
operation,2794,1,9
operation,2795,2,2
operation,2796,2,12
operation,2797,1,2
operation,2798,3,1
operation,2799,0,15
operation,2800,1,18
operation,2801,4,16
operation,2802,4,9
operation,2803,0,6
operation,2804,2,19
operation,2805,1,3
operation,2806,4,6
operation,2807,1,10
operation,2808,1,3
operation,2809,2,3
operation,2810,5,9
operation,2811,2,5
operation,2812,3,10
operation,2813,1,9
operation,2814,2,8
operation,2815,6,17
operation,2816,0,3
operation,2817,1,12
operation,2818,3,12
operation,2819,1,4
operation,2820,4,10
operation,2821,1,3
operation,2822,0,18
operation,2823,2,6
operation,2824,1,12
operation,2825,1,3
operation,2826,0,3
operation,2827,3,13
operation,2828,2,5
operation,2829,1,14
operation,2830,4,12
operation,2831,3,10
operation,2832,3,10
operation,2833,1,6
operation,2834,4,7
operation,2835,0,6
operation,2836,0,20
operation,2837,5,11
operation,2838,0,2
operation,2839,4,10
operation,2840,0,16
operation,2841,1,2
operation,2842,3,2
operation,2843,0,3
operation,2844,3,5
operation,2845,0,7
operation,2846,1,3
operation,2847,3,18
operation,2848,2,15
operation,2849,1,6
operation,2850,2,10
operation,2851,3,9
operation,2852,3,11
operation,2853,0,6
operation,2854,2,10
operation,2855,2,3
operation,2856,5,9
operation,2857,4,11
operation,2858,2,18
operation,2859,0,2
operation,2860,0,10
operation,2861,6,12
operation,2862,0,5
operation,2863,7,11
operation,2864,8,11
operation,2865,3,4
operation,2866,0,15
operation,2867,3,5
operation,2868,3,11
operation,2869,8,11
operation,2870,0,9
operation,2871,0,6
operation,2872,5,10
operation,2873,2,18
operation,2874,0,6
operation,2875,2,16
operation,2876,1,12
operation,2877,6,5
operation,2878,3,12
operation,2879,0,6
operation,2880,2,7
operation,2881,0,3
operation,2882,1,12
operation,2883,0,4
operation,2884,2,14
operation,2885,3,7
operation,2886,1,7
operation,2887,0,5
operation,2888,1,3
operation,2889,1,19
operation,2890,1,12
operation,2891,1,6
operation,2892,0,4
operation,2893,2,3
operation,2894,3,13
operation,2895,3,7
operation,2896,2,2
operation,2897,1,8
operation,2898,3,11
operation,2899,1,12
operation,2900,2,10
operation,2901,5,16
operation,2902,0,4
operation,2903,6,10
operation,2904,0,7
operation,2905,2,3
operation,2906,0,7
operation,2907,0,2
operation,2908,2,12
operation,2909,1,12
operation,2910,2,10
operation,2911,0,7
operation,2912,0,0
operation,2913,2,4
operation,2914,1,11
operation,2915,3,6
operation,2916,3,15
operation,2917,0,3
operation,2918,0,5
operation,2919,1,2
operation,2920,3,6
operation,2921,0,21
operation,2922,1,8
operation,2923,7,12
operation,2924,2,6
operation,2925,1,1
operation,2926,2,2
operation,2927,1,12
operation,2928,0,6
operation,2929,1,3
operation,2930,1,15
operation,2931,2,16
operation,2932,1,6
operation,2933,1,2
operation,2934,1,3
operation,2935,3,19
operation,2936,1,12
operation,2937,5,13
operation,2938,2,7
operation,2939,0,9
operation,2940,4,12
operation,2941,0,6
operation,2942,4,11
operation,2943,3,5
operation,2944,9,12
operation,2945,0,4
operation,2946,2,16
operation,2947,3,9
operation,2948,1,12
operation,2949,3,4
operation,2950,0,6
operation,2951,0,7
operation,2952,3,18
operation,2953,1,9
operation,2954,3,1
operation,2955,1,9
operation,2956,2,9
operation,2957,0,9
operation,2958,5,8
operation,2959,0,3
operation,2960,0,7
operation,2961,1,9
operation,2962,2,4
operation,2963,0,3
operation,2964,6,7
operation,2965,3,3
operation,2966,3,16
operation,2967,2,5
operation,2968,0,12
operation,2969,3,12
operation,2970,0,7
operation,2971,4,11
operation,2972,0,4
operation,2973,0,3
operation,2974,3,6
operation,2975,1,4
operation,2976,3,13
operation,2977,0,2
operation,2978,2,2
operation,2979,0,5
operation,2980,4,14
operation,2981,4,15
operation,2982,2,7
operation,2983,3,10
operation,2984,4,18
operation,2985,2,20
operation,2986,1,13
operation,2987,1,6
operation,2988,1,12
operation,2989,1,5
operation,2990,1,4
operation,2991,2,14
operation,2992,1,12
operation,2993,1,6
operation,2994,0,14
operation,2995,3,14
operation,2996,3,16
operation,2997,1,10
operation,2998,4,12
operation,2999,0,7
operation,3000,0,2
operation,3001,2,2
operation,3002,2,15
operation,3003,3,1
operation,3004,4,13
operation,3005,10,18
operation,3006,4,11
operation,3007,0,5
operation,3008,3,11
operation,3009,3,12
operation,3010,0,4
operation,3011,0,12
operation,3012,4,16
operation,3013,4,18
operation,3014,0,3
operation,3015,3,3
operation,3016,3,9
operation,3017,1,4
operation,3018,5,9
operation,3019,2,10
operation,3020,0,3
operation,3021,1,4
operation,3022,4,12
operation,3023,1,0
operation,3024,1,1
operation,3025,4,1
operation,3026,2,1
operation,3027,0,4
operation,3028,4,10
operation,3029,2,5
operation,3030,1,18
operation,3031,4,8
operation,3032,0,3
operation,3033,1,2
operation,3034,0,4
operation,3035,2,19
operation,3036,2,2
operation,3037,5,12
operation,3038,5,13
operation,3039,0,4
operation,3040,6,11
operation,3041,1,11
operation,3042,0,4
operation,3043,2,9
operation,3044,4,10
operation,3045,5,14
operation,3046,0,8
operation,3047,3,10
operation,3048,3,11
operation,3049,0,2
operation,3050,4,12
operation,3051,7,11
operation,3052,5,9
operation,3053,2,9
operation,3054,0,8
operation,3055,4,14
operation,3056,0,8
operation,3057,0,4
operation,3058,4,16
operation,3059,0,12
operation,3060,5,19
operation,3061,2,15
operation,3062,0,13
operation,3063,1,1
operation,3064,2,18
operation,3065,1,4
operation,3066,5,10
operation,3067,0,4
operation,3068,4,11
operation,3069,0,5
operation,3070,2,20
operation,3071,3,5
operation,3072,4,9
operation,3073,0,7
operation,3074,0,3
operation,3075,4,12
operation,3076,3,11
operation,3077,4,8
operation,3078,0,0
operation,3079,1,17
operation,3080,4,11
operation,3081,2,5
operation,3082,6,14
operation,3083,0,5
operation,3084,4,8
operation,3085,8,15
operation,3086,2,13
operation,3087,0,3
operation,3088,1,4
operation,3089,0,14
operation,3090,0,4
operation,3091,0,3
operation,3092,0,0
operation,3093,1,3
operation,3094,3,2
operation,3095,0,2
operation,3096,3,8
operation,3097,8,15
operation,3098,4,9
operation,3099,2,11
operation,3100,1,14
operation,3101,0,4
operation,3102,4,16
operation,3103,3,11
operation,3104,0,3
operation,3105,0,16
operation,3106,6,2
operation,3107,4,13
operation,3108,5,11
operation,3109,4,16
operation,3110,3,20
operation,3111,5,14
operation,3112,3,11
operation,3113,2,2
operation,3114,0,4
operation,3115,0,4
operation,3116,2,15
operation,3117,2,15
operation,3118,0,8
operation,3119,0,1
operation,3120,2,14
operation,3121,1,4
operation,3122,3,5
operation,3123,2,10
operation,3124,0,1
operation,3125,1,7
operation,3126,1,4
operation,3127,1,6
operation,3128,7,10
operation,3129,0,4
operation,3130,2,10
operation,3131,3,10
operation,3132,1,10
operation,3133,0,2
operation,3134,2,11
operation,3135,1,8
operation,3136,0,3
operation,3137,2,10
operation,3138,0,12
operation,3139,2,7
operation,3140,3,10
operation,3141,2,11
operation,3142,0,6
operation,3143,0,5
operation,3144,1,7
operation,3145,1,10
operation,3146,5,5
operation,3147,5,15
operation,3148,0,5
operation,3149,0,4
operation,3150,3,14
operation,3151,3,5
operation,3152,1,4
operation,3153,0,6
operation,3154,6,12
operation,3155,2,4
operation,3156,0,8
operation,3157,1,9
operation,3158,2,6
operation,3159,2,5
operation,3160,2,1
operation,3161,3,3
operation,3162,3,3
operation,3163,3,6
operation,3164,0,4
operation,3165,4,5
operation,3166,2,9
operation,3167,9,15
operation,3168,0,9
operation,3169,5,12
operation,3170,9,15
operation,3171,0,4
operation,3172,1,4
operation,3173,0,5
operation,3174,3,3
operation,3175,1,6
operation,3176,1,4
operation,3177,2,11
operation,3178,0,6
operation,3179,4,11
operation,3180,0,8
operation,3181,1,13
operation,3182,0,3
operation,3183,1,3
operation,3184,2,11
operation,3185,1,13
operation,3186,0,16
operation,3187,2,17
operation,3188,0,6
operation,3189,3,4
operation,3190,3,18
operation,3191,7,13
operation,3192,1,8
operation,3193,0,13
operation,3194,0,2
operation,3195,4,12
operation,3196,3,10
operation,3197,3,13
operation,3198,4,10
operation,3199,1,6
operation,3200,1,4
operation,3201,3,10
operation,3202,2,11
operation,3203,4,2
operation,3204,5,10
operation,3205,1,7
operation,3206,1,4
operation,3207,1,6
operation,3208,1,14
operation,3209,1,9
operation,3210,2,5
operation,3211,0,2
operation,3212,6,14
operation,3213,0,22
operation,3214,1,4
operation,3215,1,5
operation,3216,2,4
operation,3217,1,2
operation,3218,0,9
operation,3219,1,17
operation,3220,1,4
operation,3221,1,5
operation,3222,0,7
operation,3223,2,11
operation,3224,2,14
operation,3225,0,17
operation,3226,2,22
operation,3227,3,12
operation,3228,1,3
operation,3229,1,3
operation,3230,3,9
operation,3231,0,12
operation,3232,1,5
operation,3233,6,13
operation,3234,3,17
operation,3235,5,13
operation,3236,1,6
operation,3237,1,8
operation,3238,3,5
operation,3239,3,6
operation,3240,6,8
operation,3241,0,12
operation,3242,0,6
operation,3243,1,7
operation,3244,0,1
operation,3245,1,5
operation,3246,1,9
operation,3247,2,8
operation,3248,3,19
operation,3249,4,12
operation,3250,4,9
operation,3251,2,2
operation,3252,3,6
operation,3253,3,11
operation,3254,2,3
operation,3255,0,2
operation,3256,0,4
operation,3257,4,5
operation,3258,2,11
operation,3259,1,11
operation,3260,2,8
operation,3261,6,7
operation,3262,1,12
operation,3263,4,15
operation,3264,4,15
operation,3265,2,17
operation,3266,0,1
operation,3267,2,4
operation,3268,1,13
operation,3269,9,14
operation,3270,0,5
operation,3271,1,10
operation,3272,1,8
operation,3273,3,9
operation,3274,2,12
operation,3275,2,20
operation,3276,1,6
operation,3277,3,5
operation,3278,0,10
operation,3279,0,6
operation,3280,0,1
operation,3281,7,22
operation,3282,1,2
operation,3283,1,2
operation,3284,2,6
operation,3285,2,1
operation,3286,1,3
operation,3287,4,2
operation,3288,0,3
operation,3289,5,13
operation,3290,0,12
operation,3291,0,1
operation,3292,3,10
operation,3293,0,5
operation,3294,0,18
operation,3295,0,3
operation,3296,0,13
operation,3297,2,7
operation,3298,1,6
operation,3299,2,4
operation,3300,2,3
operation,3301,7,11
operation,3302,1,7
operation,3303,3,10
operation,3304,0,3
operation,3305,0,5
operation,3306,7,9
operation,3307,3,11
operation,3308,1,4
operation,3309,7,11
operation,3310,2,3
operation,3311,3,5
operation,3312,0,7
operation,3313,1,16
operation,3314,0,14
operation,3315,4,12
operation,3316,1,12
operation,3317,1,0
operation,3318,5,12
operation,3319,0,14
operation,3320,4,9
operation,3321,4,16
operation,3322,3,6
operation,3323,0,6
operation,3324,3,8
operation,3325,0,5
operation,3326,1,2
operation,3327,2,2
operation,3328,0,3
operation,3329,1,7
operation,3330,0,5
operation,3331,2,16
operation,3332,0,5
operation,3333,0,5
operation,3334,6,8
operation,3335,0,3
operation,3336,2,2
operation,3337,4,16
operation,3338,2,15
operation,3339,3,13
operation,3340,4,15
operation,3341,1,5
operation,3342,6,14
operation,3343,6,8
operation,3344,3,8
operation,3345,2,8
operation,3346,0,6
operation,3347,4,4
operation,3348,1,3
operation,3349,2,2
operation,3350,3,12
operation,3351,3,3
operation,3352,5,9
operation,3353,6,9
operation,3354,0,8
operation,3355,2,12
operation,3356,5,15
operation,3357,0,1
operation,3358,1,22
operation,3359,1,2
operation,3360,3,12
operation,3361,1,3
operation,3362,0,0
operation,3363,0,6
operation,3364,0,4
operation,3365,2,1
operation,3366,0,7
operation,3367,2,9
operation,3368,5,16
operation,3369,3,9
operation,3370,0,17
operation,3371,2,8
operation,3372,0,14
operation,3373,0,3
operation,3374,2,11
operation,3375,2,14
operation,3376,0,4
operation,3377,0,4
operation,3378,0,6
operation,3379,3,11
operation,3380,3,16
operation,3381,3,1
operation,3382,1,5
operation,3383,4,16
operation,3384,0,12
operation,3385,1,3
operation,3386,4,8
operation,3387,3,15
operation,3388,1,3
operation,3389,6,8
operation,3390,4,15
operation,3391,0,3
operation,3392,3,15
operation,3393,8,18
operation,3394,2,2
operation,3395,0,3
operation,3396,0,23
operation,3397,4,5
operation,3398,3,5
operation,3399,2,13
operation,3400,1,5
operation,3401,1,14
operation,3402,1,5
operation,3403,4,7
operation,3404,1,18
operation,3405,4,13
operation,3406,2,8
operation,3407,1,5
operation,3408,0,4
operation,3409,4,17
operation,3410,1,3
operation,3411,0,2
operation,3412,3,3
operation,3413,1,3
operation,3414,2,6
operation,3415,3,9
operation,3416,0,1
operation,3417,2,13
operation,3418,0,1
operation,3419,0,10
operation,3420,5,7
operation,3421,0,6
operation,3422,2,6
operation,3423,1,6
operation,3424,1,12
operation,3425,0,3
operation,3426,0,5
operation,3427,6,12
operation,3428,6,11
operation,3429,2,6
operation,3430,0,4
operation,3431,2,6
operation,3432,6,13
operation,3433,0,7
operation,3434,4,16
operation,3435,4,9
operation,3436,4,3
operation,3437,4,11
operation,3438,2,12
operation,3439,0,2
operation,3440,3,10
operation,3441,4,9
operation,3442,2,11
operation,3443,0,4
operation,3444,2,10
operation,3445,0,2
operation,3446,0,15
operation,3447,1,1
operation,3448,2,16
operation,3449,2,3
operation,3450,4,3
operation,3451,2,12
operation,3452,4,5
operation,3453,1,0
operation,3454,7,9
operation,3455,8,13
operation,3456,2,5
operation,3457,3,16
operation,3458,1,8
operation,3459,1,1
operation,3460,5,7
operation,3461,8,11
operation,3462,2,15
operation,3463,0,3
operation,3464,2,10
operation,3465,11,12
operation,3466,3,12
operation,3467,4,16
operation,3468,3,3
operation,3469,2,5
operation,3470,2,2
operation,3471,0,5
operation,3472,1,13
operation,3473,1,0
operation,3474,4,14
operation,3475,1,15
operation,3476,2,13
operation,3477,0,16
operation,3478,0,4
operation,3479,0,4
operation,3480,1,2
operation,3481,5,14
operation,3482,4,12
operation,3483,2,5
operation,3484,3,17
operation,3485,1,4
operation,3486,1,7
operation,3487,1,1
operation,3488,0,4
operation,3489,1,4
operation,3490,0,4
operation,3491,8,13
operation,3492,5,11
operation,3493,2,18
operation,3494,0,4
operation,3495,2,2
operation,3496,4,3
operation,3497,2,13
operation,3498,8,9
operation,3499,0,7
operation,3500,4,10
operation,3501,0,9
operation,3502,1,3
operation,3503,8,14
operation,3504,0,3
operation,3505,1,13
operation,3506,1,2
operation,3507,2,12
operation,3508,1,1
operation,3509,2,6
operation,3510,0,5
operation,3511,0,4
operation,3512,4,17
operation,3513,2,8
operation,3514,2,7
operation,3515,2,9
operation,3516,0,1
operation,3517,5,10
operation,3518,2,12
operation,3519,1,11
operation,3520,5,5
operation,3521,3,8
operation,3522,4,13
operation,3523,0,7
operation,3524,1,4
operation,3525,0,2
operation,3526,2,9
operation,3527,0,2
operation,3528,0,5
operation,3529,0,4
operation,3530,0,4
operation,3531,2,4
operation,3532,3,14
operation,3533,2,9
operation,3534,0,5
operation,3535,3,13
operation,3536,1,1
operation,3537,3,11
operation,3538,1,2
operation,3539,1,1
operation,3540,1,6
operation,3541,0,3
operation,3542,4,17
operation,3543,1,15
operation,3544,2,2
operation,3545,2,7
operation,3546,1,12
operation,3547,0,4
operation,3548,2,2
operation,3549,2,9
operation,3550,1,5
operation,3551,5,16
operation,3552,1,4
operation,3553,4,18
operation,3554,2,17
operation,3555,1,3
operation,3556,2,10
operation,3557,3,13
operation,3558,3,11
operation,3559,1,6
operation,3560,0,12
operation,3561,1,9
operation,3562,3,7
operation,3563,4,2
operation,3564,2,15
operation,3565,0,13
operation,3566,5,18
operation,3567,1,3
operation,3568,0,14
operation,3569,0,14
operation,3570,0,2
operation,3571,2,3
operation,3572,3,4
operation,3573,2,17
operation,3574,5,3
operation,3575,0,3
operation,3576,5,10
operation,3577,3,6
operation,3578,1,11
operation,3579,1,9
operation,3580,0,3
operation,3581,2,14
operation,3582,1,3
operation,3583,1,2
operation,3584,0,4
operation,3585,0,4
operation,3586,1,17
operation,3587,0,4
operation,3588,2,13
operation,3589,3,11
operation,3590,0,4
operation,3591,1,1
operation,3592,1,6
operation,3593,0,3
operation,3594,4,9
operation,3595,2,12
operation,3596,3,12
operation,3597,0,14
operation,3598,1,10
operation,3599,0,14
operation,3600,0,5
operation,3601,2,4
operation,3602,2,18
operation,3603,1,8
operation,3604,4,9
operation,3605,1,11
operation,3606,1,3
operation,3607,2,15
operation,3608,0,4
operation,3609,1,12
operation,3610,1,5
operation,3611,0,12
operation,3612,1,4
operation,3613,0,4
operation,3614,4,5
operation,3615,4,8
operation,3616,5,10
operation,3617,10,15
operation,3618,1,2
operation,3619,0,4
operation,3620,0,3
operation,3621,0,1
operation,3622,2,18
operation,3623,0,5
operation,3624,8,8
operation,3625,1,12
operation,3626,1,2
operation,3627,3,17
operation,3628,0,2
operation,3629,0,4
operation,3630,0,11
operation,3631,4,12
operation,3632,0,2
operation,3633,1,3
operation,3634,4,8
operation,3635,0,4
operation,3636,0,5
operation,3637,0,3
operation,3638,2,10
operation,3639,0,14
operation,3640,2,7
operation,3641,0,9
operation,3642,0,2
operation,3643,3,21
operation,3644,3,2
operation,3645,3,16
operation,3646,1,3
operation,3647,0,12
operation,3648,4,3
operation,3649,4,12
operation,3650,2,6
operation,3651,3,13
operation,3652,4,18
operation,3653,2,13
operation,3654,5,14
operation,3655,0,8
operation,3656,0,15
operation,3657,0,6
operation,3658,1,4
operation,3659,3,16
operation,3660,1,2
operation,3661,3,16
operation,3662,1,5
operation,3663,2,7
operation,3664,1,10
operation,3665,1,9
operation,3666,3,19
operation,3667,3,5
operation,3668,5,9
operation,3669,0,4
operation,3670,0,3
operation,3671,2,4
operation,3672,0,4
operation,3673,2,18
operation,3674,5,13
operation,3675,0,7
operation,3676,2,15
operation,3677,4,4
operation,3678,0,4
operation,3679,1,1
operation,3680,3,12
operation,3681,5,4
operation,3682,2,4
operation,3683,1,10
operation,3684,5,9
operation,3685,4,0
operation,3686,4,11
operation,3687,5,3
operation,3688,3,17
operation,3689,2,4
operation,3690,5,7
operation,3691,0,2
operation,3692,1,15
operation,3693,0,9
operation,3694,1,16
operation,3695,0,3
operation,3696,2,2
operation,3697,2,9
operation,3698,0,5
operation,3699,1,4
operation,3700,2,12
operation,3701,1,7
operation,3702,0,4
operation,3703,2,14
operation,3704,0,4
operation,3705,1,7
operation,3706,0,5
operation,3707,1,3
operation,3708,2,19
operation,3709,3,11
operation,3710,0,2
operation,3711,3,8
operation,3712,1,6
operation,3713,1,14
operation,3714,4,12
operation,3715,1,19
operation,3716,3,16
operation,3717,2,9
operation,3718,1,6
operation,3719,1,3
operation,3720,4,16
operation,3721,3,14
operation,3722,2,8
operation,3723,0,4
operation,3724,7,12
operation,3725,2,13
operation,3726,1,6
operation,3727,7,12
operation,3728,1,10
operation,3729,0,1
operation,3730,1,13
operation,3731,4,19
operation,3732,0,1
operation,3733,0,6
operation,3734,5,17
operation,3735,0,1
operation,3736,0,4
operation,3737,1,0
operation,3738,1,1
operation,3739,0,6
operation,3740,4,12
operation,3741,1,3
operation,3742,0,1
operation,3743,5,11
operation,3744,0,2
operation,3745,0,3
operation,3746,2,14
operation,3747,2,2
operation,3748,2,5
operation,3749,0,4
operation,3750,6,8
operation,3751,2,13
operation,3752,0,5
operation,3753,2,17
operation,3754,2,13
operation,3755,4,9
operation,3756,3,14
operation,3757,0,5
operation,3758,4,3
operation,3759,2,7
operation,3760,1,7
operation,3761,4,4
operation,3762,1,2
operation,3763,3,11
operation,3764,0,6
operation,3765,3,6
operation,3766,5,20
operation,3767,5,3
operation,3768,2,3
operation,3769,0,16
operation,3770,4,16
operation,3771,4,13
operation,3772,0,7
operation,3773,2,6
operation,3774,6,12
operation,3775,1,2
operation,3776,0,1
operation,3777,1,5
operation,3778,0,6
operation,3779,4,11
operation,3780,1,1
operation,3781,0,5
operation,3782,2,3
operation,3783,1,6
operation,3784,0,14
operation,3785,0,2
operation,3786,5,13
operation,3787,2,3
operation,3788,0,5
operation,3789,0,5
operation,3790,0,2
operation,3791,3,18
operation,3792,3,12
operation,3793,4,21
operation,3794,0,4
operation,3795,2,10
operation,3796,2,5
operation,3797,4,18
operation,3798,0,3
operation,3799,2,9
operation,3800,3,8
operation,3801,1,4
operation,3802,0,8
operation,3803,5,14
operation,3804,1,2
operation,3805,0,4
operation,3806,0,3
operation,3807,1,9
operation,3808,1,7
operation,3809,0,3
operation,3810,2,2
operation,3811,2,17
operation,3812,3,10
operation,3813,1,16
operation,3814,3,5
operation,3815,1,4
operation,3816,4,8
operation,3817,2,12
operation,3818,5,1
operation,3819,3,11
operation,3820,0,2
operation,3821,2,0
operation,3822,0,3
operation,3823,1,4
operation,3824,2,6
operation,3825,1,6
operation,3826,0,8
operation,3827,2,12
operation,3828,0,8
operation,3829,0,6
operation,3830,4,6
operation,3831,2,12
operation,3832,1,5
operation,3833,4,14
operation,3834,1,3
operation,3835,4,14
operation,3836,1,5
operation,3837,2,16
operation,3838,0,5
operation,3839,0,10
operation,3840,4,9
operation,3841,0,3
operation,3842,2,11
operation,3843,2,11
operation,3844,2,11
operation,3845,2,12
operation,3846,0,3
operation,3847,3,13
operation,3848,1,10
operation,3849,0,6
operation,3850,2,7
operation,3851,1,3
operation,3852,2,6
operation,3853,1,4
operation,3854,0,3
operation,3855,6,15
operation,3856,2,15
operation,3857,1,3
operation,3858,4,9
operation,3859,2,5
operation,3860,0,11
operation,3861,3,10
operation,3862,0,3
operation,3863,3,7
operation,3864,4,13
operation,3865,0,8
operation,3866,0,1
operation,3867,3,7
operation,3868,4,13
operation,3869,2,2
operation,3870,2,14
operation,3871,3,4
operation,3872,2,6
operation,3873,0,5
operation,3874,0,4
operation,3875,0,9
operation,3876,2,8
operation,3877,0,5
operation,3878,2,14
operation,3879,3,16
operation,3880,5,8
operation,3881,0,5
operation,3882,2,2
operation,3883,0,3
operation,3884,1,14
operation,3885,5,17
operation,3886,1,18
operation,3887,1,12
operation,3888,1,6
operation,3889,1,2
operation,3890,2,12
operation,3891,6,12
operation,3892,4,11
operation,3893,0,4
operation,3894,6,18
operation,3895,0,1
operation,3896,5,9
operation,3897,3,1
operation,3898,2,3
operation,3899,1,4
operation,3900,2,12
operation,3901,1,3
operation,3902,3,13
operation,3903,5,9
operation,3904,3,15
operation,3905,1,21
operation,3906,6,10
operation,3907,4,5
operation,3908,4,2
operation,3909,1,2
operation,3910,1,17
operation,3911,6,15
operation,3912,0,2
operation,3913,5,14
operation,3914,0,6
operation,3915,3,6
operation,3916,3,3
operation,3917,0,1
operation,3918,2,16
operation,3919,1,1
operation,3920,1,13
operation,3921,3,3
operation,3922,3,7
operation,3923,3,11
operation,3924,1,5
operation,3925,3,14
operation,3926,2,4
operation,3927,5,17
operation,3928,0,10
operation,3929,6,14
operation,3930,3,18
operation,3931,1,4
operation,3932,2,6
operation,3933,6,12
operation,3934,3,1
operation,3935,2,16
operation,3936,2,0
operation,3937,1,5
operation,3938,2,12
operation,3939,2,3
operation,3940,4,13
operation,3941,0,5
operation,3942,1,13
operation,3943,1,11
operation,3944,0,6
operation,3945,4,9
operation,3946,3,9
operation,3947,2,11
operation,3948,1,4
operation,3949,2,3
operation,3950,5,11
operation,3951,3,13
operation,3952,2,1
operation,3953,0,2
operation,3954,0,6
operation,3955,0,6
operation,3956,1,4
operation,3957,2,7
operation,3958,4,12
operation,3959,1,12
operation,3960,3,9
operation,3961,1,4
operation,3962,1,3
operation,3963,3,16
operation,3964,0,4
operation,3965,2,3
operation,3966,1,4
operation,3967,5,14
operation,3968,0,3
operation,3969,1,4
operation,3970,0,4
operation,3971,4,10
operation,3972,1,14
operation,3973,2,1
operation,3974,1,10
operation,3975,0,3
operation,3976,5,9
operation,3977,5,14
operation,3978,1,10
operation,3979,1,4
operation,3980,2,10
operation,3981,0,3
operation,3982,0,4
operation,3983,1,3
operation,3984,0,3
operation,3985,0,4
operation,3986,2,8
operation,3987,2,3
operation,3988,5,18
operation,3989,4,8
operation,3990,5,7
operation,3991,7,9
operation,3992,2,1
operation,3993,0,4
operation,3994,0,5
operation,3995,0,6
operation,3996,1,14
operation,3997,0,15
operation,3998,5,15
operation,3999,10,12
operation,4000,5,10
operation,4001,1,12
operation,4002,1,1
operation,4003,0,3
operation,4004,0,3
operation,4005,1,12
operation,4006,0,0
operation,4007,3,3
operation,4008,2,14
operation,4009,2,17
operation,4010,4,12
operation,4011,1,11
operation,4012,3,2
operation,4013,0,3
operation,4014,0,3
operation,4015,3,5
operation,4016,4,15
operation,4017,1,5
operation,4018,4,3
operation,4019,5,10
operation,4020,2,17
operation,4021,3,6
operation,4022,0,6
operation,4023,1,3
operation,4024,0,7
operation,4025,0,6
operation,4026,2,8
operation,4027,0,1
operation,4028,0,15
operation,4029,4,13
operation,4030,3,17
operation,4031,0,3
operation,4032,0,2
operation,4033,4,12
operation,4034,3,15
operation,4035,0,4
operation,4036,3,7
operation,4037,3,11
operation,4038,7,14
operation,4039,5,9
operation,4040,1,0
operation,4041,0,12
operation,4042,5,13
operation,4043,2,16
operation,4044,0,3
operation,4045,6,11
operation,4046,2,18
operation,4047,2,8
operation,4048,2,12
operation,4049,4,9
operation,4050,3,2
operation,4051,3,11
operation,4052,4,11
operation,4053,2,11
operation,4054,0,2
operation,4055,0,2
operation,4056,0,3
operation,4057,0,1
operation,4058,1,8
operation,4059,1,1
operation,4060,0,4
operation,4061,7,12
operation,4062,8,12
operation,4063,1,8
operation,4064,0,0
operation,4065,4,3
operation,4066,3,18
operation,4067,7,19
operation,4068,3,16
operation,4069,7,7
operation,4070,3,12
operation,4071,4,11
operation,4072,3,6
operation,4073,5,10
operation,4074,1,10
operation,4075,4,14
operation,4076,1,12
operation,4077,1,2
operation,4078,1,6
operation,4079,2,1
operation,4080,0,3
operation,4081,2,8
operation,4082,7,14
operation,4083,0,2
operation,4084,0,6
operation,4085,1,6
operation,4086,0,3
operation,4087,0,6
operation,4088,4,7
operation,4089,0,5
operation,4090,0,4
operation,4091,2,12
operation,4092,1,19
operation,4093,3,14
operation,4094,0,2
operation,4095,6,17
operation,4096,3,17
operation,4097,3,2
operation,4098,0,5
operation,4099,1,12
operation,4100,1,4
operation,4101,3,12
operation,4102,1,11
operation,4103,3,11
operation,4104,0,5
operation,4105,0,2
operation,4106,2,6
operation,4107,3,11
operation,4108,5,2
operation,4109,1,8
operation,4110,4,14
operation,4111,4,15
operation,4112,0,8
operation,4113,2,7
operation,4114,1,7
operation,4115,3,14
operation,4116,0,5
operation,4117,3,16
operation,4118,2,3
operation,4119,3,1
operation,4120,1,2
operation,4121,4,12
operation,4122,0,6
operation,4123,3,15
operation,4124,0,2
operation,4125,0,2
operation,4126,3,7
operation,4127,1,3
operation,4128,4,13
operation,4129,1,1
operation,4130,1,3
operation,4131,1,11
operation,4132,1,14
operation,4133,6,7
operation,4134,6,9
operation,4135,0,11
operation,4136,1,10
operation,4137,4,14
operation,4138,0,12
operation,4139,5,19
operation,4140,2,5
operation,4141,3,13
operation,4142,5,5
operation,4143,5,20
operation,4144,2,11
operation,4145,1,7
operation,4146,4,16
operation,4147,0,6
operation,4148,4,12
operation,4149,2,10
operation,4150,2,8
operation,4151,4,17
operation,4152,1,2
operation,4153,3,14
operation,4154,0,2
operation,4155,1,4
operation,4156,1,13
operation,4157,2,3
operation,4158,1,8
operation,4159,1,4
operation,4160,2,10
operation,4161,1,10
operation,4162,2,16
operation,4163,4,6
operation,4164,1,3
operation,4165,2,3
operation,4166,2,16
operation,4167,3,3
operation,4168,1,6
operation,4169,4,11
operation,4170,1,5
operation,4171,0,16
operation,4172,2,10
operation,4173,1,12
operation,4174,2,7
operation,4175,4,15
operation,4176,2,19
operation,4177,5,7
operation,4178,1,2
operation,4179,1,5
operation,4180,0,4
operation,4181,2,14
operation,4182,0,8
operation,4183,2,8
operation,4184,1,7
operation,4185,5,10
operation,4186,3,12
operation,4187,3,5
operation,4188,4,6
operation,4189,2,5
operation,4190,0,2
operation,4191,2,7
operation,4192,2,12
operation,4193,1,13
operation,4194,2,4
operation,4195,1,5
operation,4196,1,3
operation,4197,0,9
operation,4198,5,10
operation,4199,0,6
operation,4200,0,7
operation,4201,5,12
operation,4202,7,10
operation,4203,1,17
operation,4204,7,15
operation,4205,3,19
operation,4206,1,7
operation,4207,0,2
operation,4208,3,12
operation,4209,0,10
operation,4210,1,3
operation,4211,0,3
operation,4212,0,6
operation,4213,1,1
operation,4214,7,11
operation,4215,0,2
operation,4216,2,2
operation,4217,2,6
operation,4218,3,5
operation,4219,8,14
operation,4220,3,15
operation,4221,3,17
operation,4222,1,11
operation,4223,5,15
operation,4224,0,6
operation,4225,2,2
operation,4226,6,12
operation,4227,3,11
operation,4228,1,6
operation,4229,1,5
operation,4230,1,8
operation,4231,4,3
operation,4232,0,3
operation,4233,2,3
operation,4234,0,3
operation,4235,3,3
operation,4236,2,13
operation,4237,6,13
operation,4238,1,4
operation,4239,0,2
operation,4240,1,3
operation,4241,1,1
operation,4242,0,2
operation,4243,2,11
operation,4244,4,12
operation,4245,1,3
operation,4246,0,4
operation,4247,0,4
operation,4248,5,6
operation,4249,2,4
operation,4250,1,2
operation,4251,2,9
operation,4252,1,2
operation,4253,1,7
operation,4254,1,4
operation,4255,0,2
operation,4256,3,3
operation,4257,0,5
operation,4258,2,4
operation,4259,3,15
operation,4260,2,7
operation,4261,1,3
operation,4262,4,7
operation,4263,7,14
operation,4264,1,3
operation,4265,1,4
operation,4266,2,7
operation,4267,3,13
operation,4268,2,8
operation,4269,1,8
operation,4270,1,2
operation,4271,0,5
operation,4272,4,10
operation,4273,0,4
operation,4274,4,10
operation,4275,2,14
operation,4276,3,2
operation,4277,4,15
operation,4278,0,3
operation,4279,3,17
operation,4280,0,8
operation,4281,2,11
operation,4282,2,3
operation,4283,2,4
operation,4284,0,2
operation,4285,0,4
operation,4286,3,12
operation,4287,2,4
operation,4288,3,8
operation,4289,1,5
operation,4290,1,15
operation,4291,5,7
operation,4292,0,4
operation,4293,2,3
operation,4294,4,15
operation,4295,1,3
operation,4296,3,11
operation,4297,0,0
operation,4298,0,5
operation,4299,2,15
operation,4300,0,0
operation,4301,2,1
operation,4302,0,3
operation,4303,0,5
operation,4304,7,13
operation,4305,1,7
operation,4306,3,9
operation,4307,0,4
operation,4308,0,8
operation,4309,1,9
operation,4310,0,3
operation,4311,1,12
operation,4312,0,4
operation,4313,4,16
operation,4314,1,2
operation,4315,3,9
operation,4316,0,4
operation,4317,1,15
operation,4318,0,3
operation,4319,1,7
operation,4320,0,9
operation,4321,0,7
operation,4322,3,7
operation,4323,0,3
operation,4324,3,7
operation,4325,4,13
operation,4326,2,5
operation,4327,1,3
operation,4328,5,16
operation,4329,2,14
operation,4330,4,3
operation,4331,6,9
operation,4332,5,15
operation,4333,2,8
operation,4334,3,9
operation,4335,0,8
operation,4336,0,3
operation,4337,1,20
operation,4338,6,10
operation,4339,2,3
operation,4340,0,4
operation,4341,1,5
operation,4342,8,7
operation,4343,2,10
operation,4344,2,13
operation,4345,0,4
operation,4346,2,17
operation,4347,2,11
operation,4348,5,8
operation,4349,4,10
operation,4350,4,13
operation,4351,0,7
operation,4352,3,11
operation,4353,1,2
operation,4354,1,5
operation,4355,6,12
operation,4356,3,12
operation,4357,2,7
operation,4358,3,3
operation,4359,2,10
operation,4360,4,8
operation,4361,1,7
operation,4362,1,6
operation,4363,0,6
operation,4364,1,16
operation,4365,0,4
operation,4366,4,11
operation,4367,3,8
operation,4368,0,3
operation,4369,0,4
operation,4370,3,15
operation,4371,5,7
operation,4372,0,5
operation,4373,0,5
operation,4374,5,5
operation,4375,1,11
operation,4376,0,2
operation,4377,0,5
operation,4378,6,12
operation,4379,1,3
operation,4380,2,8
operation,4381,1,4
operation,4382,5,13
operation,4383,1,2
operation,4384,1,13
operation,4385,2,10
operation,4386,0,6
operation,4387,2,11
operation,4388,0,15
operation,4389,2,11
operation,4390,1,12
operation,4391,0,2
operation,4392,0,7
operation,4393,2,15
operation,4394,0,5
operation,4395,8,8
operation,4396,1,1
operation,4397,0,7
operation,4398,6,9
operation,4399,1,3
operation,4400,2,16
operation,4401,1,14
operation,4402,2,12
operation,4403,3,15
operation,4404,0,2
operation,4405,5,15
operation,4406,1,11
operation,4407,4,13
operation,4408,0,6
operation,4409,2,13
operation,4410,2,11
operation,4411,3,2
operation,4412,4,13
operation,4413,0,10
operation,4414,7,6
operation,4415,0,4
operation,4416,1,8
operation,4417,0,4
operation,4418,3,13
operation,4419,2,5
operation,4420,2,11
operation,4421,0,3
operation,4422,1,3
operation,4423,1,2
operation,4424,0,14
operation,4425,0,5
operation,4426,0,6
operation,4427,6,2
operation,4428,0,4
operation,4429,2,1
operation,4430,1,6
operation,4431,1,13
operation,4432,1,3
operation,4433,2,12
operation,4434,2,7
operation,4435,1,11
operation,4436,3,10
operation,4437,3,12
operation,4438,2,13
operation,4439,6,11
operation,4440,3,6
operation,4441,2,12
operation,4442,0,5
operation,4443,4,9
operation,4444,2,2
operation,4445,3,9
operation,4446,1,1
operation,4447,0,3
operation,4448,2,1
operation,4449,5,12
operation,4450,3,11
operation,4451,0,1
operation,4452,3,14
operation,4453,0,7
operation,4454,4,14
operation,4455,1,2
operation,4456,3,11
operation,4457,0,11
operation,4458,2,10
operation,4459,2,15
operation,4460,0,11
operation,4461,2,4
operation,4462,0,5
operation,4463,0,3
operation,4464,3,4
operation,4465,2,9
operation,4466,1,3
operation,4467,1,18
operation,4468,2,5
operation,4469,0,2
operation,4470,5,17
operation,4471,0,0
operation,4472,5,21
operation,4473,2,16
operation,4474,2,5
operation,4475,1,12
operation,4476,4,13
operation,4477,0,0
operation,4478,0,4
operation,4479,2,11
operation,4480,3,12
operation,4481,0,6
operation,4482,1,6
operation,4483,0,3
operation,4484,2,4
operation,4485,0,1
operation,4486,1,11
operation,4487,2,15
operation,4488,1,14
operation,4489,4,4
operation,4490,1,5
operation,4491,0,4
operation,4492,5,14
operation,4493,6,7
operation,4494,0,4
operation,4495,3,10
operation,4496,1,3
operation,4497,2,10
operation,4498,3,13
operation,4499,0,4
operation,4500,0,1
operation,4501,1,9
operation,4502,0,9
operation,4503,3,7
operation,4504,2,3
operation,4505,3,10
operation,4506,4,9
operation,4507,1,4
operation,4508,2,6
operation,4509,0,2
operation,4510,6,17
operation,4511,4,16
operation,4512,0,2
operation,4513,1,10
operation,4514,0,12
operation,4515,4,14
operation,4516,1,13
operation,4517,2,5
operation,4518,6,8
operation,4519,0,1
operation,4520,2,4
operation,4521,2,5
operation,4522,2,6
operation,4523,2,11
operation,4524,4,16
operation,4525,0,6
operation,4526,0,5
operation,4527,0,12
operation,4528,3,5
operation,4529,4,7
operation,4530,3,11
operation,4531,0,5
operation,4532,0,4
operation,4533,0,4
operation,4534,4,10
operation,4535,0,3
operation,4536,0,7
operation,4537,1,8
operation,4538,2,8
operation,4539,1,11
operation,4540,3,15
operation,4541,0,1
operation,4542,0,5
operation,4543,0,1
operation,4544,1,3
operation,4545,0,5
operation,4546,4,2
operation,4547,1,5
operation,4548,2,7
operation,4549,5,14
operation,4550,2,3
operation,4551,1,15
operation,4552,0,6
operation,4553,2,11
operation,4554,6,12
operation,4555,0,7
operation,4556,4,12
operation,4557,2,6
operation,4558,3,8
operation,4559,0,6
operation,4560,2,11
operation,4561,4,12
operation,4562,3,4
operation,4563,0,7
operation,4564,2,4
operation,4565,6,13
operation,4566,2,6
operation,4567,2,9
operation,4568,1,6
operation,4569,2,4
operation,4570,6,15
operation,4571,0,7
operation,4572,4,5
operation,4573,3,15
operation,4574,5,7
operation,4575,3,6
operation,4576,4,13
operation,4577,2,17
operation,4578,1,16
operation,4579,0,7
operation,4580,0,3
operation,4581,4,13
operation,4582,2,6
operation,4583,1,4
operation,4584,3,18
operation,4585,6,7
operation,4586,2,4
operation,4587,3,6
operation,4588,3,5
operation,4589,3,18
operation,4590,6,16
operation,4591,3,10
operation,4592,1,5
operation,4593,1,2
operation,4594,4,12
operation,4595,1,2
operation,4596,2,15
operation,4597,1,3
operation,4598,0,9
operation,4599,3,14
operation,4600,4,10
operation,4601,4,12
operation,4602,1,2
operation,4603,1,10
operation,4604,5,13
operation,4605,0,8
operation,4606,2,3
operation,4607,5,12
operation,4608,3,11
operation,4609,0,3
operation,4610,1,4
operation,4611,3,18
operation,4612,2,7
operation,4613,1,4
operation,4614,1,14
operation,4615,1,13
operation,4616,0,4
operation,4617,2,9
operation,4618,0,3
operation,4619,1,7
operation,4620,2,15
operation,4621,0,18
operation,4622,2,15
operation,4623,4,16
operation,4624,5,9
operation,4625,1,14
operation,4626,2,7
operation,4627,2,2
operation,4628,1,4
operation,4629,4,9
operation,4630,0,5
operation,4631,3,12
operation,4632,4,12
operation,4633,1,7
operation,4634,4,15
operation,4635,1,2
operation,4636,2,16
operation,4637,1,16
operation,4638,0,7
operation,4639,2,2
operation,4640,2,10
operation,4641,0,6
operation,4642,0,12
operation,4643,3,12
operation,4644,2,10
operation,4645,0,8
operation,4646,1,5
operation,4647,4,9
operation,4648,2,7
operation,4649,0,3
operation,4650,0,3
operation,4651,0,8
operation,4652,2,18
operation,4653,2,12
operation,4654,2,12
operation,4655,2,15
operation,4656,3,15
operation,4657,0,10
operation,4658,2,11
operation,4659,2,10
operation,4660,0,2
operation,4661,1,7
operation,4662,0,4
operation,4663,0,3
operation,4664,2,8
operation,4665,5,7
operation,4666,0,4
operation,4667,2,2
operation,4668,4,4
operation,4669,1,5
operation,4670,1,4
operation,4671,6,13
operation,4672,2,16
operation,4673,0,9
operation,4674,5,7
operation,4675,2,1
operation,4676,0,4
operation,4677,0,2
operation,4678,1,4
operation,4679,1,12
operation,4680,1,5
operation,4681,0,3
operation,4682,2,5
operation,4683,1,5
operation,4684,3,2
operation,4685,0,5
operation,4686,0,2
operation,4687,0,5
operation,4688,0,1
operation,4689,2,2
operation,4690,1,13
operation,4691,0,3
operation,4692,0,5
operation,4693,3,4
operation,4694,1,9
operation,4695,6,17
operation,4696,4,12
operation,4697,2,9
operation,4698,2,4
operation,4699,0,13
operation,4700,3,15
operation,4701,1,2
operation,4702,0,9
operation,4703,0,4
operation,4704,3,13
operation,4705,6,15
operation,4706,4,10
operation,4707,0,16
operation,4708,0,13
operation,4709,2,8
operation,4710,2,2
operation,4711,8,14
operation,4712,3,17
operation,4713,3,13
operation,4714,1,3
operation,4715,0,4
operation,4716,1,2
operation,4717,2,17
operation,4718,0,5
operation,4719,1,1
operation,4720,1,3
operation,4721,0,6
operation,4722,1,14
operation,4723,4,9
operation,4724,3,11
operation,4725,1,12
operation,4726,1,12
operation,4727,0,0
operation,4728,4,12
operation,4729,2,13
operation,4730,1,1
operation,4731,1,2
operation,4732,2,14
operation,4733,2,14
operation,4734,0,5
operation,4735,11,16
operation,4736,1,3
operation,4737,1,5
operation,4738,2,2
operation,4739,0,3
operation,4740,0,12
operation,4741,1,3
operation,4742,2,17
operation,4743,0,8
operation,4744,3,10
operation,4745,0,15
operation,4746,3,8
operation,4747,0,6
operation,4748,2,5
operation,4749,1,3
operation,4750,2,14
operation,4751,0,5
operation,4752,2,5
operation,4753,3,8
operation,4754,0,8
operation,4755,5,13
operation,4756,1,4
operation,4757,0,4
operation,4758,5,8
operation,4759,2,10
operation,4760,2,8
operation,4761,4,9
operation,4762,4,14
operation,4763,2,3
operation,4764,0,15
operation,4765,0,4
operation,4766,1,2
operation,4767,0,2
operation,4768,3,10
operation,4769,0,1
operation,4770,4,17
operation,4771,3,18
operation,4772,5,14
operation,4773,2,7
operation,4774,2,7
operation,4775,0,4
operation,4776,0,3
operation,4777,0,5
operation,4778,2,6
operation,4779,0,18
operation,4780,4,7
operation,4781,0,3
operation,4782,1,5
operation,4783,0,1
operation,4784,0,4
operation,4785,0,3
operation,4786,2,10
operation,4787,1,4
operation,4788,2,2
operation,4789,4,13
operation,4790,1,4
operation,4791,3,6
operation,4792,0,3
operation,4793,1,6
operation,4794,1,4
operation,4795,1,5
operation,4796,7,11
operation,4797,3,1
operation,4798,1,15
operation,4799,1,5
operation,4800,0,5
operation,4801,1,4
operation,4802,3,13
operation,4803,1,7
operation,4804,2,2
operation,4805,1,3
operation,4806,2,11
operation,4807,2,13
operation,4808,1,3
operation,4809,0,6
operation,4810,1,4
operation,4811,1,13
operation,4812,2,13
operation,4813,0,4
operation,4814,0,6
operation,4815,1,5
operation,4816,0,2
operation,4817,0,9
operation,4818,7,12
operation,4819,1,3
operation,4820,1,2
operation,4821,2,14
operation,4822,1,11
operation,4823,1,2
operation,4824,1,12
operation,4825,2,5
operation,4826,0,5
operation,4827,3,13
operation,4828,4,11
operation,4829,0,7
operation,4830,2,1
operation,4831,3,10
operation,4832,0,3
operation,4833,1,3
operation,4834,0,16
operation,4835,0,1
operation,4836,1,13
operation,4837,3,4
operation,4838,4,16
operation,4839,3,10
operation,4840,2,7
operation,4841,0,2
operation,4842,4,5
operation,4843,0,4
operation,4844,2,1
operation,4845,1,6
operation,4846,1,19
operation,4847,1,19
operation,4848,1,2
operation,4849,6,4
operation,4850,1,5
operation,4851,4,18
operation,4852,1,17
operation,4853,0,17
operation,4854,2,9
operation,4855,4,13
operation,4856,3,9
operation,4857,8,9
operation,4858,4,2
operation,4859,0,10
operation,4860,3,12
operation,4861,2,12
operation,4862,1,16
operation,4863,0,14
operation,4864,1,2
operation,4865,4,14
operation,4866,2,2
operation,4867,1,5
operation,4868,1,16
operation,4869,2,19
operation,4870,4,17
operation,4871,0,6
operation,4872,2,6
operation,4873,2,15
operation,4874,6,15
operation,4875,0,4
operation,4876,4,14
operation,4877,1,3
operation,4878,1,3
operation,4879,2,2
operation,4880,1,1
operation,4881,2,2
operation,4882,2,5
operation,4883,1,5
operation,4884,0,5
operation,4885,2,4
operation,4886,0,6
operation,4887,7,12
operation,4888,6,11
operation,4889,4,15
operation,4890,1,5
operation,4891,1,1
operation,4892,4,16
operation,4893,1,19
operation,4894,2,4
operation,4895,1,0
operation,4896,3,4
operation,4897,2,4
operation,4898,4,8
operation,4899,5,10
operation,4900,4,12
operation,4901,1,11
operation,4902,2,8
operation,4903,1,2
operation,4904,3,21
operation,4905,3,12
operation,4906,3,15
operation,4907,2,10
operation,4908,0,13
operation,4909,0,3
operation,4910,1,6
operation,4911,1,4
operation,4912,4,15
operation,4913,1,2
operation,4914,1,4
operation,4915,0,10
operation,4916,2,12
operation,4917,2,1
operation,4918,2,5
operation,4919,3,2
operation,4920,2,4
operation,4921,0,3
operation,4922,2,11
operation,4923,0,5
operation,4924,3,15
operation,4925,0,7
operation,4926,3,9
operation,4927,1,9
operation,4928,5,13
operation,4929,0,4
operation,4930,0,7
operation,4931,4,11
operation,4932,3,8
operation,4933,1,14
operation,4934,3,15
operation,4935,0,21
operation,4936,2,12
operation,4937,1,4
operation,4938,0,5
operation,4939,1,4
operation,4940,0,2
operation,4941,0,2
operation,4942,0,5
operation,4943,7,16
operation,4944,2,12
operation,4945,9,9
operation,4946,0,4
operation,4947,2,4
operation,4948,6,9
operation,4949,5,13
operation,4950,5,11
operation,4951,3,12
operation,4952,2,3
operation,4953,1,6
operation,4954,6,10
operation,4955,0,17
operation,4956,7,3
operation,4957,2,3
operation,4958,2,14
operation,4959,0,3
operation,4960,1,6
operation,4961,2,10
operation,4962,0,10
operation,4963,0,6
operation,4964,3,17
operation,4965,3,3
operation,4966,4,10
operation,4967,1,4
operation,4968,0,5
operation,4969,5,12
operation,4970,3,2
operation,4971,0,4
operation,4972,3,2
operation,4973,2,4
operation,4974,2,8
operation,4975,2,6
operation,4976,1,2
operation,4977,3,9
operation,4978,0,3
operation,4979,2,3
operation,4980,1,0
operation,4981,1,5
operation,4982,2,12
operation,4983,1,4
operation,4984,4,13
operation,4985,6,14
operation,4986,3,11
operation,4987,1,10
operation,4988,2,7
operation,4989,3,10
operation,4990,1,11
operation,4991,0,6
operation,4992,2,14
operation,4993,0,2
operation,4994,6,10
operation,4995,1,4
operation,4996,4,8
operation,4997,0,8
operation,4998,3,25
operation,4999,0,6
operation,5000,3,17
operation,5001,3,1
operation,5002,1,9
operation,5003,1,7
operation,5004,6,15
operation,5005,2,10
operation,5006,4,26
operation,5007,4,13
operation,5008,1,13
operation,5009,4,15
operation,5010,3,9
operation,5011,7,7
operation,5012,1,9
operation,5013,4,14
operation,5014,1,3
operation,5015,0,10
operation,5016,1,11
operation,5017,0,3
operation,5018,1,11
operation,5019,0,9
operation,5020,5,14
operation,5021,3,17
operation,5022,3,12
operation,5023,3,13
operation,5024,2,6
operation,5025,4,15
operation,5026,8,19
operation,5027,0,9
operation,5028,2,10
operation,5029,3,20
operation,5030,3,16
operation,5031,0,5
operation,5032,1,7
operation,5033,4,2
operation,5034,1,5
operation,5035,8,15
operation,5036,7,9
operation,5037,4,11
operation,5038,3,9
operation,5039,0,4
operation,5040,1,6
operation,5041,1,1
operation,5042,3,4
operation,5043,4,6
operation,5044,0,7
operation,5045,5,8
operation,5046,2,11
operation,5047,1,17
operation,5048,0,4
operation,5049,2,2
operation,5050,2,8
operation,5051,2,12
operation,5052,2,13
operation,5053,0,6
operation,5054,2,17
operation,5055,1,2
operation,5056,3,9
operation,5057,0,4
operation,5058,0,10
operation,5059,3,2
operation,5060,1,19
operation,5061,5,6
operation,5062,0,10
operation,5063,4,6
operation,5064,1,19
operation,5065,4,16
operation,5066,1,4
operation,5067,1,13
operation,5068,4,8
operation,5069,2,11
operation,5070,2,15
operation,5071,5,8
operation,5072,0,4
operation,5073,0,6
operation,5074,1,5
operation,5075,0,6
operation,5076,0,3
operation,5077,0,6
operation,5078,5,12
operation,5079,1,4
operation,5080,3,5
operation,5081,2,14
operation,5082,1,4
operation,5083,0,6
operation,5084,0,3
operation,5085,4,10
operation,5086,0,10
operation,5087,3,9
operation,5088,2,2
operation,5089,5,16
operation,5090,3,10
operation,5091,4,15
operation,5092,0,5
operation,5093,2,5
operation,5094,3,5
operation,5095,3,3
operation,5096,1,7
operation,5097,0,11
operation,5098,0,6
operation,5099,2,14
operation,5100,2,18
operation,5101,3,10
operation,5102,7,13
operation,5103,3,10
operation,5104,0,6
operation,5105,2,11
operation,5106,4,11
operation,5107,0,3
operation,5108,0,2
operation,5109,4,6
operation,5110,3,3
operation,5111,6,13
operation,5112,1,6
operation,5113,5,19
operation,5114,2,2
operation,5115,2,2
operation,5116,0,6
operation,5117,3,11
operation,5118,4,11
operation,5119,1,16
operation,5120,6,19
operation,5121,0,5
operation,5122,2,12
operation,5123,5,12
operation,5124,0,2
operation,5125,0,3
operation,5126,2,4
operation,5127,5,7
operation,5128,5,9
operation,5129,1,8
operation,5130,1,9
operation,5131,0,8
operation,5132,1,12
operation,5133,1,3
operation,5134,4,5
operation,5135,0,13
operation,5136,3,3
operation,5137,0,3
operation,5138,1,7
operation,5139,2,2
operation,5140,0,13
operation,5141,4,14
operation,5142,0,3
operation,5143,0,10
operation,5144,2,12
operation,5145,0,2
operation,5146,3,12
operation,5147,3,16
operation,5148,1,4
operation,5149,1,16
operation,5150,1,5
operation,5151,10,13
operation,5152,2,9
operation,5153,2,2
operation,5154,2,3
operation,5155,3,1
operation,5156,0,5
operation,5157,1,7
operation,5158,0,9
operation,5159,3,5
operation,5160,2,4
operation,5161,0,4
operation,5162,3,12
operation,5163,1,18
operation,5164,2,14
operation,5165,1,13
operation,5166,3,7
operation,5167,5,13
operation,5168,2,11
operation,5169,1,15
operation,5170,1,11
operation,5171,1,8
operation,5172,2,2
operation,5173,0,7
operation,5174,2,10
operation,5175,0,7
operation,5176,1,3
operation,5177,6,4
operation,5178,5,16
operation,5179,10,16
operation,5180,2,3
operation,5181,6,2
operation,5182,6,7
operation,5183,2,4
operation,5184,8,12
operation,5185,0,3
operation,5186,1,20
operation,5187,1,5
operation,5188,3,14
operation,5189,0,5
operation,5190,4,11
operation,5191,0,5
operation,5192,0,5
operation,5193,4,10
operation,5194,3,2
operation,5195,0,7
operation,5196,1,2
operation,5197,1,14
operation,5198,2,14
operation,5199,0,4
operation,5200,5,6
operation,5201,4,15
operation,5202,0,4
operation,5203,2,12
operation,5204,2,4
operation,5205,3,0
operation,5206,2,3
operation,5207,0,4
operation,5208,1,1
operation,5209,1,3
operation,5210,2,12
operation,5211,1,2
operation,5212,4,4
operation,5213,2,16
operation,5214,0,5
operation,5215,1,2
operation,5216,2,6
operation,5217,4,8
operation,5218,0,10
operation,5219,4,6
operation,5220,0,9
operation,5221,1,13
operation,5222,1,5
operation,5223,4,8
operation,5224,6,16
operation,5225,0,5
operation,5226,2,3
operation,5227,4,12
operation,5228,0,4
operation,5229,3,6
operation,5230,0,2
operation,5231,0,2
operation,5232,0,1
operation,5233,0,5
operation,5234,6,13
operation,5235,1,14
operation,5236,2,1
operation,5237,5,19
operation,5238,1,4
operation,5239,2,10
operation,5240,0,8
operation,5241,4,14
operation,5242,2,6
operation,5243,2,5
operation,5244,4,13
operation,5245,2,3
operation,5246,2,9
operation,5247,1,1
operation,5248,5,7
operation,5249,0,4
operation,5250,0,2
operation,5251,2,10
operation,5252,2,4
operation,5253,2,2
operation,5254,2,15
operation,5255,0,4
operation,5256,1,7
operation,5257,1,5
operation,5258,0,13
operation,5259,4,10
operation,5260,1,5
operation,5261,4,12
operation,5262,1,1
operation,5263,3,16
operation,5264,2,4
operation,5265,0,7
operation,5266,3,17
operation,5267,0,14
operation,5268,5,3
operation,5269,1,2
operation,5270,1,3
operation,5271,0,5
operation,5272,9,16
operation,5273,2,2
operation,5274,3,6
operation,5275,7,8
operation,5276,1,5
operation,5277,1,7
operation,5278,2,2
operation,5279,3,3
operation,5280,5,3
operation,5281,2,3
operation,5282,3,14
operation,5283,3,16
operation,5284,2,11
operation,5285,3,6
operation,5286,0,7
operation,5287,4,11
operation,5288,1,6
operation,5289,3,8
operation,5290,1,17
operation,5291,1,4
operation,5292,5,8
operation,5293,3,24
operation,5294,0,9
operation,5295,2,9
operation,5296,1,14
operation,5297,2,10
operation,5298,2,13
operation,5299,0,5
operation,5300,0,4
operation,5301,1,11
operation,5302,2,11
operation,5303,5,13
operation,5304,1,6
operation,5305,1,4
operation,5306,0,6
operation,5307,0,1
operation,5308,0,2
operation,5309,1,6
operation,5310,3,16
operation,5311,3,1
operation,5312,2,7
operation,5313,0,3
operation,5314,3,16
operation,5315,3,12
operation,5316,1,11
operation,5317,2,8
operation,5318,1,8
operation,5319,1,16
operation,5320,2,2
operation,5321,4,11
operation,5322,1,2
operation,5323,2,6
operation,5324,4,10
operation,5325,2,5
operation,5326,4,9
operation,5327,4,7
operation,5328,0,14
operation,5329,3,5
operation,5330,0,8
operation,5331,2,13
operation,5332,0,6
operation,5333,1,2
operation,5334,1,5
operation,5335,6,10
operation,5336,5,7
operation,5337,1,5
operation,5338,1,10
operation,5339,7,12
operation,5340,2,4
operation,5341,0,6
operation,5342,3,1
operation,5343,7,13
operation,5344,1,3
operation,5345,3,13
operation,5346,0,3
operation,5347,0,2
operation,5348,3,8
operation,5349,1,4
operation,5350,4,14
operation,5351,0,3
operation,5352,3,8
operation,5353,0,2
operation,5354,2,5
operation,5355,2,7
operation,5356,0,15
operation,5357,2,15
operation,5358,0,7
operation,5359,4,15
operation,5360,0,6
operation,5361,2,13
operation,5362,2,12
operation,5363,0,1
operation,5364,1,13
operation,5365,4,12
operation,5366,2,3
operation,5367,1,12
operation,5368,1,13
operation,5369,3,3
operation,5370,1,7
operation,5371,1,20
operation,5372,5,8
operation,5373,4,14
operation,5374,5,13
operation,5375,2,13
operation,5376,0,7
operation,5377,4,13
operation,5378,3,4
operation,5379,5,3
operation,5380,2,13
operation,5381,7,11
operation,5382,0,6
operation,5383,3,7
operation,5384,4,13
operation,5385,9,9
operation,5386,1,14
operation,5387,2,2
operation,5388,1,4
operation,5389,0,3
operation,5390,7,14
operation,5391,3,14
operation,5392,2,11
operation,5393,0,3
operation,5394,2,12
operation,5395,1,13
operation,5396,1,18
operation,5397,4,13
operation,5398,4,18
operation,5399,4,5
operation,5400,1,11
operation,5401,1,1
operation,5402,0,6
operation,5403,2,5
operation,5404,3,5
operation,5405,7,14
operation,5406,3,2
operation,5407,0,3
operation,5408,2,15
operation,5409,1,4
operation,5410,3,3
operation,5411,4,10
operation,5412,1,13
operation,5413,3,14
operation,5414,2,4
operation,5415,1,6
operation,5416,2,1
operation,5417,0,5
operation,5418,3,8
operation,5419,0,5
operation,5420,5,14
operation,5421,8,9
operation,5422,1,3
operation,5423,2,20
operation,5424,0,2
operation,5425,1,12
operation,5426,2,4
operation,5427,1,7
operation,5428,1,2
operation,5429,4,4
operation,5430,1,3
operation,5431,0,6
operation,5432,3,16
operation,5433,0,3
operation,5434,5,14
operation,5435,0,10
operation,5436,0,2
operation,5437,1,13
operation,5438,0,4
operation,5439,0,4
operation,5440,2,9
operation,5441,0,3
operation,5442,0,4
operation,5443,5,11
operation,5444,3,2
operation,5445,1,18
operation,5446,5,13
operation,5447,6,12
operation,5448,1,3
operation,5449,0,5
operation,5450,1,7
operation,5451,2,2
operation,5452,0,2
operation,5453,1,21
operation,5454,2,3
operation,5455,1,3
operation,5456,5,10
operation,5457,2,3
operation,5458,0,6
operation,5459,1,8
operation,5460,2,3
operation,5461,0,1
operation,5462,3,8
operation,5463,1,5
operation,5464,1,4
operation,5465,2,13
operation,5466,0,2
operation,5467,7,9
operation,5468,0,5
operation,5469,2,8
operation,5470,1,1
operation,5471,0,5
operation,5472,0,2
operation,5473,2,5
operation,5474,1,3
operation,5475,2,9
operation,5476,3,8
operation,5477,0,6
operation,5478,0,7
operation,5479,0,3
operation,5480,6,11
operation,5481,2,4
operation,5482,1,4
operation,5483,7,12
operation,5484,0,3
operation,5485,0,7
operation,5486,2,8
operation,5487,2,10
operation,5488,0,13
operation,5489,0,2
operation,5490,0,4
operation,5491,1,12
operation,5492,3,12
operation,5493,0,6
operation,5494,3,10
operation,5495,0,8
operation,5496,0,3
operation,5497,1,6
operation,5498,5,8
operation,5499,0,1
operation,5500,0,3
operation,5501,3,8
operation,5502,3,9
operation,5503,1,3
operation,5504,4,9
operation,5505,3,5
operation,5506,1,15
operation,5507,0,17
operation,5508,4,3
operation,5509,0,5
operation,5510,2,5
operation,5511,10,14
operation,5512,5,14
operation,5513,0,9
operation,5514,3,12
operation,5515,6,15
operation,5516,0,14
operation,5517,3,14
operation,5518,2,3
operation,5519,0,2
operation,5520,1,17
operation,5521,0,2
operation,5522,1,9
operation,5523,2,6
operation,5524,0,3
operation,5525,3,5
operation,5526,1,4
operation,5527,0,2
operation,5528,4,11
operation,5529,2,4
operation,5530,0,7
operation,5531,2,8
operation,5532,1,2
operation,5533,0,13
operation,5534,2,8
operation,5535,3,18
operation,5536,3,14
operation,5537,0,6
operation,5538,0,5
operation,5539,2,16
operation,5540,0,5
operation,5541,2,13
operation,5542,1,7
operation,5543,0,5
operation,5544,4,12
operation,5545,4,4
operation,5546,1,6
operation,5547,3,10
operation,5548,2,8
operation,5549,0,10
operation,5550,2,3
operation,5551,1,4
operation,5552,0,1
operation,5553,0,5
operation,5554,3,10
operation,5555,3,12
operation,5556,0,6
operation,5557,1,4
operation,5558,2,5
operation,5559,1,2
operation,5560,4,1
operation,5561,0,4
operation,5562,4,6
operation,5563,2,12
operation,5564,1,0
operation,5565,1,14
operation,5566,2,4
operation,5567,3,9
operation,5568,1,2
operation,5569,2,2
operation,5570,2,19
operation,5571,1,4
operation,5572,0,22
operation,5573,1,10
operation,5574,6,6
operation,5575,4,10
operation,5576,0,18
operation,5577,2,1
operation,5578,0,9
operation,5579,0,2
operation,5580,3,6
operation,5581,2,4
operation,5582,0,15
operation,5583,0,3
operation,5584,5,11
operation,5585,2,4
operation,5586,2,18
operation,5587,3,5
operation,5588,3,13
operation,5589,2,9
operation,5590,1,5
operation,5591,1,5
operation,5592,0,2
operation,5593,2,5
operation,5594,0,5
operation,5595,4,11
operation,5596,0,7
operation,5597,7,9
operation,5598,1,14
operation,5599,5,16
operation,5600,0,7
operation,5601,1,7
operation,5602,0,3
operation,5603,1,4
operation,5604,4,10
operation,5605,1,8
operation,5606,1,3
operation,5607,0,12
operation,5608,3,9
operation,5609,2,7
operation,5610,0,4
operation,5611,1,12
operation,5612,1,12
operation,5613,5,15
operation,5614,2,4
operation,5615,2,3
operation,5616,1,4
operation,5617,0,5
operation,5618,1,6
operation,5619,0,10
operation,5620,2,15
operation,5621,0,6
operation,5622,6,10
operation,5623,5,10
operation,5624,1,2
operation,5625,2,5
operation,5626,3,4
operation,5627,2,4
operation,5628,1,2
operation,5629,2,3
operation,5630,3,6
operation,5631,2,4
operation,5632,1,4
operation,5633,5,17
operation,5634,1,4
operation,5635,2,18
operation,5636,0,4
operation,5637,1,20
operation,5638,1,9
operation,5639,3,3
operation,5640,2,6
operation,5641,0,3
operation,5642,0,6
operation,5643,1,5
operation,5644,1,3
operation,5645,2,5
operation,5646,2,2
operation,5647,4,6
operation,5648,2,21
operation,5649,7,16
operation,5650,0,14
operation,5651,0,3
operation,5652,3,5
operation,5653,0,2
operation,5654,1,5
operation,5655,1,22
operation,5656,4,14
operation,5657,0,5
operation,5658,4,6
operation,5659,1,7
operation,5660,2,7
operation,5661,3,3
operation,5662,5,11
operation,5663,3,9
operation,5664,3,5
operation,5665,1,6
operation,5666,2,13
operation,5667,3,6
operation,5668,2,3
operation,5669,3,10
operation,5670,8,11
operation,5671,0,5
operation,5672,2,5
operation,5673,0,3
operation,5674,2,4
operation,5675,5,10
operation,5676,7,17
operation,5677,0,7
operation,5678,4,14
operation,5679,2,9
operation,5680,1,7
operation,5681,3,11
operation,5682,1,3
operation,5683,2,2
operation,5684,4,10
operation,5685,0,9
operation,5686,2,13
operation,5687,0,4
operation,5688,2,11
operation,5689,0,4
operation,5690,0,1
operation,5691,2,12
operation,5692,3,8
operation,5693,2,8
operation,5694,3,7
operation,5695,1,4
operation,5696,2,5
operation,5697,5,7
operation,5698,0,8
operation,5699,1,13
operation,5700,0,7
operation,5701,0,0
operation,5702,3,9
operation,5703,0,6
operation,5704,3,9
operation,5705,9,9
operation,5706,4,12
operation,5707,0,5
operation,5708,4,8
operation,5709,0,0
operation,5710,0,6
operation,5711,0,6
operation,5712,6,14
operation,5713,7,12
operation,5714,1,5
operation,5715,0,11
operation,5716,1,6
operation,5717,2,9
operation,5718,4,16
operation,5719,1,3
operation,5720,3,18
operation,5721,0,3
operation,5722,3,7
operation,5723,0,2
operation,5724,5,10
operation,5725,2,19
operation,5726,1,4
operation,5727,3,6
operation,5728,1,11
operation,5729,0,4
operation,5730,1,10
operation,5731,3,6
operation,5732,2,12
operation,5733,4,16
operation,5734,0,5
operation,5735,0,3
operation,5736,2,15
operation,5737,6,11
operation,5738,0,12
operation,5739,1,1
operation,5740,1,6
operation,5741,1,3
operation,5742,2,4
operation,5743,2,1
operation,5744,5,10
operation,5745,0,6
operation,5746,0,11
operation,5747,0,5
operation,5748,0,2
operation,5749,0,2
operation,5750,0,9
operation,5751,1,12
operation,5752,1,7
operation,5753,2,8
operation,5754,0,2
operation,5755,1,4
operation,5756,3,19
operation,5757,1,10
operation,5758,3,15
operation,5759,0,5
operation,5760,0,3
operation,5761,1,6
operation,5762,0,4
operation,5763,3,3
operation,5764,0,3
operation,5765,3,16
operation,5766,2,16
operation,5767,6,12
operation,5768,1,5
operation,5769,4,13
operation,5770,8,17
operation,5771,0,4
operation,5772,2,15
operation,5773,7,17
operation,5774,6,9
operation,5775,2,2
operation,5776,8,9
operation,5777,0,3
operation,5778,3,18
operation,5779,2,18
operation,5780,1,10
operation,5781,0,4
operation,5782,1,2
operation,5783,0,16
operation,5784,2,1
operation,5785,7,15
operation,5786,0,5
operation,5787,1,15
operation,5788,2,11
operation,5789,8,14
operation,5790,3,10
operation,5791,3,15
operation,5792,8,12
operation,5793,3,4
operation,5794,0,11
operation,5795,5,11
operation,5796,6,10
operation,5797,3,14
operation,5798,5,14
operation,5799,0,2
operation,5800,5,6
operation,5801,5,14
operation,5802,0,3
operation,5803,4,9
operation,5804,5,7
operation,5805,2,9
operation,5806,0,6
operation,5807,1,1
operation,5808,0,9
operation,5809,4,9
operation,5810,4,7
operation,5811,0,2
operation,5812,0,3
operation,5813,3,12
operation,5814,6,6
operation,5815,3,13
operation,5816,2,12
operation,5817,2,10
operation,5818,5,10
operation,5819,0,11
operation,5820,2,13
operation,5821,3,13
operation,5822,0,17
operation,5823,0,2
operation,5824,0,3
operation,5825,9,8
operation,5826,1,15
operation,5827,2,4
operation,5828,2,21
operation,5829,0,1
operation,5830,3,4
operation,5831,4,7
operation,5832,2,11
operation,5833,1,10
operation,5834,0,3
operation,5835,5,15
operation,5836,4,13
operation,5837,3,14
operation,5838,4,5
operation,5839,0,1
operation,5840,2,12
operation,5841,2,5
operation,5842,4,8
operation,5843,4,3
operation,5844,0,5
operation,5845,1,2
operation,5846,4,11
operation,5847,5,13
operation,5848,2,15
operation,5849,5,6
operation,5850,0,5
operation,5851,2,3
operation,5852,4,17
operation,5853,1,13
operation,5854,1,5
operation,5855,2,21
operation,5856,3,1
operation,5857,0,12
operation,5858,0,12
operation,5859,2,15
operation,5860,0,3
operation,5861,0,13
operation,5862,2,14
operation,5863,1,3
operation,5864,2,17
operation,5865,0,6
operation,5866,6,9
operation,5867,1,2
operation,5868,7,13
operation,5869,1,5
operation,5870,1,8
operation,5871,2,11
operation,5872,2,10
operation,5873,0,4
operation,5874,1,12
operation,5875,3,18
operation,5876,5,12
operation,5877,4,13
operation,5878,0,11
operation,5879,1,8
operation,5880,1,4
operation,5881,0,4
operation,5882,3,1
operation,5883,1,3
operation,5884,1,3
operation,5885,5,10
operation,5886,5,10
operation,5887,4,5
operation,5888,4,8
operation,5889,1,3
operation,5890,5,10
operation,5891,5,10
operation,5892,0,5
operation,5893,2,12
operation,5894,2,20
operation,5895,3,3
operation,5896,0,0
operation,5897,0,1
operation,5898,1,3
operation,5899,2,3
operation,5900,8,13
operation,5901,3,17
operation,5902,3,10
operation,5903,5,12
operation,5904,1,5
operation,5905,1,4
operation,5906,0,1
operation,5907,0,3
operation,5908,0,3
operation,5909,0,4
operation,5910,1,6
operation,5911,3,4
operation,5912,1,13
operation,5913,0,4
operation,5914,1,11
operation,5915,1,14
operation,5916,1,10
operation,5917,0,3
operation,5918,1,1
operation,5919,2,19
operation,5920,5,12
operation,5921,1,6
operation,5922,1,6
operation,5923,5,10
operation,5924,3,6
operation,5925,1,13
operation,5926,0,8
operation,5927,0,9
operation,5928,0,5
operation,5929,0,4
operation,5930,0,7
operation,5931,1,3
operation,5932,1,0
operation,5933,2,5
operation,5934,0,2
operation,5935,0,14
operation,5936,0,5
operation,5937,2,3
operation,5938,0,2
operation,5939,1,4
operation,5940,0,5
operation,5941,1,14
operation,5942,0,20
operation,5943,2,7
operation,5944,5,14
operation,5945,4,3
operation,5946,4,17
operation,5947,1,7
operation,5948,1,7
operation,5949,1,5
operation,5950,3,11
operation,5951,2,3
operation,5952,0,6
operation,5953,0,6
operation,5954,3,11
operation,5955,2,10
operation,5956,2,13
operation,5957,7,15
operation,5958,2,10
operation,5959,1,6
operation,5960,0,6
operation,5961,1,13
operation,5962,0,7
operation,5963,3,16
operation,5964,4,15
operation,5965,2,5
operation,5966,0,1
operation,5967,2,3
operation,5968,0,7
operation,5969,0,2
operation,5970,3,15
operation,5971,0,4
operation,5972,0,13
operation,5973,3,5
operation,5974,2,14
operation,5975,3,12
operation,5976,2,4
operation,5977,3,6
operation,5978,3,8
operation,5979,0,4
operation,5980,2,10
operation,5981,0,11
operation,5982,0,6
operation,5983,4,14
operation,5984,2,5
operation,5985,2,1
operation,5986,2,11
operation,5987,2,3
operation,5988,2,11
operation,5989,1,4
operation,5990,2,3
operation,5991,2,2
operation,5992,2,13
operation,5993,1,3
operation,5994,1,2
operation,5995,0,5
operation,5996,4,10
operation,5997,1,6
operation,5998,1,3
operation,5999,0,5
operation,6000,2,3
operation,6001,2,7
operation,6002,7,9
operation,6003,1,5
operation,6004,7,8
operation,6005,4,15
operation,6006,6,12
operation,6007,2,12
operation,6008,6,16
operation,6009,2,12
operation,6010,1,4
operation,6011,1,14
operation,6012,0,4
operation,6013,1,4
operation,6014,0,2
operation,6015,2,10
operation,6016,3,9
operation,6017,0,2
operation,6018,4,6
operation,6019,3,15
operation,6020,1,11
operation,6021,6,8
operation,6022,0,2
operation,6023,0,0
operation,6024,2,4
operation,6025,0,4
operation,6026,2,1
operation,6027,0,12
operation,6028,3,16
operation,6029,2,9
operation,6030,0,11
operation,6031,1,2
operation,6032,2,4
operation,6033,4,9
operation,6034,1,3
operation,6035,10,10
operation,6036,3,17
operation,6037,6,6
operation,6038,1,3
operation,6039,0,11
operation,6040,0,3
operation,6041,8,17
operation,6042,6,13
operation,6043,0,8
operation,6044,1,3
operation,6045,6,11
operation,6046,3,18
operation,6047,7,15
operation,6048,1,2
operation,6049,1,1
operation,6050,8,11
operation,6051,3,12
operation,6052,0,3
operation,6053,0,15
operation,6054,3,11
operation,6055,2,4
operation,6056,6,15
operation,6057,1,15
operation,6058,0,3
operation,6059,1,10
operation,6060,2,11
operation,6061,2,18
operation,6062,4,7
operation,6063,3,14
operation,6064,1,8
operation,6065,0,2
operation,6066,2,1
operation,6067,1,13
operation,6068,2,14
operation,6069,4,6
operation,6070,2,8
operation,6071,4,8
operation,6072,2,6
operation,6073,0,1
operation,6074,0,5
operation,6075,1,4
operation,6076,1,6
operation,6077,3,9
operation,6078,3,7
operation,6079,1,12
operation,6080,5,14
operation,6081,4,2
operation,6082,3,8
operation,6083,0,2
operation,6084,1,3
operation,6085,7,12
operation,6086,8,14
operation,6087,0,6
operation,6088,2,4
operation,6089,2,10
operation,6090,3,12
operation,6091,0,6
operation,6092,0,1
operation,6093,6,16
operation,6094,2,5
operation,6095,0,1
operation,6096,2,11
operation,6097,1,4
operation,6098,2,10
operation,6099,1,5
operation,6100,3,10
operation,6101,0,0
operation,6102,0,2
operation,6103,5,13
operation,6104,1,7
operation,6105,2,11
operation,6106,6,10
operation,6107,7,15
operation,6108,0,7
operation,6109,4,10
operation,6110,1,11
operation,6111,4,16
operation,6112,0,5
operation,6113,0,6
operation,6114,3,11
operation,6115,1,4
operation,6116,5,6
operation,6117,4,3
operation,6118,1,18
operation,6119,0,3
operation,6120,3,4
operation,6121,5,17
operation,6122,3,15
operation,6123,0,10
operation,6124,4,12
operation,6125,0,7
operation,6126,0,3
operation,6127,2,6
operation,6128,2,7
operation,6129,5,7
operation,6130,1,10
operation,6131,2,10
operation,6132,2,18
operation,6133,1,2
operation,6134,4,11
operation,6135,3,18
operation,6136,2,15
operation,6137,2,6
operation,6138,1,4
operation,6139,0,5
operation,6140,2,15
operation,6141,0,13
operation,6142,7,11
operation,6143,2,8
operation,6144,3,14
operation,6145,3,10
operation,6146,1,7
operation,6147,2,7
operation,6148,7,13
operation,6149,0,3
operation,6150,0,4
operation,6151,0,5
operation,6152,1,7
operation,6153,0,6
operation,6154,4,5
operation,6155,3,13
operation,6156,2,3
operation,6157,3,3
operation,6158,2,12
operation,6159,1,4
operation,6160,4,6
operation,6161,2,3
operation,6162,0,7
operation,6163,5,9
operation,6164,5,11
operation,6165,7,13
operation,6166,2,9
operation,6167,2,11
operation,6168,2,7
operation,6169,1,6
operation,6170,1,10
operation,6171,4,15
operation,6172,3,15
operation,6173,0,1
operation,6174,1,16
operation,6175,0,2
operation,6176,4,12
operation,6177,3,20
operation,6178,5,9
operation,6179,2,1
operation,6180,1,8
operation,6181,1,2
operation,6182,1,2
operation,6183,1,2
operation,6184,5,15
operation,6185,3,11
operation,6186,1,7
operation,6187,0,1
operation,6188,1,8
operation,6189,2,13
operation,6190,0,3
operation,6191,0,6
operation,6192,2,14
operation,6193,7,6
operation,6194,0,9
operation,6195,7,8
operation,6196,5,13
operation,6197,0,4
operation,6198,0,6
operation,6199,0,2
operation,6200,3,2
operation,6201,4,12
operation,6202,4,8
operation,6203,7,8
operation,6204,0,11
operation,6205,0,4
operation,6206,1,2
operation,6207,3,3
operation,6208,2,3
operation,6209,2,13
operation,6210,0,3
operation,6211,2,15
operation,6212,1,8
operation,6213,0,2
operation,6214,1,12
operation,6215,4,4
operation,6216,2,7
operation,6217,0,11
operation,6218,2,12
operation,6219,3,5
operation,6220,4,7
operation,6221,2,3
operation,6222,5,4
operation,6223,4,7
operation,6224,0,7
operation,6225,2,9
operation,6226,0,4
operation,6227,6,12
operation,6228,1,10
operation,6229,3,3
operation,6230,5,14
operation,6231,4,12
operation,6232,1,13
operation,6233,5,8
operation,6234,1,5
operation,6235,0,4
operation,6236,0,3
operation,6237,1,3
operation,6238,2,3
operation,6239,3,6
operation,6240,1,3
operation,6241,3,21
operation,6242,2,3
operation,6243,3,12
operation,6244,4,5
operation,6245,4,3
operation,6246,3,15
operation,6247,1,5
operation,6248,2,2
operation,6249,3,7
operation,6250,3,15
operation,6251,3,3
operation,6252,2,12
operation,6253,0,14
operation,6254,0,17
operation,6255,7,18
operation,6256,2,4
operation,6257,4,22
operation,6258,0,1
operation,6259,1,11
operation,6260,0,7
operation,6261,1,9
operation,6262,3,6
operation,6263,2,12
operation,6264,3,6
operation,6265,2,10
operation,6266,1,14
operation,6267,0,5
operation,6268,1,2
operation,6269,0,4
operation,6270,1,5
operation,6271,1,8
operation,6272,0,2
operation,6273,3,2
operation,6274,4,15
operation,6275,3,5
operation,6276,2,14
operation,6277,2,17
operation,6278,1,2
operation,6279,6,9
operation,6280,5,9
operation,6281,1,12
operation,6282,3,3
operation,6283,5,15
operation,6284,1,4
operation,6285,0,5
operation,6286,0,15
operation,6287,2,14
operation,6288,3,14
operation,6289,2,9
operation,6290,2,4
operation,6291,0,1
operation,6292,1,7
operation,6293,0,14
operation,6294,0,14
operation,6295,2,2
operation,6296,2,3
operation,6297,4,9
operation,6298,0,4
operation,6299,0,5
operation,6300,1,7
operation,6301,4,7
operation,6302,6,4
operation,6303,1,8
operation,6304,1,11
operation,6305,1,2
operation,6306,0,4
operation,6307,0,2
operation,6308,0,4
operation,6309,0,5
operation,6310,0,10
operation,6311,0,5
operation,6312,1,4
operation,6313,1,2
operation,6314,0,5
operation,6315,5,9
operation,6316,0,4
operation,6317,2,17
operation,6318,2,1
operation,6319,5,9
operation,6320,0,4
operation,6321,0,12
operation,6322,3,15
operation,6323,4,13
operation,6324,3,18
operation,6325,0,6
operation,6326,2,3
operation,6327,2,17
operation,6328,0,14
operation,6329,0,15
operation,6330,7,10
operation,6331,2,11
operation,6332,2,7
operation,6333,3,10
operation,6334,0,8
operation,6335,3,11
operation,6336,1,12
operation,6337,4,13
operation,6338,0,6
operation,6339,1,8
operation,6340,3,11
operation,6341,2,8
operation,6342,1,3
operation,6343,2,2
operation,6344,4,13
operation,6345,1,3
operation,6346,5,11
operation,6347,7,6
operation,6348,4,11
operation,6349,5,11
operation,6350,5,16
operation,6351,7,13
operation,6352,0,3
operation,6353,4,14
operation,6354,0,1
operation,6355,3,13
operation,6356,0,4
operation,6357,2,12
operation,6358,1,17
operation,6359,7,13
operation,6360,2,8
operation,6361,5,13
operation,6362,3,10
operation,6363,0,6
operation,6364,0,14
operation,6365,1,11
operation,6366,2,11
operation,6367,0,23
operation,6368,3,9
operation,6369,0,2
operation,6370,1,6
operation,6371,1,10
operation,6372,2,13
operation,6373,0,0
operation,6374,2,13
operation,6375,4,17
operation,6376,5,16
operation,6377,5,14
operation,6378,7,14
operation,6379,1,5
operation,6380,3,5
operation,6381,0,2
operation,6382,1,17
operation,6383,1,12
operation,6384,0,10
operation,6385,0,16
operation,6386,3,17
operation,6387,5,13
operation,6388,2,3
operation,6389,3,7
operation,6390,2,6
operation,6391,3,8
operation,6392,0,4
operation,6393,8,6
operation,6394,5,15
operation,6395,2,1
operation,6396,3,15
operation,6397,5,8
operation,6398,0,5
operation,6399,1,3
operation,6400,1,18
operation,6401,5,15
operation,6402,1,3
operation,6403,2,16
operation,6404,2,11
operation,6405,2,10
operation,6406,0,3
operation,6407,1,3
operation,6408,1,4
operation,6409,5,16
operation,6410,3,15
operation,6411,1,7
operation,6412,0,2
operation,6413,0,4
operation,6414,0,2
operation,6415,3,12
operation,6416,2,12
operation,6417,2,4
operation,6418,1,5
operation,6419,4,14
operation,6420,3,7
operation,6421,1,10
operation,6422,2,7
operation,6423,0,4
operation,6424,0,14
operation,6425,0,7
operation,6426,0,2
operation,6427,2,12
operation,6428,0,4
operation,6429,1,20
operation,6430,5,19
operation,6431,5,11
operation,6432,2,8
operation,6433,1,1
operation,6434,0,2
operation,6435,0,4
operation,6436,0,7
operation,6437,2,16
operation,6438,5,21
operation,6439,0,2
operation,6440,2,14
operation,6441,3,10
operation,6442,2,7
operation,6443,0,6
operation,6444,3,15
operation,6445,2,12
operation,6446,1,11
operation,6447,0,17
operation,6448,5,10
operation,6449,11,10
operation,6450,3,14
operation,6451,2,6
operation,6452,0,3
operation,6453,5,12
operation,6454,0,6
operation,6455,2,22
operation,6456,3,9
operation,6457,1,3
operation,6458,2,6
operation,6459,0,6
operation,6460,2,13
operation,6461,0,14
operation,6462,1,2
operation,6463,5,19
operation,6464,2,12
operation,6465,5,15
operation,6466,2,11
operation,6467,0,1
operation,6468,0,4
operation,6469,3,3
operation,6470,0,4
operation,6471,7,13
operation,6472,2,5
operation,6473,0,2
operation,6474,2,3
operation,6475,6,8
operation,6476,3,5
operation,6477,3,12
operation,6478,1,6
operation,6479,2,9
operation,6480,1,15
operation,6481,3,5
operation,6482,5,12
operation,6483,0,12
operation,6484,2,7
operation,6485,2,14
operation,6486,3,13
operation,6487,3,9
operation,6488,2,2
operation,6489,4,14
operation,6490,3,8
operation,6491,0,1
operation,6492,1,8
operation,6493,0,2
operation,6494,0,5
operation,6495,0,12
operation,6496,6,11
operation,6497,0,0
operation,6498,2,10
operation,6499,3,2
operation,6500,5,9
operation,6501,1,1
operation,6502,0,4
operation,6503,2,15
operation,6504,1,6
operation,6505,5,12
operation,6506,4,10
operation,6507,5,11
operation,6508,3,16
operation,6509,6,9
operation,6510,4,6
operation,6511,0,14
operation,6512,0,4
operation,6513,0,3
operation,6514,2,1
operation,6515,2,11
operation,6516,1,8
operation,6517,3,14
operation,6518,2,2
operation,6519,7,12
operation,6520,2,8
operation,6521,1,2
operation,6522,0,5
operation,6523,3,8
operation,6524,2,0
operation,6525,0,5
operation,6526,2,14
operation,6527,4,12
operation,6528,3,11
operation,6529,0,5
operation,6530,4,15
operation,6531,2,12
operation,6532,0,7
operation,6533,1,2
operation,6534,1,4
operation,6535,3,5
operation,6536,7,11
operation,6537,0,5
operation,6538,1,3
operation,6539,0,4
operation,6540,1,1
operation,6541,4,14
operation,6542,1,11
operation,6543,1,15
operation,6544,0,2
operation,6545,2,13
operation,6546,1,7
operation,6547,1,12
operation,6548,6,13
operation,6549,1,12
operation,6550,4,10
operation,6551,1,3
operation,6552,0,16
operation,6553,1,7
operation,6554,0,5
operation,6555,0,7
operation,6556,5,16
operation,6557,4,4
operation,6558,6,17
operation,6559,2,6
operation,6560,0,11
operation,6561,0,4
operation,6562,2,6
operation,6563,5,6
operation,6564,5,10
operation,6565,1,5
operation,6566,0,1
operation,6567,7,4
operation,6568,1,5
operation,6569,1,7
operation,6570,1,12
operation,6571,0,1
operation,6572,8,12
operation,6573,0,8
operation,6574,1,4
operation,6575,3,8
operation,6576,2,5
operation,6577,1,12
operation,6578,1,10
operation,6579,0,13
operation,6580,2,6
operation,6581,0,4
operation,6582,2,19
operation,6583,1,7
operation,6584,3,12
operation,6585,2,6
operation,6586,3,13
operation,6587,3,12
operation,6588,2,3
operation,6589,0,6
operation,6590,3,12
operation,6591,7,10
operation,6592,1,2
operation,6593,1,3
operation,6594,1,4
operation,6595,4,11
operation,6596,0,6
operation,6597,2,8
operation,6598,1,3
operation,6599,1,2
operation,6600,0,7
operation,6601,2,14
operation,6602,2,2
operation,6603,5,14
operation,6604,4,15
operation,6605,1,5
operation,6606,0,5
operation,6607,4,9
operation,6608,7,12
operation,6609,2,12
operation,6610,0,7
operation,6611,2,13
operation,6612,0,0
operation,6613,1,0
operation,6614,1,14
operation,6615,3,10
operation,6616,2,12
operation,6617,0,15
operation,6618,1,1
operation,6619,0,5
operation,6620,0,4
operation,6621,0,6
operation,6622,0,13
operation,6623,2,4
operation,6624,3,3
operation,6625,0,1
operation,6626,3,17
operation,6627,1,3
operation,6628,0,7
operation,6629,0,4
operation,6630,4,18
operation,6631,1,2
operation,6632,2,9
operation,6633,0,5
operation,6634,3,9
operation,6635,2,9
operation,6636,2,13
operation,6637,0,4
operation,6638,0,5
operation,6639,4,3
operation,6640,0,2
operation,6641,1,4
operation,6642,0,5
operation,6643,0,7
operation,6644,1,7
operation,6645,4,13
operation,6646,0,6
operation,6647,0,16
operation,6648,2,20
operation,6649,0,13
operation,6650,4,12
operation,6651,3,10
operation,6652,2,6
operation,6653,3,5
operation,6654,0,3
operation,6655,0,5
operation,6656,2,2
operation,6657,9,14
operation,6658,2,1
operation,6659,1,3
operation,6660,3,9
operation,6661,3,2
operation,6662,1,3
operation,6663,3,5
operation,6664,1,16
operation,6665,3,5
operation,6666,2,10
operation,6667,2,12
operation,6668,3,13
operation,6669,1,15
operation,6670,3,11
operation,6671,1,3
operation,6672,3,4
operation,6673,4,4
operation,6674,5,3
operation,6675,2,5
operation,6676,1,2
operation,6677,0,6
operation,6678,0,4
operation,6679,0,3
operation,6680,4,13
operation,6681,1,21
operation,6682,2,8
operation,6683,0,11
operation,6684,1,5
operation,6685,1,3
operation,6686,0,4
operation,6687,3,10
operation,6688,0,2
operation,6689,0,1
operation,6690,1,7
operation,6691,0,11
operation,6692,4,4
operation,6693,2,14
operation,6694,1,4
operation,6695,3,2
operation,6696,1,3
operation,6697,1,6
operation,6698,3,17
operation,6699,6,8
operation,6700,5,8
operation,6701,2,3
operation,6702,0,2
operation,6703,2,9
operation,6704,2,13
operation,6705,1,9
operation,6706,1,14
operation,6707,0,1
operation,6708,0,3
operation,6709,0,14
operation,6710,2,15
operation,6711,2,6
operation,6712,0,1
operation,6713,0,1
operation,6714,0,5
operation,6715,0,2
operation,6716,2,1
operation,6717,0,6
operation,6718,0,5
operation,6719,0,5
operation,6720,0,4
operation,6721,2,1
operation,6722,4,16
operation,6723,5,15
operation,6724,1,7
operation,6725,5,23
operation,6726,0,4
operation,6727,1,2
operation,6728,1,11
operation,6729,1,3
operation,6730,3,2
operation,6731,1,6
operation,6732,3,14
operation,6733,0,2
operation,6734,4,7
operation,6735,3,4
operation,6736,3,8
operation,6737,2,5
operation,6738,0,4
operation,6739,0,4
operation,6740,0,3
operation,6741,1,2
operation,6742,0,7
operation,6743,3,10
operation,6744,2,6
operation,6745,1,5
operation,6746,3,4
operation,6747,3,3
operation,6748,3,13
operation,6749,1,6
operation,6750,1,4
operation,6751,1,4
operation,6752,0,3
operation,6753,0,5
operation,6754,2,4
operation,6755,1,1
operation,6756,0,6
operation,6757,0,4
operation,6758,0,4
operation,6759,2,4
operation,6760,0,1
operation,6761,2,11
operation,6762,4,14
operation,6763,3,11
operation,6764,3,11
operation,6765,2,6
operation,6766,3,10
operation,6767,1,17
operation,6768,0,4
operation,6769,1,4
operation,6770,2,16
operation,6771,1,15
operation,6772,1,15
operation,6773,3,11
operation,6774,1,10
operation,6775,1,7
operation,6776,0,13
operation,6777,0,2
operation,6778,0,6
operation,6779,7,11
operation,6780,0,7
operation,6781,1,14
operation,6782,6,12
operation,6783,2,5
operation,6784,0,4
operation,6785,7,17
operation,6786,3,7
operation,6787,2,5
operation,6788,7,13
operation,6789,0,3
operation,6790,3,9
operation,6791,1,4
operation,6792,0,4
operation,6793,3,17
operation,6794,1,1
operation,6795,4,20
operation,6796,0,2
operation,6797,1,3
operation,6798,0,2
operation,6799,1,8
operation,6800,0,3
operation,6801,1,11
operation,6802,2,11
operation,6803,1,12
operation,6804,2,5
operation,6805,0,4
operation,6806,0,4
operation,6807,0,1
operation,6808,0,4
operation,6809,0,6
operation,6810,2,6
operation,6811,2,9
operation,6812,0,2
operation,6813,5,16
operation,6814,0,5
operation,6815,1,11
operation,6816,0,3
operation,6817,0,3
operation,6818,4,21
operation,6819,0,11
operation,6820,1,16
operation,6821,1,7
operation,6822,0,7
operation,6823,0,7
operation,6824,1,0
operation,6825,0,2
operation,6826,1,17
operation,6827,0,2
operation,6828,0,3
operation,6829,0,1
operation,6830,2,12
operation,6831,0,4
operation,6832,0,7
operation,6833,3,20
operation,6834,6,10
operation,6835,2,4
operation,6836,1,8
operation,6837,2,11
operation,6838,0,1
operation,6839,0,7
operation,6840,4,13
operation,6841,2,6
operation,6842,1,1
operation,6843,4,14
operation,6844,2,0
operation,6845,0,2
operation,6846,2,4
operation,6847,0,4
operation,6848,0,6
operation,6849,2,10
operation,6850,2,17
operation,6851,5,16
operation,6852,6,12
operation,6853,3,6
operation,6854,0,3
operation,6855,5,13
operation,6856,2,16
operation,6857,0,6
operation,6858,3,3
operation,6859,4,16
operation,6860,5,11
operation,6861,4,15
operation,6862,1,9
operation,6863,3,17
operation,6864,7,13
operation,6865,2,4
operation,6866,4,11
operation,6867,3,14
operation,6868,0,5
operation,6869,1,8
operation,6870,0,3
operation,6871,1,10
operation,6872,0,4
operation,6873,0,7
operation,6874,5,10
operation,6875,6,18
operation,6876,0,2
operation,6877,3,3
operation,6878,4,6
operation,6879,3,5
operation,6880,3,8
operation,6881,1,10
operation,6882,1,9
operation,6883,1,2
operation,6884,4,8
operation,6885,7,10
operation,6886,1,22
operation,6887,2,2
operation,6888,0,5
operation,6889,3,5
operation,6890,2,3
operation,6891,1,7
operation,6892,0,0
operation,6893,0,4
operation,6894,4,14
operation,6895,4,9
operation,6896,0,5
operation,6897,0,4
operation,6898,3,13
operation,6899,1,11
operation,6900,2,1
operation,6901,1,2
operation,6902,0,4
operation,6903,1,7
operation,6904,0,4
operation,6905,4,12
operation,6906,0,6
operation,6907,3,5
operation,6908,2,5
operation,6909,4,12
operation,6910,4,8
operation,6911,1,12
operation,6912,0,8
operation,6913,5,11
operation,6914,0,9
operation,6915,0,5
operation,6916,4,14
operation,6917,1,16
operation,6918,2,1
operation,6919,1,9
operation,6920,0,2
operation,6921,0,4
operation,6922,0,3
operation,6923,4,12
operation,6924,2,4
operation,6925,2,16
operation,6926,0,14
operation,6927,0,6
operation,6928,2,10
operation,6929,5,12
operation,6930,1,4
operation,6931,5,6
operation,6932,4,13
operation,6933,0,2
operation,6934,2,2
operation,6935,1,2
operation,6936,0,3
operation,6937,1,8
operation,6938,1,11
operation,6939,2,13
operation,6940,5,17
operation,6941,3,9
operation,6942,2,13
operation,6943,2,14
operation,6944,4,10
operation,6945,3,12
operation,6946,6,9
operation,6947,2,3
operation,6948,1,6
operation,6949,0,4
operation,6950,3,14
operation,6951,2,14
operation,6952,0,4
operation,6953,0,0
operation,6954,1,1
operation,6955,1,4
operation,6956,0,10
operation,6957,1,25
operation,6958,2,2
operation,6959,0,10
operation,6960,7,11
operation,6961,7,11
operation,6962,5,13
operation,6963,1,3
operation,6964,2,3
operation,6965,3,12
operation,6966,1,2
operation,6967,2,13
operation,6968,1,4
operation,6969,1,3
operation,6970,0,17
operation,6971,2,3
operation,6972,1,6
operation,6973,5,16
operation,6974,0,6
operation,6975,4,4
operation,6976,2,2
operation,6977,2,4
operation,6978,1,2
operation,6979,2,6
operation,6980,5,9
operation,6981,3,5
operation,6982,2,3
operation,6983,1,8
operation,6984,0,1
operation,6985,3,5
operation,6986,1,10
operation,6987,0,2
operation,6988,3,13
operation,6989,1,17
operation,6990,7,22
operation,6991,1,7
operation,6992,1,3
operation,6993,5,13
operation,6994,1,1
operation,6995,1,9
operation,6996,2,9
operation,6997,1,3
operation,6998,2,4
operation,6999,3,10
operation,7000,4,14
operation,7001,5,9
operation,7002,2,11
operation,7003,1,5
operation,7004,5,12
operation,7005,1,7
operation,7006,5,12
operation,7007,1,15
operation,7008,1,3
operation,7009,0,2
operation,7010,0,2
operation,7011,0,10
operation,7012,2,7
operation,7013,1,4
operation,7014,2,2
operation,7015,5,10
operation,7016,3,22
operation,7017,4,9
operation,7018,5,6
operation,7019,1,7
operation,7020,2,11
operation,7021,8,11
operation,7022,2,2
operation,7023,1,2
operation,7024,0,4
operation,7025,2,12
operation,7026,2,10
operation,7027,1,11
operation,7028,1,12
operation,7029,0,4
operation,7030,0,9
operation,7031,5,5
operation,7032,1,10
operation,7033,0,14
operation,7034,1,5
operation,7035,3,13
operation,7036,2,5
operation,7037,1,2
operation,7038,1,5
operation,7039,3,17
operation,7040,1,5
operation,7041,0,2
operation,7042,0,6
operation,7043,4,17
operation,7044,4,11
operation,7045,1,5
operation,7046,0,2
operation,7047,4,12
operation,7048,1,10
operation,7049,0,3
operation,7050,1,15
operation,7051,1,6
operation,7052,0,9
operation,7053,0,5
operation,7054,5,11
operation,7055,1,13
operation,7056,4,13
operation,7057,0,6
operation,7058,2,3
operation,7059,3,14
operation,7060,0,4
operation,7061,0,14
operation,7062,2,10
operation,7063,2,8
operation,7064,2,5
operation,7065,4,13
operation,7066,0,5
operation,7067,0,4
operation,7068,1,3
operation,7069,0,2
operation,7070,3,8
operation,7071,3,17
operation,7072,7,8
operation,7073,1,3
operation,7074,7,6
operation,7075,0,2
operation,7076,4,7
operation,7077,0,3
operation,7078,2,9
operation,7079,2,5
operation,7080,0,2
operation,7081,7,12
operation,7082,0,5
operation,7083,4,13
operation,7084,4,13
operation,7085,4,14
operation,7086,0,4
operation,7087,7,8
operation,7088,4,13
operation,7089,3,12
operation,7090,1,6
operation,7091,1,3
operation,7092,2,5
operation,7093,4,14
operation,7094,4,18
operation,7095,1,14
operation,7096,3,5
operation,7097,2,2
operation,7098,4,13
operation,7099,0,2
operation,7100,1,5
operation,7101,1,2
operation,7102,3,11
operation,7103,5,8
operation,7104,1,2
operation,7105,0,11
operation,7106,0,5
operation,7107,1,13
operation,7108,1,1
operation,7109,1,12
operation,7110,6,12
operation,7111,1,2
operation,7112,6,10
operation,7113,1,3
operation,7114,1,11
operation,7115,2,1
operation,7116,1,5
operation,7117,3,16
operation,7118,2,2
operation,7119,1,18
operation,7120,3,15
operation,7121,0,4
operation,7122,0,8
operation,7123,0,1
operation,7124,1,9
operation,7125,2,9
operation,7126,0,1
operation,7127,3,8
operation,7128,0,3
operation,7129,0,5
operation,7130,2,10
operation,7131,2,3
operation,7132,3,7
operation,7133,0,6
operation,7134,0,2
operation,7135,0,11
operation,7136,0,2
operation,7137,3,17
operation,7138,0,5
operation,7139,4,11
operation,7140,1,4
operation,7141,1,5
operation,7142,1,3
operation,7143,3,13
operation,7144,8,8
operation,7145,1,11
operation,7146,1,17
operation,7147,3,15
operation,7148,3,11
operation,7149,2,14
operation,7150,3,14
operation,7151,1,2
operation,7152,5,9
operation,7153,2,11
operation,7154,2,10
operation,7155,0,4
operation,7156,4,11
operation,7157,1,4
operation,7158,0,6
operation,7159,0,14
operation,7160,3,3
operation,7161,0,16
operation,7162,5,15
operation,7163,2,10
operation,7164,6,13
operation,7165,1,5
operation,7166,1,7
operation,7167,3,10
operation,7168,2,4
operation,7169,1,3
operation,7170,1,9
operation,7171,4,11
operation,7172,1,3
operation,7173,2,11
operation,7174,1,3
operation,7175,6,18
operation,7176,2,5
operation,7177,2,5
operation,7178,1,4
operation,7179,0,5
operation,7180,3,12
operation,7181,0,1
operation,7182,4,3
operation,7183,5,10
operation,7184,2,12
operation,7185,0,5
operation,7186,1,4
operation,7187,4,2
operation,7188,2,10
operation,7189,1,4
operation,7190,2,4
operation,7191,1,4
operation,7192,2,13
operation,7193,0,4
operation,7194,0,15
operation,7195,10,16
operation,7196,4,12
operation,7197,0,15
operation,7198,6,18
operation,7199,0,6
operation,7200,5,15
operation,7201,2,2
operation,7202,4,11
operation,7203,2,1
operation,7204,2,0
operation,7205,0,15
operation,7206,0,10
operation,7207,4,1
operation,7208,0,4
operation,7209,4,13
operation,7210,3,3
operation,7211,1,4
operation,7212,6,9
operation,7213,0,14
operation,7214,1,5
operation,7215,0,3
operation,7216,3,7
operation,7217,0,5
operation,7218,2,6
operation,7219,1,8
operation,7220,3,14
operation,7221,0,3
operation,7222,2,3
operation,7223,1,10
operation,7224,2,5
operation,7225,3,18
operation,7226,0,4
operation,7227,1,5
operation,7228,0,1
operation,7229,0,4
operation,7230,2,6
operation,7231,8,13
operation,7232,0,5
operation,7233,0,4
operation,7234,4,13
operation,7235,2,14
operation,7236,3,16
operation,7237,1,3
operation,7238,0,6
operation,7239,3,10
operation,7240,1,3
operation,7241,3,12
operation,7242,0,3
operation,7243,0,4
operation,7244,0,4
operation,7245,1,6
operation,7246,4,10
operation,7247,0,3
operation,7248,3,13
operation,7249,0,3
operation,7250,0,9
operation,7251,1,11
operation,7252,1,3
operation,7253,0,3
operation,7254,1,3
operation,7255,1,3
operation,7256,0,1
operation,7257,0,0
operation,7258,5,13
operation,7259,1,9
operation,7260,0,12
operation,7261,0,4
operation,7262,3,18
operation,7263,5,10
operation,7264,5,15
operation,7265,0,3
operation,7266,3,11
operation,7267,4,6
operation,7268,1,8
operation,7269,0,6
operation,7270,2,3
operation,7271,1,1
operation,7272,0,0
operation,7273,2,10
operation,7274,0,9
operation,7275,1,9
operation,7276,1,5
operation,7277,1,12
operation,7278,1,5
operation,7279,0,4
operation,7280,1,4
operation,7281,4,9
operation,7282,0,4
operation,7283,3,15
operation,7284,1,4
operation,7285,5,5
operation,7286,2,7
operation,7287,2,8
operation,7288,3,9
operation,7289,1,4
operation,7290,2,5
operation,7291,2,4
operation,7292,0,5
operation,7293,0,4
operation,7294,2,12
operation,7295,2,5
operation,7296,9,11
operation,7297,0,2
operation,7298,1,10
operation,7299,1,3
operation,7300,3,8
operation,7301,3,6
operation,7302,1,4
operation,7303,0,4
operation,7304,1,16
operation,7305,1,2
operation,7306,2,16
operation,7307,0,7
operation,7308,0,5
operation,7309,3,3
operation,7310,3,14
operation,7311,1,5
operation,7312,0,5
operation,7313,4,2
operation,7314,3,3
operation,7315,6,3
operation,7316,0,3
operation,7317,4,12
operation,7318,3,15
operation,7319,0,8
operation,7320,8,12
operation,7321,1,1
operation,7322,4,4
operation,7323,2,4
operation,7324,2,3
operation,7325,0,4
operation,7326,5,9
operation,7327,3,12
operation,7328,5,3
operation,7329,0,10
operation,7330,2,1
operation,7331,0,4
operation,7332,3,15
operation,7333,3,3
operation,7334,0,3
operation,7335,0,6
operation,7336,3,13
operation,7337,3,17
operation,7338,5,8
operation,7339,0,13
operation,7340,2,6
operation,7341,3,6
operation,7342,1,3
operation,7343,1,12
operation,7344,5,16
operation,7345,0,13
operation,7346,1,6
operation,7347,2,7
operation,7348,0,5
operation,7349,0,3
operation,7350,1,12
operation,7351,0,1
operation,7352,6,8
operation,7353,0,2
operation,7354,0,4
operation,7355,5,10
operation,7356,6,12
operation,7357,1,8
operation,7358,2,2
operation,7359,5,14
operation,7360,1,10
operation,7361,2,3
operation,7362,2,15
operation,7363,0,3
operation,7364,3,3
operation,7365,2,6
operation,7366,1,1
operation,7367,0,2
operation,7368,1,2
operation,7369,4,13
operation,7370,1,16
operation,7371,2,13
operation,7372,4,14
operation,7373,2,13
operation,7374,1,7
operation,7375,3,13
operation,7376,0,7
operation,7377,0,4
operation,7378,0,2
operation,7379,3,12
operation,7380,0,2
operation,7381,2,11
operation,7382,4,11
operation,7383,6,12
operation,7384,2,4
operation,7385,2,11
operation,7386,1,10
operation,7387,7,10
operation,7388,8,12
operation,7389,1,14
operation,7390,7,11
operation,7391,0,8
operation,7392,0,15
operation,7393,0,4
operation,7394,1,18
operation,7395,4,9
operation,7396,1,3
operation,7397,3,4
operation,7398,0,8
operation,7399,0,5
operation,7400,3,5
operation,7401,5,16
operation,7402,0,2
operation,7403,2,5
operation,7404,4,9
operation,7405,5,15
operation,7406,1,4
operation,7407,9,14
operation,7408,1,12
operation,7409,3,13
operation,7410,3,5
operation,7411,3,6
operation,7412,2,15
operation,7413,2,7
operation,7414,2,8
operation,7415,1,19
operation,7416,0,5
operation,7417,1,16
operation,7418,3,11
operation,7419,0,3
operation,7420,4,5
operation,7421,2,13
operation,7422,1,13
operation,7423,0,7
operation,7424,2,3
operation,7425,4,13
operation,7426,2,5
operation,7427,7,12
operation,7428,4,17
operation,7429,3,11
operation,7430,1,6
operation,7431,1,2
operation,7432,0,6
operation,7433,1,4
operation,7434,3,5
operation,7435,1,2
operation,7436,3,6
operation,7437,0,5
operation,7438,2,10
operation,7439,2,8
operation,7440,0,4
operation,7441,2,5
operation,7442,3,3
operation,7443,0,4
operation,7444,8,13
operation,7445,0,3
operation,7446,0,4
operation,7447,3,10
operation,7448,0,2
operation,7449,0,4
operation,7450,9,13
operation,7451,2,4
operation,7452,0,4
operation,7453,3,9
operation,7454,2,12
operation,7455,1,4
operation,7456,0,8
operation,7457,1,10
operation,7458,2,10
operation,7459,5,10
operation,7460,5,11
operation,7461,2,3
operation,7462,1,9
operation,7463,2,7
operation,7464,4,10
operation,7465,1,12
operation,7466,4,11
operation,7467,7,1
operation,7468,4,4
operation,7469,5,11
operation,7470,1,6
operation,7471,0,2
operation,7472,3,10
operation,7473,3,13
operation,7474,2,16
operation,7475,3,10
operation,7476,1,16
operation,7477,0,1
operation,7478,0,1
operation,7479,1,10
operation,7480,2,5
operation,7481,2,8
operation,7482,4,4
operation,7483,2,12
operation,7484,3,1
operation,7485,0,5
operation,7486,1,3
operation,7487,5,9
operation,7488,6,14
operation,7489,2,13
operation,7490,0,11
operation,7491,2,4
operation,7492,6,12
operation,7493,5,11
operation,7494,0,3
operation,7495,3,15
operation,7496,1,10
operation,7497,1,5
operation,7498,6,15
operation,7499,4,6
operation,7500,5,12
operation,7501,2,13
operation,7502,3,16
operation,7503,6,12
operation,7504,3,16
operation,7505,2,4
operation,7506,2,3
operation,7507,1,6
operation,7508,1,5
operation,7509,3,9
operation,7510,1,12
operation,7511,4,14
operation,7512,1,11
operation,7513,2,9
operation,7514,0,5
operation,7515,0,15
operation,7516,0,4
operation,7517,0,9
operation,7518,3,8
operation,7519,0,4
operation,7520,0,3
operation,7521,7,5
operation,7522,1,3
operation,7523,1,5
operation,7524,0,1
operation,7525,2,2
operation,7526,0,17
operation,7527,5,17
operation,7528,1,8
operation,7529,1,4
operation,7530,3,14
operation,7531,1,5
operation,7532,0,3
operation,7533,1,2
operation,7534,4,11
operation,7535,1,5
operation,7536,0,4
operation,7537,8,13
operation,7538,0,2
operation,7539,0,5
operation,7540,2,9
operation,7541,0,3
operation,7542,3,3
operation,7543,1,2
operation,7544,1,21
operation,7545,1,5
operation,7546,1,1
operation,7547,5,12
operation,7548,0,4
operation,7549,1,5
operation,7550,0,7
operation,7551,5,2
operation,7552,5,12
operation,7553,4,10
operation,7554,0,4
operation,7555,1,1
operation,7556,5,14
operation,7557,1,7
operation,7558,5,11
operation,7559,0,5
operation,7560,1,1
operation,7561,3,19
operation,7562,0,4
operation,7563,2,7
operation,7564,0,4
operation,7565,1,0
operation,7566,5,14
operation,7567,0,4
operation,7568,10,10
operation,7569,1,1
operation,7570,6,17
operation,7571,1,1
operation,7572,2,9
operation,7573,1,7
operation,7574,2,7
operation,7575,3,7
operation,7576,4,5
operation,7577,1,3
operation,7578,0,5
operation,7579,1,3
operation,7580,2,5
operation,7581,0,3
operation,7582,2,6
operation,7583,2,9
operation,7584,4,9
operation,7585,0,0
operation,7586,5,10
operation,7587,4,11
operation,7588,3,19
operation,7589,2,2
operation,7590,4,16
operation,7591,0,2
operation,7592,0,4
operation,7593,0,11
operation,7594,6,3
operation,7595,2,2
operation,7596,1,14
operation,7597,1,4
operation,7598,1,16
operation,7599,3,10
operation,7600,5,16
operation,7601,0,2
operation,7602,5,7
operation,7603,1,4
operation,7604,2,11
operation,7605,10,12
operation,7606,8,10
operation,7607,0,1
operation,7608,1,4
operation,7609,4,11
operation,7610,6,11
operation,7611,2,4
operation,7612,0,0
operation,7613,0,3
operation,7614,0,8
operation,7615,2,6
operation,7616,6,11
operation,7617,1,14
operation,7618,3,4
operation,7619,1,2
operation,7620,0,2
operation,7621,1,2
operation,7622,2,2
operation,7623,1,3
operation,7624,0,10
operation,7625,0,10
operation,7626,2,1
operation,7627,4,18
operation,7628,10,11
operation,7629,0,2
operation,7630,3,15
operation,7631,1,8
operation,7632,3,14
operation,7633,2,4
operation,7634,0,3
operation,7635,3,16
operation,7636,1,15
operation,7637,1,4
operation,7638,1,4
operation,7639,2,14
operation,7640,6,10
operation,7641,2,4
operation,7642,2,7
operation,7643,0,3
operation,7644,6,18
operation,7645,4,1
operation,7646,1,2
operation,7647,1,3
operation,7648,4,4
operation,7649,0,1
operation,7650,0,2
operation,7651,3,9
operation,7652,3,7
operation,7653,1,8
operation,7654,5,18
operation,7655,0,4
operation,7656,5,10
operation,7657,5,11
operation,7658,1,11
operation,7659,0,1
operation,7660,2,4
operation,7661,4,21
operation,7662,2,11
operation,7663,1,6
operation,7664,2,15
operation,7665,1,9
operation,7666,1,5
operation,7667,1,16
operation,7668,3,5
operation,7669,0,7
operation,7670,2,11
operation,7671,0,5
operation,7672,0,4
operation,7673,4,12
operation,7674,6,15
operation,7675,0,3
operation,7676,2,14
operation,7677,2,17
operation,7678,0,6
operation,7679,0,7
operation,7680,1,11
operation,7681,1,7
operation,7682,3,10
operation,7683,5,9
operation,7684,1,3
operation,7685,0,1
operation,7686,2,18
operation,7687,3,6
operation,7688,1,1
operation,7689,2,5
operation,7690,1,17
operation,7691,0,3
operation,7692,2,15
operation,7693,0,3
operation,7694,2,12
operation,7695,1,5
operation,7696,0,5
operation,7697,0,3
operation,7698,5,11
operation,7699,3,5
operation,7700,2,10
operation,7701,1,13
operation,7702,4,12
operation,7703,0,2
operation,7704,0,4
operation,7705,0,10
operation,7706,1,7
operation,7707,0,4
operation,7708,3,10
operation,7709,1,11
operation,7710,5,9
operation,7711,1,7
operation,7712,3,10
operation,7713,1,7
operation,7714,0,6
operation,7715,3,12
operation,7716,3,9
operation,7717,2,15
operation,7718,5,4
operation,7719,4,15
operation,7720,2,10
operation,7721,1,19
operation,7722,3,8
operation,7723,0,4
operation,7724,4,8
operation,7725,3,12
operation,7726,1,14
operation,7727,4,11
operation,7728,4,8
operation,7729,2,3
operation,7730,2,6
operation,7731,0,5
operation,7732,0,4
operation,7733,0,3
operation,7734,0,4
operation,7735,3,1
operation,7736,5,20
operation,7737,0,12
operation,7738,0,2
operation,7739,1,9
operation,7740,2,10
operation,7741,3,16
operation,7742,0,2
operation,7743,0,5
operation,7744,1,5
operation,7745,0,5
operation,7746,1,5
operation,7747,1,5
operation,7748,0,5
operation,7749,2,4
operation,7750,0,7
operation,7751,1,6
operation,7752,4,10
operation,7753,2,10
operation,7754,0,4
operation,7755,0,3
operation,7756,2,8
operation,7757,2,4
operation,7758,1,4
operation,7759,0,2
operation,7760,2,10
operation,7761,0,7
operation,7762,0,2
operation,7763,0,5
operation,7764,2,10
operation,7765,1,3
operation,7766,2,8
operation,7767,0,0
operation,7768,2,7
operation,7769,4,14
operation,7770,2,4
operation,7771,0,3
operation,7772,2,3
operation,7773,4,18
operation,7774,4,7
operation,7775,2,7
operation,7776,0,10
operation,7777,4,13
operation,7778,3,12
operation,7779,5,21
operation,7780,0,6
operation,7781,1,16
operation,7782,1,4
operation,7783,0,4
operation,7784,5,7
operation,7785,1,5
operation,7786,2,11
operation,7787,2,15
operation,7788,2,6
operation,7789,2,8
operation,7790,2,11
operation,7791,4,3
operation,7792,1,5
operation,7793,3,16
operation,7794,3,10
operation,7795,2,11
operation,7796,1,19
operation,7797,4,14
operation,7798,1,2
operation,7799,0,5
operation,7800,2,5
operation,7801,4,12
operation,7802,1,8
operation,7803,1,9
operation,7804,0,2
operation,7805,0,5
operation,7806,1,10
operation,7807,0,5
operation,7808,1,16
operation,7809,0,5
operation,7810,4,12
operation,7811,1,9
operation,7812,5,13
operation,7813,4,15
operation,7814,6,17
operation,7815,3,9
operation,7816,0,1
operation,7817,9,12
operation,7818,0,5
operation,7819,3,13
operation,7820,5,10
operation,7821,0,3
operation,7822,1,9
operation,7823,4,7
operation,7824,0,3
operation,7825,5,13
operation,7826,7,13
operation,7827,7,10
operation,7828,0,5
operation,7829,2,2
operation,7830,4,10
operation,7831,4,11
operation,7832,0,2
operation,7833,1,13
operation,7834,0,9
operation,7835,1,5
operation,7836,2,6
operation,7837,2,13
operation,7838,3,2
operation,7839,5,16
operation,7840,0,3
operation,7841,1,5
operation,7842,5,12
operation,7843,0,2
operation,7844,0,5
operation,7845,2,12
operation,7846,2,10
operation,7847,2,15
operation,7848,0,3
operation,7849,0,4
operation,7850,2,11
operation,7851,4,14
operation,7852,0,6
operation,7853,2,4
operation,7854,3,15
operation,7855,5,13
operation,7856,0,5
operation,7857,4,1
operation,7858,1,5
operation,7859,3,8
operation,7860,1,1
operation,7861,3,3
operation,7862,2,8
operation,7863,1,4
operation,7864,2,14
operation,7865,0,8
operation,7866,0,1
operation,7867,2,11
operation,7868,1,4
operation,7869,0,16
operation,7870,0,2
operation,7871,1,9
operation,7872,4,4
operation,7873,1,12
operation,7874,1,5
operation,7875,2,15
operation,7876,1,9
operation,7877,2,13
operation,7878,4,3
operation,7879,3,13
operation,7880,2,9
operation,7881,0,2
operation,7882,0,3
operation,7883,0,3
operation,7884,1,6
operation,7885,0,6
operation,7886,6,4
operation,7887,1,9
operation,7888,4,9
operation,7889,5,8
operation,7890,3,7
operation,7891,0,4
operation,7892,0,5
operation,7893,3,6
operation,7894,0,1
operation,7895,2,9
operation,7896,2,2
operation,7897,6,22
operation,7898,5,11
operation,7899,0,6
operation,7900,0,9
operation,7901,4,13
operation,7902,2,22
operation,7903,0,6
operation,7904,0,4
operation,7905,6,5
operation,7906,1,9
operation,7907,2,18
operation,7908,1,5
operation,7909,1,4
operation,7910,5,12
operation,7911,1,4
operation,7912,3,18
operation,7913,3,15
operation,7914,3,5
operation,7915,1,11
operation,7916,2,10
operation,7917,0,1
operation,7918,3,5
operation,7919,2,6
operation,7920,0,7
operation,7921,0,0
operation,7922,6,14
operation,7923,3,3
operation,7924,5,7
operation,7925,1,3
operation,7926,4,9
operation,7927,3,13
operation,7928,0,5
operation,7929,2,5
operation,7930,3,10
operation,7931,1,12
operation,7932,2,19
operation,7933,0,2
operation,7934,0,7
operation,7935,1,15
operation,7936,3,17
operation,7937,0,5
operation,7938,2,11
operation,7939,3,3
operation,7940,1,6
operation,7941,1,4
operation,7942,2,5
operation,7943,5,11
operation,7944,2,14
operation,7945,2,6
operation,7946,0,0
operation,7947,4,13
operation,7948,0,2
operation,7949,3,14
operation,7950,1,6
operation,7951,3,10
operation,7952,1,4
operation,7953,0,8
operation,7954,4,14
operation,7955,1,8
operation,7956,1,6
operation,7957,1,6
operation,7958,1,0
operation,7959,2,4
operation,7960,0,5
operation,7961,2,6
operation,7962,0,11
operation,7963,6,13
operation,7964,1,2
operation,7965,0,7
operation,7966,0,23
operation,7967,7,10
operation,7968,2,6
operation,7969,1,10
operation,7970,1,10
operation,7971,7,10
operation,7972,1,5
operation,7973,1,6
operation,7974,0,8
operation,7975,0,1
operation,7976,0,3
operation,7977,2,9
operation,7978,0,0
operation,7979,2,6
operation,7980,0,4
operation,7981,1,3
operation,7982,3,10
operation,7983,8,11
operation,7984,5,14
operation,7985,1,7
operation,7986,2,12
operation,7987,2,1
operation,7988,7,15
operation,7989,2,7
operation,7990,2,5
operation,7991,4,16
operation,7992,0,5
operation,7993,3,6
operation,7994,3,15
operation,7995,2,4
operation,7996,1,2
operation,7997,1,4
operation,7998,1,3
operation,7999,2,10
operation,8000,2,15
operation,8001,3,4
operation,8002,0,4
operation,8003,4,11
operation,8004,0,7
operation,8005,0,5
operation,8006,2,9
operation,8007,1,2
operation,8008,4,13
operation,8009,0,1
operation,8010,1,8
operation,8011,0,8
operation,8012,0,4
operation,8013,1,10
operation,8014,6,21
operation,8015,2,18
operation,8016,2,10
operation,8017,3,14
operation,8018,2,12
operation,8019,4,15
operation,8020,2,6
operation,8021,2,3
operation,8022,2,12
operation,8023,1,3
operation,8024,2,12
operation,8025,0,0
operation,8026,0,2
operation,8027,1,13
operation,8028,9,9
operation,8029,3,5
operation,8030,1,1
operation,8031,2,5
operation,8032,0,2
operation,8033,2,18
operation,8034,0,2
operation,8035,0,7
operation,8036,0,3
operation,8037,0,2
operation,8038,1,3
operation,8039,1,7
operation,8040,5,5
operation,8041,3,1
operation,8042,6,13
operation,8043,0,7
operation,8044,3,16
operation,8045,3,6
operation,8046,0,0
operation,8047,1,8
operation,8048,2,12
operation,8049,3,20
operation,8050,3,2
operation,8051,5,3
operation,8052,1,17
operation,8053,7,6
operation,8054,0,2
operation,8055,2,11
operation,8056,1,15
operation,8057,1,3
operation,8058,4,19
operation,8059,3,12
operation,8060,3,10
operation,8061,8,14
operation,8062,2,13
operation,8063,0,5
operation,8064,5,15
operation,8065,2,6
operation,8066,2,8
operation,8067,0,2
operation,8068,3,14
operation,8069,0,7
operation,8070,2,14
operation,8071,1,2
operation,8072,5,11
operation,8073,2,4
operation,8074,0,6
operation,8075,1,14
operation,8076,7,11
operation,8077,2,10
operation,8078,1,4
operation,8079,1,3
operation,8080,5,2
operation,8081,2,7
operation,8082,1,21
operation,8083,0,5
operation,8084,2,14
operation,8085,1,5
operation,8086,5,12
operation,8087,2,13
operation,8088,2,2
operation,8089,0,7
operation,8090,3,9
operation,8091,4,7
operation,8092,0,7
operation,8093,0,5
operation,8094,1,4
operation,8095,0,6
operation,8096,0,3
operation,8097,0,15
operation,8098,0,8
operation,8099,0,5
operation,8100,4,16
operation,8101,0,5
operation,8102,4,14
operation,8103,1,1
operation,8104,2,19
operation,8105,1,3
operation,8106,1,1
operation,8107,5,16
operation,8108,3,9
operation,8109,3,4
operation,8110,1,1
operation,8111,2,5
operation,8112,1,15
operation,8113,3,15
operation,8114,0,5
operation,8115,1,2
operation,8116,1,5
operation,8117,2,5
operation,8118,0,3
operation,8119,5,2
operation,8120,1,10
operation,8121,6,13
operation,8122,6,15
operation,8123,3,1
operation,8124,3,17
operation,8125,4,14
operation,8126,0,0
operation,8127,0,5
operation,8128,1,9
operation,8129,1,7
operation,8130,2,7
operation,8131,1,7
operation,8132,1,6
operation,8133,2,15
operation,8134,0,5
operation,8135,2,10
operation,8136,3,16
operation,8137,1,4
operation,8138,7,11
operation,8139,1,11
operation,8140,5,5
operation,8141,0,5
operation,8142,0,8
operation,8143,0,4
operation,8144,1,4
operation,8145,2,7
operation,8146,5,8
operation,8147,1,5
operation,8148,6,13
operation,8149,2,14
operation,8150,3,17
operation,8151,0,3
operation,8152,1,14
operation,8153,3,9
operation,8154,7,12
operation,8155,3,1
operation,8156,1,1
operation,8157,1,5
operation,8158,0,2
operation,8159,1,12
operation,8160,2,0
operation,8161,0,1
operation,8162,2,9
operation,8163,0,12
operation,8164,1,9
operation,8165,0,2
operation,8166,0,4
operation,8167,5,12
operation,8168,0,1
operation,8169,4,16
operation,8170,2,8
operation,8171,0,2
operation,8172,5,10
operation,8173,3,13
operation,8174,0,6
operation,8175,1,5
operation,8176,4,10
operation,8177,2,9
operation,8178,1,4
operation,8179,1,1
operation,8180,3,8
operation,8181,0,2
operation,8182,3,4
operation,8183,0,2
operation,8184,3,9
operation,8185,1,7
operation,8186,1,1
operation,8187,0,5
operation,8188,0,12
operation,8189,0,3
operation,8190,4,7
operation,8191,2,3
operation,8192,2,9
operation,8193,2,3
operation,8194,1,3
operation,8195,2,3
operation,8196,3,13
operation,8197,0,9
operation,8198,1,13
operation,8199,1,14
operation,8200,3,10
operation,8201,3,10
operation,8202,2,15
operation,8203,0,4
operation,8204,3,5
operation,8205,0,4
operation,8206,2,17
operation,8207,8,7
operation,8208,2,6
operation,8209,1,1
operation,8210,0,11
operation,8211,3,7
operation,8212,5,9
operation,8213,5,4
operation,8214,3,11
operation,8215,1,12
operation,8216,2,10
operation,8217,1,14
operation,8218,2,3
operation,8219,2,4
operation,8220,1,4
operation,8221,0,5
operation,8222,0,6
operation,8223,0,2
operation,8224,3,10
operation,8225,2,7
operation,8226,1,6
operation,8227,0,5
operation,8228,0,5
operation,8229,2,8
operation,8230,0,5
operation,8231,4,9
operation,8232,3,7
operation,8233,3,11
operation,8234,4,8
operation,8235,3,6
operation,8236,1,15
operation,8237,2,17
operation,8238,2,12
operation,8239,2,8
operation,8240,1,18
operation,8241,3,9
operation,8242,0,3
operation,8243,2,7
operation,8244,1,17
operation,8245,5,2
operation,8246,0,9
operation,8247,8,6
operation,8248,1,4
operation,8249,1,9
operation,8250,0,9
operation,8251,4,12
operation,8252,0,1
operation,8253,0,3
operation,8254,3,19
operation,8255,3,14
operation,8256,1,5
operation,8257,0,6
operation,8258,2,16
operation,8259,0,3
operation,8260,0,4
operation,8261,1,2
operation,8262,2,4
operation,8263,4,14
operation,8264,1,4
operation,8265,2,15
operation,8266,1,1
operation,8267,0,6
operation,8268,2,13
operation,8269,1,10
operation,8270,0,7
operation,8271,0,4
operation,8272,6,11
operation,8273,0,4
operation,8274,0,11
operation,8275,1,11
operation,8276,5,10
operation,8277,0,14
operation,8278,4,3
operation,8279,4,12
operation,8280,0,4
operation,8281,2,3
operation,8282,1,13
operation,8283,0,8
operation,8284,0,4
operation,8285,0,3
operation,8286,1,6
operation,8287,0,6
operation,8288,3,10
operation,8289,0,3
operation,8290,3,13
operation,8291,1,5
operation,8292,4,3
operation,8293,4,12
operation,8294,5,5
operation,8295,1,13
operation,8296,1,5
operation,8297,0,3
operation,8298,6,19
operation,8299,1,17
operation,8300,0,1
operation,8301,1,7
operation,8302,1,16
operation,8303,2,4
operation,8304,2,0
operation,8305,6,16
operation,8306,0,9
operation,8307,5,18
operation,8308,3,14
operation,8309,0,3
operation,8310,5,7
operation,8311,3,6
operation,8312,4,6
operation,8313,1,5
operation,8314,2,15
operation,8315,4,9
operation,8316,0,4
operation,8317,3,15
operation,8318,5,10
operation,8319,1,14
operation,8320,1,13
operation,8321,3,11
operation,8322,0,4
operation,8323,3,12
operation,8324,3,9
operation,8325,2,2
operation,8326,0,4
operation,8327,3,4
operation,8328,1,15
operation,8329,4,10
operation,8330,0,4
operation,8331,2,8
operation,8332,0,15
operation,8333,4,14
operation,8334,2,12
operation,8335,2,12
operation,8336,7,15
operation,8337,0,4
operation,8338,6,21
operation,8339,0,4
operation,8340,6,14
operation,8341,0,9
operation,8342,0,7
operation,8343,0,14
operation,8344,0,1
operation,8345,0,5
operation,8346,0,4
operation,8347,2,5
operation,8348,3,2
operation,8349,3,9
operation,8350,2,6
operation,8351,2,6
operation,8352,0,0
operation,8353,1,4
operation,8354,1,1
operation,8355,2,11
operation,8356,3,9
operation,8357,3,9
operation,8358,1,16
operation,8359,3,11
operation,8360,5,14
operation,8361,1,1
operation,8362,0,4
operation,8363,1,12
operation,8364,6,14
operation,8365,5,12
operation,8366,1,7
operation,8367,3,1
operation,8368,3,16
operation,8369,3,8
operation,8370,7,9
operation,8371,0,5
operation,8372,3,17
operation,8373,0,2
operation,8374,2,1
operation,8375,2,4
operation,8376,1,11
operation,8377,5,15
operation,8378,2,13
operation,8379,2,5
operation,8380,0,5
operation,8381,2,13
operation,8382,3,14
operation,8383,2,5
operation,8384,2,8
operation,8385,5,12
operation,8386,5,4
operation,8387,2,12
operation,8388,2,14
operation,8389,2,6
operation,8390,4,3
operation,8391,0,5
operation,8392,3,14
operation,8393,0,17
operation,8394,1,4
operation,8395,1,11
operation,8396,0,4
operation,8397,3,13
operation,8398,2,3
operation,8399,0,3
operation,8400,2,9
operation,8401,4,10
operation,8402,2,11
operation,8403,2,1
operation,8404,1,17
operation,8405,1,3
operation,8406,4,16
operation,8407,4,10
operation,8408,2,11
operation,8409,2,14
operation,8410,5,13
operation,8411,5,22
operation,8412,2,4
operation,8413,3,3
operation,8414,0,18
operation,8415,6,12
operation,8416,0,1
operation,8417,13,7
operation,8418,3,5
operation,8419,0,3
operation,8420,0,2
operation,8421,3,12
operation,8422,0,7
operation,8423,1,2
operation,8424,4,10
operation,8425,5,12
operation,8426,2,11
operation,8427,1,3
operation,8428,1,3
operation,8429,4,12
operation,8430,0,2
operation,8431,5,9
operation,8432,3,14
operation,8433,4,13
operation,8434,4,4
operation,8435,2,10
operation,8436,0,0
operation,8437,4,19
operation,8438,1,4
operation,8439,1,6
operation,8440,7,10
operation,8441,1,5
operation,8442,0,11
operation,8443,2,2
operation,8444,1,4
operation,8445,3,11
operation,8446,0,10
operation,8447,1,4
operation,8448,0,3
operation,8449,1,2
operation,8450,0,1
operation,8451,0,0
operation,8452,1,1
operation,8453,6,13
operation,8454,1,6
operation,8455,2,9
operation,8456,2,14
operation,8457,1,15
operation,8458,0,7
operation,8459,0,3
operation,8460,3,13
operation,8461,4,3
operation,8462,0,3
operation,8463,0,8
operation,8464,1,12
operation,8465,2,12
operation,8466,0,4
operation,8467,4,8
operation,8468,3,9
operation,8469,5,10
operation,8470,2,12
operation,8471,3,3
operation,8472,3,12
operation,8473,4,8
operation,8474,0,4
operation,8475,0,6
operation,8476,3,11
operation,8477,3,11
operation,8478,3,16
operation,8479,3,13
operation,8480,2,3
operation,8481,1,19
operation,8482,3,9
operation,8483,1,1
operation,8484,2,3
operation,8485,1,9
operation,8486,1,1
operation,8487,3,6
operation,8488,0,6
operation,8489,0,2
operation,8490,0,5
operation,8491,0,4
operation,8492,1,5
operation,8493,2,15
operation,8494,0,3
operation,8495,5,11
operation,8496,4,15
operation,8497,0,6
operation,8498,2,10
operation,8499,6,14
operation,8500,2,2
operation,8501,2,6
operation,8502,1,6
operation,8503,0,5
operation,8504,2,7
operation,8505,0,15
operation,8506,1,7
operation,8507,6,9
operation,8508,1,5
operation,8509,6,11
operation,8510,3,11
operation,8511,3,7
operation,8512,2,19
operation,8513,4,17
operation,8514,5,11
operation,8515,0,6
operation,8516,1,16
operation,8517,3,8
operation,8518,2,10
operation,8519,3,13
operation,8520,0,4
operation,8521,2,11
operation,8522,1,18
operation,8523,8,15
operation,8524,2,4
operation,8525,1,4
operation,8526,2,4
operation,8527,4,14
operation,8528,0,8
operation,8529,1,8
operation,8530,2,6
operation,8531,1,9
operation,8532,2,1
operation,8533,3,14
operation,8534,1,12
operation,8535,2,2
operation,8536,4,6
operation,8537,6,15
operation,8538,3,8
operation,8539,2,8
operation,8540,2,3
operation,8541,4,6
operation,8542,3,2
operation,8543,0,2
operation,8544,3,6
operation,8545,0,3
operation,8546,4,8
operation,8547,0,4
operation,8548,0,3
operation,8549,4,11
operation,8550,0,4
operation,8551,1,2
operation,8552,3,2
operation,8553,1,5
operation,8554,4,12
operation,8555,0,3
operation,8556,0,5
operation,8557,2,6
operation,8558,1,14
operation,8559,0,12
operation,8560,3,16
operation,8561,4,10
operation,8562,2,2
operation,8563,1,6
operation,8564,6,11
operation,8565,2,11
operation,8566,0,3
operation,8567,0,14
operation,8568,0,6
operation,8569,0,4
operation,8570,4,4
operation,8571,2,11
operation,8572,0,2
operation,8573,0,2
operation,8574,5,4
operation,8575,0,8
operation,8576,0,5
operation,8577,5,5
operation,8578,1,5
operation,8579,8,7
operation,8580,1,2
operation,8581,0,4
operation,8582,8,18
operation,8583,2,4
operation,8584,6,16
operation,8585,3,13
operation,8586,1,15
operation,8587,4,2
operation,8588,3,21
operation,8589,0,3
operation,8590,1,7
operation,8591,1,4
operation,8592,0,19
operation,8593,2,2
operation,8594,4,13
operation,8595,2,6
operation,8596,0,3
operation,8597,6,11
operation,8598,2,14
operation,8599,1,1
operation,8600,2,11
operation,8601,1,19
operation,8602,1,3
operation,8603,7,11
operation,8604,0,3
operation,8605,2,4
operation,8606,2,11
operation,8607,0,10
operation,8608,0,4
operation,8609,1,5
operation,8610,3,8
operation,8611,0,6
operation,8612,2,13
operation,8613,0,5
operation,8614,2,10
operation,8615,2,1
operation,8616,2,25
operation,8617,4,10
operation,8618,0,1
operation,8619,2,12
operation,8620,2,10
operation,8621,4,9
operation,8622,4,6
operation,8623,4,2
operation,8624,1,4
operation,8625,0,4
operation,8626,0,4
operation,8627,0,2
operation,8628,7,11
operation,8629,2,14
operation,8630,0,3
operation,8631,1,13
operation,8632,1,1
operation,8633,6,7
operation,8634,2,9
operation,8635,1,13
operation,8636,1,2
operation,8637,0,8
operation,8638,5,14
operation,8639,0,4
operation,8640,1,7
operation,8641,0,0
operation,8642,1,6
operation,8643,0,5
operation,8644,2,6
operation,8645,1,4
operation,8646,4,16
operation,8647,3,7
operation,8648,1,16
operation,8649,4,1
operation,8650,1,3
operation,8651,0,2
operation,8652,4,7
operation,8653,2,3
operation,8654,0,12
operation,8655,6,4
operation,8656,1,6
operation,8657,5,13
operation,8658,0,9
operation,8659,2,11
operation,8660,1,10
operation,8661,2,16
operation,8662,2,10
operation,8663,1,8
operation,8664,0,2
operation,8665,0,3
operation,8666,1,8
operation,8667,2,17
operation,8668,0,1
operation,8669,5,10
operation,8670,1,14
operation,8671,2,2
operation,8672,1,7
operation,8673,1,3
operation,8674,1,18
operation,8675,2,10
operation,8676,2,11
operation,8677,0,4
operation,8678,1,9
operation,8679,3,4
operation,8680,5,21
operation,8681,2,1
operation,8682,1,1
operation,8683,9,16
operation,8684,0,4
operation,8685,0,6
operation,8686,0,4
operation,8687,1,9
operation,8688,5,15
operation,8689,0,4
operation,8690,4,15
operation,8691,3,3
operation,8692,1,13
operation,8693,5,9
operation,8694,0,2
operation,8695,3,5
operation,8696,5,2
operation,8697,3,11
operation,8698,2,10
operation,8699,3,14
operation,8700,5,15
operation,8701,1,17
operation,8702,1,2
operation,8703,0,4
operation,8704,0,5
operation,8705,2,2
operation,8706,1,4
operation,8707,1,12
operation,8708,7,22
operation,8709,2,5
operation,8710,4,17
operation,8711,0,5
operation,8712,1,6
operation,8713,3,16
operation,8714,0,3
operation,8715,3,12
operation,8716,4,10
operation,8717,3,12
operation,8718,3,4
operation,8719,2,4
operation,8720,0,6
operation,8721,1,4
operation,8722,2,10
operation,8723,2,19
operation,8724,0,2
operation,8725,3,14
operation,8726,0,8
operation,8727,7,11
operation,8728,2,2
operation,8729,0,1
operation,8730,1,4
operation,8731,0,15
operation,8732,0,3
operation,8733,1,2
operation,8734,1,16
operation,8735,0,3
operation,8736,1,10
operation,8737,1,5
operation,8738,0,5
operation,8739,0,6
operation,8740,0,4
operation,8741,3,6
operation,8742,2,9
operation,8743,0,4
operation,8744,1,2
operation,8745,1,16
operation,8746,4,12
operation,8747,1,13
operation,8748,0,6
operation,8749,2,15
operation,8750,3,22
operation,8751,1,2
operation,8752,1,15
operation,8753,4,8
operation,8754,5,11
operation,8755,0,1
operation,8756,9,10
operation,8757,2,4
operation,8758,2,1
operation,8759,3,8
operation,8760,6,16
operation,8761,2,15
operation,8762,0,3
operation,8763,3,18
operation,8764,3,5
operation,8765,2,17
operation,8766,1,15
operation,8767,5,13
operation,8768,5,13
operation,8769,2,12
operation,8770,1,4
operation,8771,1,10
operation,8772,1,4
operation,8773,3,13
operation,8774,0,7
operation,8775,2,4
operation,8776,0,4
operation,8777,0,4
operation,8778,2,14
operation,8779,4,12
operation,8780,1,19
operation,8781,1,4
operation,8782,4,7
operation,8783,2,8
operation,8784,0,2
operation,8785,0,11
operation,8786,0,15
operation,8787,2,5
operation,8788,4,11
operation,8789,1,2
operation,8790,3,1
operation,8791,1,6
operation,8792,1,2
operation,8793,0,5
operation,8794,1,20
operation,8795,0,2
operation,8796,0,1
operation,8797,0,5
operation,8798,1,2
operation,8799,0,8
operation,8800,2,12
operation,8801,1,4
operation,8802,8,10
operation,8803,6,11
operation,8804,0,1
operation,8805,0,2
operation,8806,2,10
operation,8807,2,4
operation,8808,5,10
operation,8809,5,12
operation,8810,2,13
operation,8811,0,5
operation,8812,4,10
operation,8813,1,7
operation,8814,1,12
operation,8815,0,3
operation,8816,5,22
operation,8817,3,8
operation,8818,3,18
operation,8819,0,12
operation,8820,1,11
operation,8821,4,12
operation,8822,1,13
operation,8823,4,10
operation,8824,1,6
operation,8825,2,4
operation,8826,1,3
operation,8827,5,8
operation,8828,0,4
operation,8829,2,8
operation,8830,2,18
operation,8831,0,8
operation,8832,1,17
operation,8833,1,2
operation,8834,1,2
operation,8835,1,3
operation,8836,9,13
operation,8837,3,12
operation,8838,1,4
operation,8839,1,13
operation,8840,1,0
operation,8841,3,8
operation,8842,0,7
operation,8843,0,12
operation,8844,2,12
operation,8845,0,1
operation,8846,1,8
operation,8847,2,12
operation,8848,2,1
operation,8849,3,15
operation,8850,0,3
operation,8851,1,5
operation,8852,1,12
operation,8853,0,8
operation,8854,1,4
operation,8855,1,4
operation,8856,4,8
operation,8857,5,4
operation,8858,0,4
operation,8859,1,2
operation,8860,1,13
operation,8861,3,17
operation,8862,2,12
operation,8863,7,18
operation,8864,5,12
operation,8865,0,5
operation,8866,2,15
operation,8867,0,4
operation,8868,1,10
operation,8869,4,10
operation,8870,2,6
operation,8871,2,5
operation,8872,0,1
operation,8873,1,2
operation,8874,1,14
operation,8875,3,3
operation,8876,2,11
operation,8877,2,8
operation,8878,4,8
operation,8879,5,3
operation,8880,5,9
operation,8881,1,6
operation,8882,3,2
operation,8883,0,5
operation,8884,3,11
operation,8885,1,11
operation,8886,8,6
operation,8887,2,21
operation,8888,0,2
operation,8889,0,1
operation,8890,6,11
operation,8891,4,6
operation,8892,2,17
operation,8893,2,9
operation,8894,1,14
operation,8895,2,8
operation,8896,0,10
operation,8897,0,11
operation,8898,1,6
operation,8899,4,10
operation,8900,0,11
operation,8901,7,14
operation,8902,0,1
operation,8903,3,12
operation,8904,6,13
operation,8905,2,3
operation,8906,1,14
operation,8907,2,11
operation,8908,2,3
operation,8909,4,15
operation,8910,3,8
operation,8911,3,8
operation,8912,0,3
operation,8913,0,3
operation,8914,5,16
operation,8915,0,3
operation,8916,6,11
operation,8917,1,3
operation,8918,0,3
operation,8919,0,3
operation,8920,3,14
operation,8921,2,6
operation,8922,5,16
operation,8923,0,0
operation,8924,1,17
operation,8925,0,1
operation,8926,0,0
operation,8927,4,14
operation,8928,0,5
operation,8929,0,2
operation,8930,3,4
operation,8931,0,7
operation,8932,5,10
operation,8933,7,15
operation,8934,1,11
operation,8935,0,3
operation,8936,2,0
operation,8937,3,13
operation,8938,1,4
operation,8939,4,11
operation,8940,0,2
operation,8941,5,6
operation,8942,1,7
operation,8943,1,4
operation,8944,0,4
operation,8945,0,3
operation,8946,0,2
operation,8947,2,7
operation,8948,1,5
operation,8949,1,3
operation,8950,0,15
operation,8951,3,4
operation,8952,4,9
operation,8953,0,3
operation,8954,2,8
operation,8955,2,6
operation,8956,0,4
operation,8957,2,9
operation,8958,2,9
operation,8959,2,2
operation,8960,3,3
operation,8961,3,11
operation,8962,2,14
operation,8963,0,4
operation,8964,0,18
operation,8965,1,2
operation,8966,0,3
operation,8967,1,14
operation,8968,1,0
operation,8969,7,12
operation,8970,0,6
operation,8971,2,11
operation,8972,3,5
operation,8973,1,15
operation,8974,3,10
operation,8975,2,4
operation,8976,3,14
operation,8977,0,4
operation,8978,0,4
operation,8979,0,4
operation,8980,1,2
operation,8981,7,8
operation,8982,0,13
operation,8983,0,3
operation,8984,0,3
operation,8985,0,1
operation,8986,0,3
operation,8987,0,1
operation,8988,0,2
operation,8989,1,2
operation,8990,0,5
operation,8991,2,11
operation,8992,3,9
operation,8993,1,12
operation,8994,0,3
operation,8995,8,13
operation,8996,0,3
operation,8997,1,6
operation,8998,1,6
operation,8999,1,14
operation,9000,4,8
operation,9001,1,9
operation,9002,1,5
operation,9003,1,7
operation,9004,1,7
operation,9005,0,2
operation,9006,0,1
operation,9007,1,18
operation,9008,1,3
operation,9009,1,5
operation,9010,1,6
operation,9011,1,4
operation,9012,7,7
operation,9013,1,2
operation,9014,1,6
operation,9015,2,9
operation,9016,1,4
operation,9017,2,11
operation,9018,3,13
operation,9019,0,4
operation,9020,1,7
operation,9021,0,2
operation,9022,0,8
operation,9023,8,16
operation,9024,4,13
operation,9025,4,16
operation,9026,0,1
operation,9027,1,6
operation,9028,0,6
operation,9029,5,13
operation,9030,1,6
operation,9031,6,9
operation,9032,1,6
operation,9033,1,2
operation,9034,2,3
operation,9035,5,13
operation,9036,2,11
operation,9037,0,14
operation,9038,2,5
operation,9039,0,4
operation,9040,2,6
operation,9041,1,5
operation,9042,4,12
operation,9043,3,7
operation,9044,2,3
operation,9045,0,2
operation,9046,4,16
operation,9047,0,1
operation,9048,0,12
operation,9049,0,4
operation,9050,0,3
operation,9051,0,3
operation,9052,0,3
operation,9053,0,2
operation,9054,0,8
operation,9055,2,11
operation,9056,0,6
operation,9057,4,9
operation,9058,4,7
operation,9059,6,14
operation,9060,1,1
operation,9061,1,2
operation,9062,1,8
operation,9063,1,10
operation,9064,2,12
operation,9065,0,14
operation,9066,2,11
operation,9067,1,5
operation,9068,7,10
operation,9069,2,7
operation,9070,0,3
operation,9071,0,4
operation,9072,0,4
operation,9073,5,7
operation,9074,0,0
operation,9075,2,5
operation,9076,3,13
operation,9077,1,2
operation,9078,0,4
operation,9079,0,4
operation,9080,0,3
operation,9081,2,13
operation,9082,0,13
operation,9083,2,9
operation,9084,4,9
operation,9085,4,13
operation,9086,5,13
operation,9087,0,4
operation,9088,0,2
operation,9089,0,7
operation,9090,2,2
operation,9091,1,15
operation,9092,5,12
operation,9093,3,17
operation,9094,5,11
operation,9095,0,3
operation,9096,7,12
operation,9097,0,17
operation,9098,5,11
operation,9099,5,14
operation,9100,0,3
operation,9101,2,12
operation,9102,1,4
operation,9103,1,4
operation,9104,2,2
operation,9105,6,19
operation,9106,0,3
operation,9107,0,2
operation,9108,1,6
operation,9109,0,2
operation,9110,0,1
operation,9111,5,7
operation,9112,0,10
operation,9113,3,6
operation,9114,4,13
operation,9115,0,8
operation,9116,3,2
operation,9117,2,13
operation,9118,1,12
operation,9119,3,12
operation,9120,4,2
operation,9121,4,17
operation,9122,1,4
operation,9123,1,8
operation,9124,1,10
operation,9125,0,7
operation,9126,2,14
operation,9127,9,14
operation,9128,1,12
operation,9129,3,12
operation,9130,8,9
operation,9131,5,9
operation,9132,0,1
operation,9133,0,4
operation,9134,4,15
operation,9135,0,4
operation,9136,4,5
operation,9137,1,7
operation,9138,2,11
operation,9139,1,18
operation,9140,0,2
operation,9141,1,7
operation,9142,0,3
operation,9143,2,15
operation,9144,1,15
operation,9145,4,11
operation,9146,6,16
operation,9147,3,2
operation,9148,0,3
operation,9149,2,9
operation,9150,2,10
operation,9151,1,3
operation,9152,0,5
operation,9153,2,15
operation,9154,1,12
operation,9155,2,3
operation,9156,0,2
operation,9157,6,16
operation,9158,3,11
operation,9159,1,13
operation,9160,1,6
operation,9161,0,3
operation,9162,0,2
operation,9163,3,2
operation,9164,1,12
operation,9165,1,7
operation,9166,1,17
operation,9167,4,23
operation,9168,2,1
operation,9169,1,3
operation,9170,3,12
operation,9171,8,17
operation,9172,2,13
operation,9173,3,3
operation,9174,2,5
operation,9175,4,9
operation,9176,1,11
operation,9177,2,11
operation,9178,2,4
operation,9179,6,5
operation,9180,3,6
operation,9181,4,12
operation,9182,2,8
operation,9183,0,2
operation,9184,0,3
operation,9185,3,14
operation,9186,5,1
operation,9187,7,14
operation,9188,4,18
operation,9189,1,2
operation,9190,0,3
operation,9191,2,10
operation,9192,0,3
operation,9193,0,8
operation,9194,0,4
operation,9195,3,3
operation,9196,2,6
operation,9197,3,14
operation,9198,0,4
operation,9199,0,3
operation,9200,0,4
operation,9201,4,7
operation,9202,0,2
operation,9203,0,4
operation,9204,1,15
operation,9205,0,3
operation,9206,0,9
operation,9207,0,10
operation,9208,1,11
operation,9209,2,9
operation,9210,2,13
operation,9211,2,3
operation,9212,3,5
operation,9213,3,13
operation,9214,3,8
operation,9215,4,15
operation,9216,0,3
operation,9217,4,11
operation,9218,5,17
operation,9219,3,12
operation,9220,0,2
operation,9221,3,12
operation,9222,2,9
operation,9223,2,11
operation,9224,2,1
operation,9225,4,10
operation,9226,3,13
operation,9227,0,10
operation,9228,2,4
operation,9229,0,3
operation,9230,4,14
operation,9231,2,8
operation,9232,1,13
operation,9233,3,4
operation,9234,2,12
operation,9235,2,5
operation,9236,1,2
operation,9237,2,4
operation,9238,0,1
operation,9239,4,13
operation,9240,0,2
operation,9241,0,5
operation,9242,0,14
operation,9243,7,14
operation,9244,1,1
operation,9245,0,2
operation,9246,0,3
operation,9247,4,14
operation,9248,3,13
operation,9249,3,1
operation,9250,1,12
operation,9251,2,5
operation,9252,1,5
operation,9253,5,18
operation,9254,0,13
operation,9255,1,16
operation,9256,8,16
operation,9257,2,5
operation,9258,4,4
operation,9259,0,4
operation,9260,1,8
operation,9261,1,8
operation,9262,1,3
operation,9263,2,4
operation,9264,7,17
operation,9265,1,5
operation,9266,3,16
operation,9267,4,9
operation,9268,0,4
operation,9269,1,5
operation,9270,0,4
operation,9271,0,4
operation,9272,0,2
operation,9273,4,11
operation,9274,1,8
operation,9275,2,3
operation,9276,2,2
operation,9277,3,14
operation,9278,3,9
operation,9279,3,5
operation,9280,0,17
operation,9281,3,13
operation,9282,4,8
operation,9283,2,12
operation,9284,0,3
operation,9285,0,11
operation,9286,0,14
operation,9287,4,5
operation,9288,0,3
operation,9289,2,5
operation,9290,2,6
operation,9291,5,12
operation,9292,4,14
operation,9293,2,12
operation,9294,0,3
operation,9295,3,8
operation,9296,0,10
operation,9297,1,1
operation,9298,0,2
operation,9299,2,8
operation,9300,1,2
operation,9301,1,5
operation,9302,2,2
operation,9303,0,4
operation,9304,2,10
operation,9305,2,9
operation,9306,0,8
operation,9307,2,10
operation,9308,2,2
operation,9309,3,12
operation,9310,2,19
operation,9311,0,2
operation,9312,4,6
operation,9313,4,9
operation,9314,3,17
operation,9315,2,19
operation,9316,0,4
operation,9317,2,10
operation,9318,6,19
operation,9319,1,21
operation,9320,3,12
operation,9321,0,2
operation,9322,3,9
operation,9323,1,2
operation,9324,0,15
operation,9325,0,15
operation,9326,2,1
operation,9327,0,6
operation,9328,3,11
operation,9329,0,1
operation,9330,1,6
operation,9331,4,21
operation,9332,6,16
operation,9333,0,7
operation,9334,2,19
operation,9335,4,19
operation,9336,0,6
operation,9337,3,7
operation,9338,0,3
operation,9339,2,5
operation,9340,3,10
operation,9341,3,11
operation,9342,3,12
operation,9343,2,4
operation,9344,3,15
operation,9345,0,0
operation,9346,2,5
operation,9347,3,13
operation,9348,0,4
operation,9349,0,16
operation,9350,2,2
operation,9351,1,10
operation,9352,2,3
operation,9353,0,4
operation,9354,4,16
operation,9355,0,5
operation,9356,3,18
operation,9357,0,5
operation,9358,1,14
operation,9359,1,13
operation,9360,2,2
operation,9361,1,15
operation,9362,1,5
operation,9363,3,12
operation,9364,0,8
operation,9365,2,17
operation,9366,4,10
operation,9367,1,3
operation,9368,3,6
operation,9369,2,5
operation,9370,0,3
operation,9371,3,10
operation,9372,3,5
operation,9373,2,7
operation,9374,1,3
operation,9375,0,8
operation,9376,0,6
operation,9377,0,6
operation,9378,2,6
operation,9379,1,12
operation,9380,0,3
operation,9381,3,14
operation,9382,1,17
operation,9383,2,14
operation,9384,0,4
operation,9385,1,20
operation,9386,7,11
operation,9387,0,7
operation,9388,2,6
operation,9389,2,6
operation,9390,1,3
operation,9391,0,18
operation,9392,1,2
operation,9393,4,20
operation,9394,2,8
operation,9395,1,7
operation,9396,1,3
operation,9397,1,3
operation,9398,3,5
operation,9399,3,16
operation,9400,1,3
operation,9401,3,5
operation,9402,2,4
operation,9403,0,2
operation,9404,1,6
operation,9405,3,13
operation,9406,0,11
operation,9407,1,12
operation,9408,3,16
operation,9409,4,3
operation,9410,3,17
operation,9411,5,5
operation,9412,2,13
operation,9413,7,13
operation,9414,3,8
operation,9415,0,2
operation,9416,0,9
operation,9417,1,11
operation,9418,2,3
operation,9419,8,14
operation,9420,1,10
operation,9421,1,9
operation,9422,0,8
operation,9423,1,3
operation,9424,0,3
operation,9425,2,4
operation,9426,1,3
operation,9427,2,2
operation,9428,6,11
operation,9429,4,7
operation,9430,4,16
operation,9431,0,8
operation,9432,4,10
operation,9433,0,15
operation,9434,0,3
operation,9435,2,11
operation,9436,0,1
operation,9437,0,5
operation,9438,2,2
operation,9439,5,14
operation,9440,2,6
operation,9441,4,13
operation,9442,4,8
operation,9443,8,12
operation,9444,1,5
operation,9445,2,14
operation,9446,4,3
operation,9447,0,5
operation,9448,0,2
operation,9449,6,8
operation,9450,2,10
operation,9451,0,3
operation,9452,2,8
operation,9453,0,3
operation,9454,1,9
operation,9455,2,12
operation,9456,2,15
operation,9457,2,2
operation,9458,0,14
operation,9459,2,1
operation,9460,1,3
operation,9461,3,11
operation,9462,6,16
operation,9463,3,1
operation,9464,0,3
operation,9465,1,2
operation,9466,1,12
operation,9467,0,4
operation,9468,1,11
operation,9469,0,13
operation,9470,6,16
operation,9471,0,3
operation,9472,1,4
operation,9473,6,13
operation,9474,2,7
operation,9475,5,13
operation,9476,3,13
operation,9477,2,4
operation,9478,8,13
operation,9479,0,2
operation,9480,0,2
operation,9481,2,14
operation,9482,0,5
operation,9483,2,3
operation,9484,1,10
operation,9485,0,2
operation,9486,2,14
operation,9487,6,11
operation,9488,2,6
operation,9489,2,18
operation,9490,5,14
operation,9491,5,10
operation,9492,5,16
operation,9493,1,12
operation,9494,2,13
operation,9495,3,18
operation,9496,5,16
operation,9497,1,4
operation,9498,5,13
operation,9499,1,2
operation,9500,0,6
operation,9501,1,6
operation,9502,0,5
operation,9503,1,5
operation,9504,7,8
operation,9505,7,16
operation,9506,1,4
operation,9507,4,7
operation,9508,0,3
operation,9509,1,3
operation,9510,3,9
operation,9511,1,5
operation,9512,2,4
operation,9513,2,2
operation,9514,0,2
operation,9515,4,15
operation,9516,3,14
operation,9517,0,2
operation,9518,1,15
operation,9519,0,4
operation,9520,3,9
operation,9521,5,15
operation,9522,2,5
operation,9523,4,10
operation,9524,2,3
operation,9525,2,12
operation,9526,4,14
operation,9527,3,14
operation,9528,2,12
operation,9529,3,11
operation,9530,8,10
operation,9531,0,4
operation,9532,3,2
operation,9533,3,13
operation,9534,1,3
operation,9535,2,13
operation,9536,3,5
operation,9537,0,2
operation,9538,1,12
operation,9539,1,2
operation,9540,3,9
operation,9541,1,7
operation,9542,2,4
operation,9543,0,5
operation,9544,4,16
operation,9545,8,10
operation,9546,0,3
operation,9547,5,9
operation,9548,3,7
operation,9549,0,1
operation,9550,1,8
operation,9551,8,11
operation,9552,0,1
operation,9553,1,3
operation,9554,3,12
operation,9555,5,10
operation,9556,0,5
operation,9557,1,5
operation,9558,5,13
operation,9559,2,14
operation,9560,1,4
operation,9561,0,4
operation,9562,0,1
operation,9563,0,3
operation,9564,0,4
operation,9565,0,3
operation,9566,2,10
operation,9567,2,11
operation,9568,2,3
operation,9569,3,17
operation,9570,0,3
operation,9571,4,14
operation,9572,1,9
operation,9573,3,4
operation,9574,2,3
operation,9575,0,2
operation,9576,1,6
operation,9577,4,15
operation,9578,0,3
operation,9579,6,3
operation,9580,0,3
operation,9581,3,3
operation,9582,3,13
operation,9583,6,17
operation,9584,2,7
operation,9585,0,4
operation,9586,2,19
operation,9587,0,5
operation,9588,2,17
operation,9589,1,9
operation,9590,5,15
operation,9591,5,12
operation,9592,0,2
operation,9593,3,19
operation,9594,5,8
operation,9595,7,13
operation,9596,0,6
operation,9597,0,5
operation,9598,0,1
operation,9599,1,9
operation,9600,3,15
operation,9601,6,16
operation,9602,0,4
operation,9603,1,5
operation,9604,0,4
operation,9605,4,12
operation,9606,5,10
operation,9607,9,13
operation,9608,1,15
operation,9609,8,11
operation,9610,2,11
operation,9611,0,11
operation,9612,2,7
operation,9613,3,14
operation,9614,6,10
operation,9615,4,3
operation,9616,2,10
operation,9617,1,1
operation,9618,0,1
operation,9619,1,3
operation,9620,1,12
operation,9621,2,11
operation,9622,1,7
operation,9623,3,4
operation,9624,2,10
operation,9625,3,14
operation,9626,0,5
operation,9627,1,2
operation,9628,0,3
operation,9629,1,4
operation,9630,3,15
operation,9631,2,12
operation,9632,3,11
operation,9633,0,2
operation,9634,4,14
operation,9635,2,3
operation,9636,0,12
operation,9637,0,12
operation,9638,0,2
operation,9639,3,13
operation,9640,3,12
operation,9641,2,10
operation,9642,1,14
operation,9643,0,12
operation,9644,2,12
operation,9645,1,13
operation,9646,5,11
operation,9647,3,18
operation,9648,5,11
operation,9649,1,4
operation,9650,5,12
operation,9651,2,13
operation,9652,2,11
operation,9653,4,7
operation,9654,5,12
operation,9655,7,12
operation,9656,2,3
operation,9657,9,13
operation,9658,3,4
operation,9659,0,7
operation,9660,1,8
operation,9661,0,3
operation,9662,2,4
operation,9663,2,12
operation,9664,2,9
operation,9665,3,7
operation,9666,2,9
operation,9667,3,7
operation,9668,6,5
operation,9669,3,3
operation,9670,0,7
operation,9671,0,4
operation,9672,1,7
operation,9673,1,6
operation,9674,1,5
operation,9675,2,2
operation,9676,0,3
operation,9677,1,7
operation,9678,1,13
operation,9679,0,6
operation,9680,4,21
operation,9681,0,5
operation,9682,3,7
operation,9683,2,5
operation,9684,2,13
operation,9685,2,13
operation,9686,1,6
operation,9687,0,5
operation,9688,5,7
operation,9689,3,10
operation,9690,0,3
operation,9691,5,8
operation,9692,1,2
operation,9693,3,15
operation,9694,1,2
operation,9695,0,4
operation,9696,2,4
operation,9697,1,8
operation,9698,3,2
operation,9699,0,2
operation,9700,1,4
operation,9701,3,10
operation,9702,2,11
operation,9703,0,1
operation,9704,2,1
operation,9705,2,12
operation,9706,1,11
operation,9707,0,5
operation,9708,1,4
operation,9709,0,5
operation,9710,0,3
operation,9711,2,5
operation,9712,3,8
operation,9713,0,4
operation,9714,6,4
operation,9715,0,12
operation,9716,1,4
operation,9717,1,7
operation,9718,0,13
operation,9719,1,10
operation,9720,1,15
operation,9721,0,11
operation,9722,2,10
operation,9723,2,12
operation,9724,1,6
operation,9725,1,3
operation,9726,0,1
operation,9727,1,5
operation,9728,1,5
operation,9729,5,15
operation,9730,0,3
operation,9731,3,12
operation,9732,0,12
operation,9733,2,10
operation,9734,5,16
operation,9735,3,5
operation,9736,1,5
operation,9737,0,2
operation,9738,3,13
operation,9739,0,9
operation,9740,2,14
operation,9741,2,2
operation,9742,0,4
operation,9743,0,2
operation,9744,0,17
operation,9745,0,2
operation,9746,1,9
operation,9747,3,6
operation,9748,2,7
operation,9749,6,9
operation,9750,6,12
operation,9751,4,8
operation,9752,4,13
operation,9753,1,4
operation,9754,3,11
operation,9755,1,12
operation,9756,1,8
operation,9757,3,5
operation,9758,3,5
operation,9759,1,3
operation,9760,0,2
operation,9761,2,5
operation,9762,0,4
operation,9763,2,11
operation,9764,0,6
operation,9765,1,14
operation,9766,2,6
operation,9767,2,3
operation,9768,2,4
operation,9769,5,17
operation,9770,6,4
operation,9771,2,17
operation,9772,2,15
operation,9773,5,11
operation,9774,9,6
operation,9775,2,13
operation,9776,3,10
operation,9777,8,15
operation,9778,0,17
operation,9779,1,14
operation,9780,5,5
operation,9781,2,11
operation,9782,2,4
operation,9783,3,11
operation,9784,0,4
operation,9785,2,18
operation,9786,0,3
operation,9787,5,11
operation,9788,1,4
operation,9789,0,13
operation,9790,0,2
operation,9791,2,5
operation,9792,2,3
operation,9793,0,5
operation,9794,1,12
operation,9795,0,3
operation,9796,3,8
operation,9797,0,4
operation,9798,7,18
operation,9799,0,12
operation,9800,6,10
operation,9801,4,14
operation,9802,0,3
operation,9803,4,6
operation,9804,7,11
operation,9805,0,8
operation,9806,1,5
operation,9807,3,16
operation,9808,2,12
operation,9809,0,8
operation,9810,2,13
operation,9811,4,4
operation,9812,0,3
operation,9813,2,3
operation,9814,4,10
operation,9815,2,11
operation,9816,0,16
operation,9817,2,7
operation,9818,1,16
operation,9819,0,11
operation,9820,5,2
operation,9821,1,14
operation,9822,0,5
operation,9823,0,5
operation,9824,1,18
operation,9825,0,5
operation,9826,5,14
operation,9827,3,6
operation,9828,1,1
operation,9829,0,3
operation,9830,0,4
operation,9831,1,7
operation,9832,3,10
operation,9833,4,8
operation,9834,1,14
operation,9835,1,15
operation,9836,0,11
operation,9837,1,3
operation,9838,1,5
operation,9839,6,7
operation,9840,0,4
operation,9841,0,6
operation,9842,0,5
operation,9843,0,2
operation,9844,2,2
operation,9845,3,15
operation,9846,1,9
operation,9847,0,15
operation,9848,10,12
operation,9849,2,3
operation,9850,1,14
operation,9851,3,3
operation,9852,3,9
operation,9853,1,12
operation,9854,3,5
operation,9855,6,13
operation,9856,0,13
operation,9857,2,3
operation,9858,2,14
operation,9859,3,11
operation,9860,0,6
operation,9861,3,21
operation,9862,1,10
operation,9863,6,14
operation,9864,1,13
operation,9865,4,9
operation,9866,0,4
operation,9867,8,12
operation,9868,3,11
operation,9869,0,12
operation,9870,4,9
operation,9871,1,10
operation,9872,0,16
operation,9873,1,2
operation,9874,3,9
operation,9875,0,5
operation,9876,0,4
operation,9877,0,0
operation,9878,2,7
operation,9879,1,10
operation,9880,1,13
operation,9881,2,9
operation,9882,0,3
operation,9883,0,6
operation,9884,1,6
operation,9885,0,15
operation,9886,2,2
operation,9887,0,2
operation,9888,1,5
operation,9889,4,10
operation,9890,3,14
operation,9891,6,5
operation,9892,3,18
operation,9893,3,13
operation,9894,3,12
operation,9895,4,4
operation,9896,0,5
operation,9897,2,9
operation,9898,2,4
operation,9899,2,11
operation,9900,3,7
operation,9901,3,3
operation,9902,2,12
operation,9903,1,3
operation,9904,0,1
operation,9905,0,3
operation,9906,1,3
operation,9907,4,16
operation,9908,3,5
operation,9909,1,4
operation,9910,2,10
operation,9911,2,8
operation,9912,0,3
operation,9913,4,7
operation,9914,4,11
operation,9915,0,6
operation,9916,0,1
operation,9917,1,8
operation,9918,0,1
operation,9919,7,22
operation,9920,2,3
operation,9921,0,5
operation,9922,2,3
operation,9923,0,12
operation,9924,3,18
operation,9925,1,2
operation,9926,10,8
operation,9927,1,11
operation,9928,1,2
operation,9929,3,3
operation,9930,0,5
operation,9931,4,12
operation,9932,2,4
operation,9933,7,14
operation,9934,1,8
operation,9935,0,7
operation,9936,3,7
operation,9937,1,4
operation,9938,0,5
operation,9939,3,2
operation,9940,2,14
operation,9941,7,10
operation,9942,5,8
operation,9943,6,9
operation,9944,1,18
operation,9945,7,12
operation,9946,2,16
operation,9947,0,4
operation,9948,0,3
operation,9949,3,6
operation,9950,1,12
operation,9951,1,8
operation,9952,0,14
operation,9953,0,2
operation,9954,3,12
operation,9955,2,9
operation,9956,1,3
operation,9957,3,12
operation,9958,1,7
operation,9959,0,11
operation,9960,2,7
operation,9961,0,5
operation,9962,0,5
operation,9963,3,15
operation,9964,6,13
operation,9965,2,10
operation,9966,3,16
operation,9967,2,18
operation,9968,1,2
operation,9969,1,9
operation,9970,1,9
operation,9971,0,5
operation,9972,1,4
operation,9973,3,8
operation,9974,2,16
operation,9975,1,4
operation,9976,1,10
operation,9977,0,6
operation,9978,1,1
operation,9979,2,15
operation,9980,2,9
operation,9981,0,6
operation,9982,5,12
operation,9983,1,3
operation,9984,2,3
operation,9985,0,1
operation,9986,4,8
operation,9987,2,12
operation,9988,0,2
operation,9989,1,6
operation,9990,2,7
operation,9991,10,18
operation,9992,0,1
operation,9993,0,7
operation,9994,0,5
operation,9995,2,7
operation,9996,1,5
operation,9997,4,12
operation,9998,1,7
operation,9999,4,11


==> anc/repro/demo_joint.csv <==
arm,unit_id,target_a,target_b,reference_count
sham,0,1,2,8
sham,1,0,0,0
sham,2,1,1,1
sham,3,1,1,4
sham,4,1,2,9
sham,5,1,2,3
sham,6,11,6,36
sham,7,4,2,16
sham,8,0,0,2
sham,9,0,3,13
sham,10,1,0,5
sham,11,0,5,9
sham,12,0,0,6
sham,13,0,4,18
sham,14,1,1,1
sham,15,0,0,0
sham,16,0,5,9
sham,17,4,3,26
sham,18,1,3,7
sham,19,2,5,18
sham,20,1,2,9
sham,21,4,1,9
sham,22,1,2,1
sham,23,0,1,4
sham,24,5,5,29
sham,25,0,0,2
sham,26,0,0,0
sham,27,2,1,5
sham,28,1,2,20
sham,29,5,4,19
sham,30,1,1,5
sham,31,2,0,5
sham,32,0,2,10
sham,33,0,1,6
sham,34,3,4,13
sham,35,1,3,15
sham,36,4,6,19
sham,37,5,7,36
sham,38,1,1,5
sham,39,1,1,5
sham,40,0,0,0
sham,41,1,3,8
sham,42,4,3,21
sham,43,0,0,0
sham,44,4,11,27
sham,45,2,1,10
sham,46,3,5,11
sham,47,1,2,1
sham,48,2,2,8
sham,49,0,0,0
sham,50,0,5,8
sham,51,0,0,0
sham,52,2,4,9
sham,53,3,2,14
sham,54,2,2,2
sham,55,2,5,14
sham,56,4,4,27
sham,57,0,0,0
sham,58,3,2,7
sham,59,0,0,0
sham,60,0,0,2
sham,61,0,1,2
sham,62,1,0,8
sham,63,4,2,10
sham,64,3,5,24
sham,65,3,4,20
sham,66,0,2,5
sham,67,5,3,12
sham,68,2,2,11
sham,69,1,4,7
sham,70,0,1,1
sham,71,1,3,2
sham,72,2,3,8
sham,73,4,0,9
sham,74,0,0,0
sham,75,2,5,7
sham,76,0,0,3
sham,77,1,1,4
sham,78,0,0,0
sham,79,1,0,2
sham,80,2,1,10
sham,81,1,0,4
sham,82,0,0,1
sham,83,3,1,12
sham,84,2,2,12
sham,85,1,0,1
sham,86,1,0,2
sham,87,0,0,12
sham,88,2,0,4
sham,89,1,0,2
sham,90,5,5,12
sham,91,0,1,1
sham,92,6,7,34
sham,93,0,0,2
sham,94,5,4,22
sham,95,1,2,4
sham,96,1,0,2
sham,97,1,0,1
sham,98,1,0,6
sham,99,3,0,5
sham,100,1,1,5
sham,101,0,0,0
sham,102,2,2,9
sham,103,2,1,7
sham,104,7,5,25
sham,105,4,2,29
sham,106,0,2,3
sham,107,1,2,8
sham,108,5,2,22
sham,109,1,2,3
sham,110,0,0,2
sham,111,0,0,0
sham,112,2,0,4
sham,113,0,0,0
sham,114,2,4,10
sham,115,0,1,1
sham,116,2,1,8
sham,117,3,5,34
sham,118,0,3,13
sham,119,0,0,4
sham,120,2,3,3
sham,121,0,0,0
sham,122,4,2,11
sham,123,6,5,35
sham,124,1,1,3
sham,125,0,0,0
sham,126,1,1,2
sham,127,2,2,9
sham,128,0,0,0
sham,129,2,3,12
sham,130,3,5,22
sham,131,0,0,0
sham,132,1,0,1
sham,133,2,5,30
sham,134,1,4,12
sham,135,2,3,10
sham,136,2,7,23
sham,137,1,1,2
sham,138,1,0,3
sham,139,3,3,10
sham,140,1,0,5
sham,141,1,1,7
sham,142,1,5,13
sham,143,1,0,2
sham,144,1,2,4
sham,145,1,7,27
sham,146,1,2,14
sham,147,2,3,17
sham,148,0,0,0
sham,149,0,0,0
sham,150,1,1,7
sham,151,0,0,4
sham,152,0,0,3
sham,153,0,0,0
sham,154,0,0,0
sham,155,0,1,3
sham,156,0,0,0
sham,157,1,1,1
sham,158,1,2,8
sham,159,2,2,6
sham,160,0,0,0
sham,161,3,2,10
sham,162,1,0,2
sham,163,0,0,4
sham,164,0,0,0
sham,165,1,2,11
sham,166,2,2,4
sham,167,2,2,8
sham,168,2,0,4
sham,169,3,2,17
sham,170,1,0,1
sham,171,1,1,11
sham,172,2,2,7
sham,173,1,0,4
sham,174,1,2,2
sham,175,0,1,0
sham,176,0,0,0
sham,177,3,2,18
sham,178,0,0,9
sham,179,0,1,3
sham,180,6,9,14
sham,181,1,1,2
sham,182,0,0,2
sham,183,2,1,8
sham,184,4,2,13
sham,185,1,1,6
sham,186,1,3,9
sham,187,2,2,3
sham,188,3,2,18
sham,189,0,1,10
sham,190,2,1,4
sham,191,0,0,3
sham,192,3,2,10
sham,193,3,1,12
sham,194,0,2,4
sham,195,1,0,3
sham,196,1,1,5
sham,197,1,1,4
sham,198,4,4,20
sham,199,0,0,3
sham,200,0,1,7
sham,201,0,2,3
sham,202,0,0,4
sham,203,5,6,17
sham,204,4,4,14
sham,205,2,5,24
sham,206,6,5,25
sham,207,0,2,4
sham,208,0,1,2
sham,209,0,2,5
sham,210,2,2,2
sham,211,1,2,4
sham,212,3,3,20
sham,213,1,1,5
sham,214,4,2,17
sham,215,2,3,8
sham,216,0,1,6
sham,217,5,8,37
sham,218,3,2,14
sham,219,5,0,16
sham,220,2,1,1
sham,221,0,0,0
sham,222,0,0,0
sham,223,0,1,3
sham,224,7,3,29
sham,225,1,2,7
sham,226,1,0,3
sham,227,3,3,10
sham,228,0,1,4
sham,229,3,2,11
sham,230,1,1,3
sham,231,0,1,3
sham,232,0,1,3
sham,233,2,2,7
sham,234,0,0,0
sham,235,0,0,0
sham,236,0,1,2
sham,237,0,0,1
sham,238,1,2,4
sham,239,1,1,3
sham,240,5,6,27
sham,241,0,0,0
sham,242,2,1,11
sham,243,1,1,6
sham,244,1,1,14
sham,245,2,2,11
sham,246,0,0,0
sham,247,0,0,0
sham,248,1,0,4
sham,249,0,0,0
sham,250,3,3,8
sham,251,1,1,1
sham,252,2,1,7
sham,253,0,0,2
sham,254,3,2,2
sham,255,1,1,3
sham,256,3,1,8
sham,257,0,1,3
sham,258,0,0,3
sham,259,0,0,0
sham,260,0,1,5
sham,261,5,4,11
sham,262,0,0,0
sham,263,3,8,37
sham,264,6,9,43
sham,265,3,4,17
sham,266,0,1,6
sham,267,0,0,4
sham,268,1,1,3
sham,269,0,0,0
sham,270,1,0,8
sham,271,3,6,15
sham,272,1,0,1
sham,273,1,3,2
sham,274,4,3,23
sham,275,2,5,12
sham,276,0,0,1
sham,277,0,0,3
sham,278,2,5,17
sham,279,0,1,2
sham,280,1,1,3
sham,281,0,0,0
sham,282,3,0,17
sham,283,0,0,0
sham,284,3,2,11
sham,285,1,0,2
sham,286,0,1,3
sham,287,8,6,39
sham,288,0,1,1
sham,289,4,1,13
sham,290,2,2,7
sham,291,3,4,5
sham,292,0,2,4
sham,293,2,3,20
sham,294,2,4,17
sham,295,5,4,20
sham,296,0,0,0
sham,297,8,4,24
sham,298,2,2,10
sham,299,0,0,0
sham,300,0,0,3
sham,301,3,1,15
sham,302,3,1,7
sham,303,0,0,1
sham,304,0,0,0
sham,305,1,1,0
sham,306,0,0,0
sham,307,2,2,4
sham,308,0,0,0
sham,309,5,4,15
sham,310,1,0,5
sham,311,4,5,21
sham,312,4,2,7
sham,313,6,5,31
sham,314,0,2,4
sham,315,2,2,14
sham,316,0,1,1
sham,317,0,0,0
sham,318,1,3,8
sham,319,1,2,3
sham,320,0,0,0
sham,321,1,5,15
sham,322,1,1,10
sham,323,4,4,12
sham,324,1,2,17
sham,325,3,0,3
sham,326,1,0,1
sham,327,1,1,3
sham,328,0,0,0
sham,329,1,2,3
sham,330,0,0,0
sham,331,0,0,0
sham,332,0,0,0
sham,333,1,0,2
sham,334,1,0,2
sham,335,0,0,0
sham,336,1,0,3
sham,337,3,5,17
sham,338,1,1,5
sham,339,0,0,4
sham,340,10,11,50
sham,341,0,1,5
sham,342,4,0,10
sham,343,2,1,7
sham,344,0,1,9
sham,345,6,3,15
sham,346,3,2,15
sham,347,6,4,21
sham,348,0,1,1
sham,349,3,2,12
sham,350,2,1,6
sham,351,2,2,1
sham,352,1,1,12
sham,353,0,0,1
sham,354,3,3,14
sham,355,0,0,0
sham,356,0,1,2
sham,357,2,3,3
sham,358,1,1,4
sham,359,1,0,2
sham,360,5,2,16
sham,361,3,3,15
sham,362,0,0,5
sham,363,0,1,1
sham,364,2,0,8
sham,365,3,0,5
sham,366,0,0,0
sham,367,0,0,0
sham,368,1,0,2
sham,369,1,3,11
sham,370,3,2,11
sham,371,2,0,2
sham,372,0,1,5
sham,373,0,1,2
sham,374,3,3,11
sham,375,0,1,11
sham,376,4,1,8
sham,377,0,1,2
sham,378,1,1,3
sham,379,1,2,11
sham,380,5,6,25
sham,381,3,1,21
sham,382,0,0,0
sham,383,1,1,5
sham,384,1,2,4
sham,385,1,3,4
sham,386,2,0,5
sham,387,3,0,16
sham,388,2,3,7
sham,389,2,1,13
sham,390,4,0,15
sham,391,2,0,2
sham,392,0,0,0
sham,393,3,3,11
sham,394,3,1,3
sham,395,3,1,4
sham,396,0,0,0
sham,397,0,0,0
sham,398,0,0,0
sham,399,0,1,1
sham,400,1,3,9
sham,401,8,3,22
sham,402,0,0,0
sham,403,0,0,4
sham,404,4,5,34
sham,405,0,0,0
sham,406,9,1,16
sham,407,2,4,7
sham,408,0,0,0
sham,409,3,6,13
sham,410,1,3,4
sham,411,6,7,17
sham,412,1,2,4
sham,413,0,2,5
sham,414,3,1,16
sham,415,0,1,1
sham,416,2,1,8
sham,417,0,0,2
sham,418,1,1,2
sham,419,4,4,13
sham,420,2,4,7
sham,421,0,2,4
sham,422,0,1,0
sham,423,1,1,1
sham,424,3,3,7
sham,425,4,6,20
sham,426,2,1,9
sham,427,1,0,1
sham,428,2,4,12
sham,429,6,10,53
sham,430,2,0,7
sham,431,1,0,5
sham,432,2,1,4
sham,433,4,6,16
sham,434,0,1,2
sham,435,0,1,2
sham,436,1,1,8
sham,437,2,6,24
sham,438,4,2,13
sham,439,0,2,8
sham,440,2,4,7
sham,441,0,0,4
sham,442,0,1,3
sham,443,7,4,11
sham,444,0,0,0
sham,445,4,4,11
sham,446,6,8,28
sham,447,0,0,5
sham,448,3,3,9
sham,449,2,4,6
sham,450,1,1,5
sham,451,4,3,5
sham,452,0,1,0
sham,453,6,4,34
sham,454,5,8,28
sham,455,0,1,3
sham,456,1,2,14
sham,457,2,2,12
sham,458,5,2,15
sham,459,3,3,10
sham,460,1,0,0
sham,461,3,1,11
sham,462,4,4,11
sham,463,0,1,2
sham,464,0,0,0
sham,465,1,0,3
sham,466,0,1,5
sham,467,1,2,16
sham,468,8,3,24
sham,469,0,0,0
sham,470,13,9,46
sham,471,0,0,0
sham,472,0,1,6
sham,473,1,0,1
sham,474,5,2,15
sham,475,1,1,0
sham,476,2,0,12
sham,477,2,1,15
sham,478,2,1,6
sham,479,0,0,0
sham,480,0,0,1
sham,481,1,3,21
sham,482,7,5,32
sham,483,3,2,20
sham,484,3,2,30
sham,485,1,1,4
sham,486,2,2,9
sham,487,1,0,1
sham,488,0,0,0
sham,489,0,1,1
sham,490,2,2,12
sham,491,1,1,0
sham,492,1,0,5
sham,493,0,0,2
sham,494,4,4,13
sham,495,0,0,0
sham,496,1,0,2
sham,497,0,0,0
sham,498,0,0,0
sham,499,4,6,20
sham,500,2,1,6
sham,501,0,0,2
sham,502,1,0,3
sham,503,1,1,0
sham,504,3,2,9
sham,505,2,2,9
sham,506,2,3,8
sham,507,0,0,2
sham,508,0,0,0
sham,509,0,3,8
sham,510,2,0,5
sham,511,0,0,0
sham,512,0,0,1
sham,513,0,0,0
sham,514,0,1,1
sham,515,0,0,0
sham,516,6,7,26
sham,517,5,4,19
sham,518,8,7,37
sham,519,2,2,2
sham,520,2,1,6
sham,521,5,8,29
sham,522,2,2,9
sham,523,3,5,16
sham,524,1,3,13
sham,525,3,2,7
sham,526,0,0,0
sham,527,2,2,10
sham,528,3,4,15
sham,529,0,1,1
sham,530,1,3,16
sham,531,0,0,0
sham,532,0,1,0
sham,533,1,0,0
sham,534,2,2,11
sham,535,1,1,1
sham,536,0,0,0
sham,537,0,0,0
sham,538,0,0,3
sham,539,3,1,10
sham,540,2,3,16
sham,541,2,0,10
sham,542,0,0,4
sham,543,0,0,0
sham,544,1,0,2
sham,545,6,4,26
sham,546,2,3,16
sham,547,3,4,10
sham,548,1,2,4
sham,549,0,0,1
sham,550,0,0,0
sham,551,5,4,15
sham,552,0,0,1
sham,553,1,1,0
sham,554,0,0,4
sham,555,0,1,2
sham,556,0,1,2
sham,557,1,2,12
sham,558,5,4,14
sham,559,0,1,0
sham,560,2,5,4
sham,561,2,0,7
sham,562,5,5,22
sham,563,6,4,18
sham,564,0,0,4
sham,565,3,7,26
sham,566,0,0,1
sham,567,2,3,21
sham,568,3,2,7
sham,569,1,0,2
sham,570,0,0,0
sham,571,1,0,11
sham,572,2,1,0
sham,573,4,2,11
sham,574,1,2,3
sham,575,1,2,3
sham,576,0,2,5
sham,577,7,5,29
sham,578,0,1,1
sham,579,2,0,10
sham,580,3,5,11
sham,581,0,1,2
sham,582,2,1,10
sham,583,1,1,5
sham,584,7,11,45
sham,585,2,2,6
sham,586,0,0,3
sham,587,0,0,2
sham,588,2,3,2
sham,589,2,1,21
sham,590,2,6,13
sham,591,0,0,0
sham,592,0,0,4
sham,593,1,0,5
sham,594,0,0,0
sham,595,0,2,7
sham,596,0,1,2
sham,597,4,3,24
sham,598,0,0,0
sham,599,2,3,14
sham,600,0,1,3
sham,601,1,1,11
sham,602,0,0,0
sham,603,3,3,16
sham,604,1,1,1
sham,605,0,0,0
sham,606,1,3,3
sham,607,0,0,2
sham,608,0,1,0
sham,609,1,3,11
sham,610,1,1,4
sham,611,0,0,0
sham,612,0,1,2
sham,613,1,5,12
sham,614,0,1,2
sham,615,3,5,16
sham,616,0,0,0
sham,617,3,0,1
sham,618,2,1,9
sham,619,1,0,4
sham,620,1,3,12
sham,621,1,3,9
sham,622,1,0,0
sham,623,0,1,1
sham,624,3,3,3
sham,625,0,1,5
sham,626,0,0,0
sham,627,1,1,4
sham,628,3,5,16
sham,629,5,9,22
sham,630,6,6,24
sham,631,0,1,3
sham,632,1,2,5
sham,633,2,1,4
sham,634,1,0,2
sham,635,0,2,11
sham,636,1,1,1
sham,637,2,3,6
sham,638,1,0,2
sham,639,0,0,0
sham,640,0,1,3
sham,641,0,0,0
sham,642,4,5,18
sham,643,1,0,8
sham,644,0,1,1
sham,645,3,3,22
sham,646,1,0,2
sham,647,3,1,9
sham,648,5,3,30
sham,649,1,2,4
sham,650,0,0,4
sham,651,0,1,1
sham,652,2,3,13
sham,653,2,1,6
sham,654,2,1,10
sham,655,0,0,2
sham,656,1,1,2
sham,657,1,2,5
sham,658,0,0,0
sham,659,0,0,0
sham,660,0,2,4
sham,661,1,1,4
sham,662,1,2,5
sham,663,7,4,27
sham,664,4,3,14
sham,665,3,1,11
sham,666,3,3,9
sham,667,0,0,0
sham,668,6,5,21
sham,669,1,0,7
sham,670,0,0,1
sham,671,3,1,5
sham,672,2,3,4
sham,673,2,1,13
sham,674,2,4,19
sham,675,0,0,1
sham,676,2,1,6
sham,677,1,1,1
sham,678,2,1,12
sham,679,3,2,6
sham,680,4,2,19
sham,681,0,0,0
sham,682,2,0,8
sham,683,3,3,10
sham,684,2,2,17
sham,685,1,1,7
sham,686,6,3,13
sham,687,3,4,8
sham,688,6,7,20
sham,689,5,6,23
sham,690,8,4,18
sham,691,5,1,15
sham,692,0,0,0
sham,693,2,1,7
sham,694,2,3,9
sham,695,0,0,0
sham,696,0,1,3
sham,697,1,1,2
sham,698,1,1,5
sham,699,3,3,14
sham,700,1,2,8
sham,701,0,0,0
sham,702,1,0,5
sham,703,1,0,6
sham,704,0,0,0
sham,705,1,1,12
sham,706,0,0,0
sham,707,0,2,4
sham,708,3,6,23
sham,709,1,0,5
sham,710,0,1,1
sham,711,0,0,3
sham,712,1,0,8
sham,713,4,3,8
sham,714,8,8,35
sham,715,1,0,1
sham,716,2,0,15
sham,717,0,1,1
sham,718,2,1,7
sham,719,0,1,5
sham,720,1,0,0
sham,721,0,3,10
sham,722,1,2,2
sham,723,3,3,11
sham,724,0,0,1
sham,725,0,0,0
sham,726,2,1,6
sham,727,1,1,2
sham,728,0,0,6
sham,729,0,0,2
sham,730,1,2,7
sham,731,3,2,12
sham,732,1,1,1
sham,733,4,2,15
sham,734,2,2,4
sham,735,1,1,4
sham,736,2,3,12
sham,737,0,0,0
sham,738,3,1,4
sham,739,0,0,1
sham,740,1,0,3
sham,741,2,0,2
sham,742,2,1,9
sham,743,5,5,21
sham,744,13,11,46
sham,745,0,0,2
sham,746,5,2,13
sham,747,2,1,7
sham,748,1,1,3
sham,749,1,0,2
sham,750,2,2,6
sham,751,3,3,20
sham,752,0,0,0
sham,753,2,0,2
sham,754,1,2,6
sham,755,2,2,10
sham,756,4,3,16
sham,757,4,5,12
sham,758,0,0,0
sham,759,1,4,20
sham,760,2,1,1
sham,761,1,1,12
sham,762,1,1,8
sham,763,0,0,3
sham,764,9,5,15
sham,765,0,2,8
sham,766,1,3,11
sham,767,0,0,0
sham,768,0,1,0
sham,769,1,0,1
sham,770,1,0,4
sham,771,0,0,2
sham,772,0,0,0
sham,773,4,0,6
sham,774,0,0,2
sham,775,1,1,3
sham,776,6,6,31
sham,777,0,1,14
sham,778,1,2,3
sham,779,0,0,0
sham,780,9,11,35
sham,781,3,0,4
sham,782,0,0,1
sham,783,0,0,0
sham,784,3,4,6
sham,785,0,0,0
sham,786,0,0,0
sham,787,7,7,41
sham,788,1,0,3
sham,789,2,1,7
sham,790,0,1,1
sham,791,1,1,4
sham,792,1,2,8
sham,793,0,0,0
sham,794,2,0,8
sham,795,0,5,11
sham,796,1,1,1
sham,797,6,5,24
sham,798,0,0,0
sham,799,1,1,2
sham,800,5,5,13
sham,801,0,1,5
sham,802,2,0,10
sham,803,1,2,7
sham,804,1,1,6
sham,805,3,3,7
sham,806,3,2,11
sham,807,6,3,15
sham,808,3,2,6
sham,809,3,3,14
sham,810,2,1,7
sham,811,6,4,36
sham,812,1,3,6
sham,813,3,3,13
sham,814,0,0,0
sham,815,1,3,12
sham,816,0,0,0
sham,817,1,1,8
sham,818,1,3,7
sham,819,2,1,8
sham,820,1,3,8
sham,821,0,0,0
sham,822,1,0,1
sham,823,5,4,17
sham,824,1,2,4
sham,825,0,3,3
sham,826,0,3,7
sham,827,0,0,0
sham,828,2,1,4
sham,829,7,8,31
sham,830,5,2,9
sham,831,1,1,3
sham,832,1,1,3
sham,833,0,1,2
sham,834,1,1,3
sham,835,1,0,1
sham,836,5,6,26
sham,837,2,1,7
sham,838,1,1,2
sham,839,7,6,24
sham,840,0,1,0
sham,841,2,3,24
sham,842,0,1,0
sham,843,0,0,2
sham,844,3,2,10
sham,845,0,0,0
sham,846,2,0,6
sham,847,2,0,4
sham,848,0,1,2
sham,849,3,5,20
sham,850,1,0,2
sham,851,0,0,0
sham,852,7,3,44
sham,853,0,0,0
sham,854,2,1,5
sham,855,2,2,8
sham,856,2,2,10
sham,857,0,0,0
sham,858,5,5,18
sham,859,2,1,13
sham,860,2,4,22
sham,861,0,0,2
sham,862,1,0,0
sham,863,1,0,4
sham,864,0,1,0
sham,865,2,1,8
sham,866,0,0,0
sham,867,2,0,3
sham,868,1,1,5
sham,869,1,2,3
sham,870,0,0,0
sham,871,2,9,24
sham,872,0,1,0
sham,873,4,5,20
sham,874,0,1,5
sham,875,0,0,5
sham,876,0,2,4
sham,877,0,1,2
sham,878,2,2,12
sham,879,1,1,1
sham,880,0,0,1
sham,881,1,0,1
sham,882,0,0,0
sham,883,0,0,0
sham,884,3,3,5
sham,885,1,0,7
sham,886,2,2,4
sham,887,1,1,0
sham,888,1,1,2
sham,889,0,2,8
sham,890,3,4,35
sham,891,0,0,7
sham,892,0,0,4
sham,893,0,0,2
sham,894,1,2,5
sham,895,0,0,0
sham,896,0,0,0
sham,897,6,6,43
sham,898,3,7,11
sham,899,0,0,2
sham,900,4,1,10
sham,901,4,3,14
sham,902,0,1,2
sham,903,8,3,16
sham,904,1,1,5
sham,905,4,2,13
sham,906,0,0,0
sham,907,2,2,21
sham,908,2,6,19
sham,909,4,1,12
sham,910,0,0,3
sham,911,1,0,8
sham,912,1,2,4
sham,913,0,0,0
sham,914,2,1,13
sham,915,1,3,15
sham,916,0,0,0
sham,917,2,1,7
sham,918,3,4,12
sham,919,1,0,5
sham,920,1,3,8
sham,921,7,6,23
sham,922,2,3,10
sham,923,4,5,13
sham,924,0,0,1
sham,925,4,3,16
sham,926,1,0,5
sham,927,0,0,0
sham,928,3,4,30
sham,929,1,2,9
sham,930,0,1,1
sham,931,6,6,23
sham,932,10,7,23
sham,933,0,0,2
sham,934,2,0,4
sham,935,0,0,2
sham,936,1,1,6
sham,937,0,1,1
sham,938,0,1,3
sham,939,1,0,1
sham,940,2,3,17
sham,941,1,1,5
sham,942,1,0,2
sham,943,4,4,17
sham,944,1,0,2
sham,945,0,1,1
sham,946,0,0,0
sham,947,2,2,7
sham,948,0,1,6
sham,949,6,3,19
sham,950,0,0,4
sham,951,0,0,0
sham,952,0,2,3
sham,953,1,0,3
sham,954,1,0,3
sham,955,6,6,47
sham,956,1,0,2
sham,957,2,1,7
sham,958,0,0,5
sham,959,1,2,2
sham,960,0,1,2
sham,961,1,0,0
sham,962,1,1,11
sham,963,1,2,25
sham,964,1,1,1
sham,965,3,0,12
sham,966,0,0,1
sham,967,1,4,6
sham,968,0,0,1
sham,969,0,0,0
sham,970,1,2,6
sham,971,4,4,29
sham,972,1,2,5
sham,973,2,1,6
sham,974,0,0,3
sham,975,0,0,1
sham,976,0,1,9
sham,977,9,8,28
sham,978,2,0,7
sham,979,1,0,3
sham,980,1,0,3
sham,981,0,2,5
sham,982,2,3,8
sham,983,2,2,10
sham,984,2,1,8
sham,985,0,1,2
sham,986,1,0,7
sham,987,1,3,18
sham,988,0,2,3
sham,989,1,2,5
sham,990,2,1,8
sham,991,1,0,8
sham,992,2,4,6
sham,993,1,1,3
sham,994,0,0,0
sham,995,2,1,3
sham,996,0,0,0
sham,997,0,0,4
sham,998,5,2,12
sham,999,1,1,8
sham,1000,0,2,4
sham,1001,0,0,1
sham,1002,0,0,6
sham,1003,5,4,28
sham,1004,4,5,18
sham,1005,4,5,14
sham,1006,6,8,21
sham,1007,1,1,7
sham,1008,0,0,0
sham,1009,1,4,21
sham,1010,2,1,5
sham,1011,0,0,2
sham,1012,1,1,6
sham,1013,4,1,13
sham,1014,1,0,6
sham,1015,0,1,5
sham,1016,1,1,3
sham,1017,1,2,0
sham,1018,0,0,0
sham,1019,3,5,18
sham,1020,1,2,3
sham,1021,1,0,3
sham,1022,1,3,5
sham,1023,3,5,21
sham,1024,2,3,6
sham,1025,5,3,6
sham,1026,6,7,34
sham,1027,0,1,3
sham,1028,0,0,3
sham,1029,4,5,16
sham,1030,0,0,3
sham,1031,2,3,16
sham,1032,2,2,13
sham,1033,4,3,9
sham,1034,0,0,0
sham,1035,1,0,2
sham,1036,1,2,10
sham,1037,3,8,36
sham,1038,1,1,1
sham,1039,0,0,0
sham,1040,1,0,3
sham,1041,4,5,29
sham,1042,0,0,0
sham,1043,3,2,17
sham,1044,6,3,11
sham,1045,2,3,10
sham,1046,2,4,20
sham,1047,3,0,4
sham,1048,0,0,5
sham,1049,2,1,5
sham,1050,2,3,18
sham,1051,0,0,0
sham,1052,1,1,3
sham,1053,3,3,10
sham,1054,0,0,0
sham,1055,1,1,6
sham,1056,1,1,0
sham,1057,1,1,2
sham,1058,6,6,30
sham,1059,0,0,4
sham,1060,0,3,5
sham,1061,0,0,0
sham,1062,0,0,0
sham,1063,0,1,4
sham,1064,3,1,10
sham,1065,2,3,13
sham,1066,1,1,4
sham,1067,1,3,11
sham,1068,0,0,4
sham,1069,3,1,5
sham,1070,3,2,11
sham,1071,0,0,0
sham,1072,1,1,2
sham,1073,2,2,13
sham,1074,6,5,23
sham,1075,1,1,0
sham,1076,0,1,0
sham,1077,1,0,5
sham,1078,0,0,5
sham,1079,0,0,4
sham,1080,0,0,0
sham,1081,0,0,2
sham,1082,3,0,8
sham,1083,0,1,4
sham,1084,3,1,9
sham,1085,3,6,35
sham,1086,5,0,15
sham,1087,0,0,0
sham,1088,5,3,21
sham,1089,2,0,0
sham,1090,0,0,6
sham,1091,0,0,1
sham,1092,3,4,11
sham,1093,0,0,1
sham,1094,5,5,17
sham,1095,3,2,18
sham,1096,3,3,10
sham,1097,1,1,3
sham,1098,3,0,7
sham,1099,2,1,3
sham,1100,5,7,27
sham,1101,1,4,9
sham,1102,2,0,5
sham,1103,0,1,4
sham,1104,2,2,14
sham,1105,0,0,1
sham,1106,1,4,4
sham,1107,1,0,3
sham,1108,1,1,5
sham,1109,2,6,18
sham,1110,0,0,1
sham,1111,1,1,2
sham,1112,3,4,12
sham,1113,3,2,7
sham,1114,2,5,21
sham,1115,3,2,8
sham,1116,1,1,5
sham,1117,1,3,11
sham,1118,0,1,2
sham,1119,1,1,2
sham,1120,2,1,4
sham,1121,1,1,11
sham,1122,10,7,49
sham,1123,0,0,0
sham,1124,0,0,0
sham,1125,8,8,29
sham,1126,1,0,1
sham,1127,1,5,11
sham,1128,6,5,23
sham,1129,2,2,7
sham,1130,0,1,4
sham,1131,1,3,13
sham,1132,5,2,17
sham,1133,2,3,9
sham,1134,0,2,3
sham,1135,1,1,2
sham,1136,2,1,9
sham,1137,0,0,0
sham,1138,1,2,5
sham,1139,2,3,12
sham,1140,3,2,12
sham,1141,1,0,1
sham,1142,1,3,6
sham,1143,1,2,11
sham,1144,1,1,6
sham,1145,1,1,0
sham,1146,5,2,23
sham,1147,0,1,1
sham,1148,3,2,5
sham,1149,1,2,3
sham,1150,7,6,31
sham,1151,0,0,0
sham,1152,0,0,12
sham,1153,1,2,6
sham,1154,0,1,1
sham,1155,0,3,5
sham,1156,2,1,8
sham,1157,1,0,3
sham,1158,2,3,18
sham,1159,1,1,3
sham,1160,1,1,3
sham,1161,2,0,6
sham,1162,1,2,5
sham,1163,1,0,3
sham,1164,0,0,0
sham,1165,1,2,3
sham,1166,4,0,14
sham,1167,1,2,10
sham,1168,2,1,1
sham,1169,1,1,4
sham,1170,2,1,8
sham,1171,3,3,14
sham,1172,1,3,5
sham,1173,1,2,2
sham,1174,3,1,5
sham,1175,3,6,15
sham,1176,2,2,8
sham,1177,1,0,3
sham,1178,6,10,36
sham,1179,1,1,7
sham,1180,0,0,0
sham,1181,0,1,4
sham,1182,0,1,1
sham,1183,1,0,13
sham,1184,3,1,5
sham,1185,0,0,0
sham,1186,1,2,19
sham,1187,1,1,5
sham,1188,1,0,2
sham,1189,3,4,10
sham,1190,4,3,11
sham,1191,1,3,11
sham,1192,2,3,22
sham,1193,0,0,1
sham,1194,0,0,3
sham,1195,1,0,3
sham,1196,4,1,12
sham,1197,6,2,14
sham,1198,6,7,36
sham,1199,2,3,14
sham,1200,0,1,4
sham,1201,1,1,2
sham,1202,2,1,13
sham,1203,0,0,1
sham,1204,1,1,1
sham,1205,3,5,13
sham,1206,3,3,20
sham,1207,1,1,1
sham,1208,13,10,44
sham,1209,9,6,29
sham,1210,1,2,6
sham,1211,0,2,8
sham,1212,4,5,13
sham,1213,5,3,16
sham,1214,0,0,5
sham,1215,1,2,14
sham,1216,4,6,24
sham,1217,1,2,6
sham,1218,0,0,1
sham,1219,1,1,5
sham,1220,5,7,15
sham,1221,0,0,0
sham,1222,0,3,10
sham,1223,0,5,13
sham,1224,1,0,8
sham,1225,0,1,2
sham,1226,1,3,5
sham,1227,1,0,4
sham,1228,3,1,10
sham,1229,0,0,7
sham,1230,1,2,6
sham,1231,1,3,9
sham,1232,6,0,17
sham,1233,1,2,6
sham,1234,1,1,3
sham,1235,1,2,7
sham,1236,1,2,7
sham,1237,0,0,6
sham,1238,2,3,20
sham,1239,2,1,2
sham,1240,0,0,2
sham,1241,0,0,0
sham,1242,10,5,29
sham,1243,1,3,6
sham,1244,0,2,6
sham,1245,2,1,5
sham,1246,0,0,1
sham,1247,1,1,4
sham,1248,5,3,14
sham,1249,6,2,19
sham,1250,0,1,2
sham,1251,1,1,4
sham,1252,2,2,1
sham,1253,0,0,1
sham,1254,0,0,1
sham,1255,0,2,4
sham,1256,0,0,0
sham,1257,0,1,1
sham,1258,1,0,1
sham,1259,0,0,2
sham,1260,2,2,5
sham,1261,1,1,7
sham,1262,3,2,15
sham,1263,2,2,9
sham,1264,4,6,16
sham,1265,3,0,14
sham,1266,2,1,5
sham,1267,0,1,12
sham,1268,0,0,0
sham,1269,14,10,46
sham,1270,1,3,11
sham,1271,3,2,24
sham,1272,1,3,7
sham,1273,0,1,3
sham,1274,1,1,2
sham,1275,4,3,21
sham,1276,1,1,1
sham,1277,0,2,7
sham,1278,10,4,24
sham,1279,1,2,7
sham,1280,1,4,6
sham,1281,1,2,10
sham,1282,2,2,11
sham,1283,0,0,2
sham,1284,0,0,2
sham,1285,2,1,9
sham,1286,0,0,1
sham,1287,6,4,32
sham,1288,1,0,2
sham,1289,0,2,5
sham,1290,0,0,0
sham,1291,0,0,2
sham,1292,0,0,0
sham,1293,0,0,0
sham,1294,2,0,5
sham,1295,1,0,4
sham,1296,1,1,5
sham,1297,8,9,30
sham,1298,0,0,3
sham,1299,9,6,21
sham,1300,1,0,5
sham,1301,1,5,14
sham,1302,0,0,0
sham,1303,0,0,0
sham,1304,0,1,10
sham,1305,0,0,0
sham,1306,0,2,3
sham,1307,0,0,0
sham,1308,1,2,3
sham,1309,0,0,3
sham,1310,4,3,18
sham,1311,0,0,0
sham,1312,5,6,12
sham,1313,3,0,9
sham,1314,5,5,20
sham,1315,1,4,9
sham,1316,4,3,11
sham,1317,0,1,1
sham,1318,4,4,14
sham,1319,10,11,44
sham,1320,4,3,26
sham,1321,1,1,0
sham,1322,0,2,8
sham,1323,0,0,0
sham,1324,5,4,22
sham,1325,0,0,0
sham,1326,2,1,9
sham,1327,4,1,15
sham,1328,3,2,4
sham,1329,0,0,0
sham,1330,1,0,2
sham,1331,0,0,1
sham,1332,0,2,1
sham,1333,8,7,27
sham,1334,0,1,5
sham,1335,3,6,26
sham,1336,2,3,9
sham,1337,5,5,30
sham,1338,3,2,7
sham,1339,8,3,23
sham,1340,2,1,18
sham,1341,1,2,8
sham,1342,1,0,5
sham,1343,13,10,50
sham,1344,1,1,3
sham,1345,0,0,0
sham,1346,3,3,23
sham,1347,0,0,0
sham,1348,0,0,0
sham,1349,0,0,0
sham,1350,2,1,15
sham,1351,1,1,13
sham,1352,1,0,8
sham,1353,0,2,2
sham,1354,2,2,15
sham,1355,0,1,5
sham,1356,4,6,14
sham,1357,5,4,15
sham,1358,2,3,17
sham,1359,0,0,0
sham,1360,7,5,31
sham,1361,0,1,3
sham,1362,0,0,0
sham,1363,2,4,18
sham,1364,3,1,11
sham,1365,0,0,1
sham,1366,2,1,6
sham,1367,1,1,3
sham,1368,2,2,8
sham,1369,1,1,6
sham,1370,1,6,13
sham,1371,1,0,1
sham,1372,2,0,3
sham,1373,4,2,9
sham,1374,1,1,9
sham,1375,10,6,26
sham,1376,0,1,3
sham,1377,0,0,2
sham,1378,3,3,18
sham,1379,10,4,18
sham,1380,0,2,5
sham,1381,5,0,9
sham,1382,1,2,16
sham,1383,7,3,32
sham,1384,2,1,3
sham,1385,0,0,5
sham,1386,0,1,1
sham,1387,2,5,8
sham,1388,3,10,44
sham,1389,3,1,5
sham,1390,2,3,8
sham,1391,0,0,3
sham,1392,2,1,6
sham,1393,1,2,1
sham,1394,0,1,1
sham,1395,0,1,2
sham,1396,1,0,3
sham,1397,3,3,8
sham,1398,6,7,28
sham,1399,3,3,6
sham,1400,3,1,3
sham,1401,7,3,26
sham,1402,4,2,15
sham,1403,1,1,1
sham,1404,3,1,10
sham,1405,0,0,5
sham,1406,0,1,8
sham,1407,2,5,10
sham,1408,2,5,24
sham,1409,4,1,19
sham,1410,2,3,15
sham,1411,0,0,0
sham,1412,0,0,2
sham,1413,1,0,2
sham,1414,1,0,0
sham,1415,3,3,10
sham,1416,1,1,7
sham,1417,1,0,1
sham,1418,10,6,34
sham,1419,1,1,1
sham,1420,0,0,4
sham,1421,1,0,9
sham,1422,2,0,4
sham,1423,10,11,49
sham,1424,1,1,2
sham,1425,1,1,6
sham,1426,1,2,3
sham,1427,1,1,4
sham,1428,2,0,8
sham,1429,0,0,0
sham,1430,2,0,10
sham,1431,5,6,30
sham,1432,4,3,9
sham,1433,0,0,3
sham,1434,0,0,0
sham,1435,1,3,15
sham,1436,0,0,2
sham,1437,6,9,31
sham,1438,1,0,4
sham,1439,0,1,9
sham,1440,0,0,0
sham,1441,2,0,8
sham,1442,4,2,6
sham,1443,0,1,2
sham,1444,0,0,0
sham,1445,0,0,3
sham,1446,0,1,2
sham,1447,1,1,3
sham,1448,1,4,6
sham,1449,5,4,30
sham,1450,1,0,0
sham,1451,2,2,2
sham,1452,1,1,3
sham,1453,0,0,0
sham,1454,0,0,1
sham,1455,1,2,7
sham,1456,1,0,2
sham,1457,0,1,4
sham,1458,1,4,4
sham,1459,0,0,0
sham,1460,2,3,17
sham,1461,5,3,21
sham,1462,2,0,5
sham,1463,3,4,16
sham,1464,0,0,0
sham,1465,2,1,12
sham,1466,1,0,4
sham,1467,0,0,0
sham,1468,1,4,12
sham,1469,3,10,40
sham,1470,0,0,4
sham,1471,2,2,13
sham,1472,2,0,5
sham,1473,0,0,0
sham,1474,1,1,1
sham,1475,3,3,9
sham,1476,1,1,6
sham,1477,2,0,8
sham,1478,1,1,8
sham,1479,0,0,0
sham,1480,5,4,14
sham,1481,2,2,9
sham,1482,2,2,10
sham,1483,1,0,9
sham,1484,6,7,21
sham,1485,1,0,3
sham,1486,0,0,0
sham,1487,0,0,3
sham,1488,1,4,3
sham,1489,0,1,3
sham,1490,1,1,2
sham,1491,0,0,3
sham,1492,0,2,2
sham,1493,3,2,10
sham,1494,3,0,10
sham,1495,0,0,2
sham,1496,1,2,12
sham,1497,1,2,5
sham,1498,0,2,2
sham,1499,1,1,7
sham,1500,6,5,34
sham,1501,0,1,5
sham,1502,1,1,2
sham,1503,1,3,19
sham,1504,1,2,7
sham,1505,1,0,5
sham,1506,2,1,8
sham,1507,0,0,0
sham,1508,0,0,0
sham,1509,3,2,8
sham,1510,11,1,29
sham,1511,0,2,3
sham,1512,7,5,18
sham,1513,0,0,0
sham,1514,0,1,7
sham,1515,0,0,0
sham,1516,1,2,9
sham,1517,0,2,3
sham,1518,0,0,1
sham,1519,0,0,0
sham,1520,0,2,5
sham,1521,2,5,15
sham,1522,1,2,5
sham,1523,1,0,2
sham,1524,3,2,11
sham,1525,12,14,49
sham,1526,1,0,1
sham,1527,2,1,4
sham,1528,0,3,6
sham,1529,0,0,0
sham,1530,1,2,7
sham,1531,1,0,2
sham,1532,1,0,1
sham,1533,0,0,0
sham,1534,1,1,1
sham,1535,5,2,15
sham,1536,4,3,15
sham,1537,4,5,16
sham,1538,0,0,1
sham,1539,0,1,0
sham,1540,0,1,2
sham,1541,0,2,7
sham,1542,3,5,20
sham,1543,3,0,13
sham,1544,1,0,1
sham,1545,0,0,0
sham,1546,0,1,2
sham,1547,1,1,3
sham,1548,7,6,26
sham,1549,0,1,12
sham,1550,0,0,0
sham,1551,0,0,0
sham,1552,0,1,0
sham,1553,0,0,0
sham,1554,2,0,3
sham,1555,0,0,2
sham,1556,0,0,2
sham,1557,4,4,17
sham,1558,2,0,6
sham,1559,0,1,1
sham,1560,0,0,0
sham,1561,4,1,6
sham,1562,2,2,13
sham,1563,0,0,3
sham,1564,0,1,5
sham,1565,2,5,30
sham,1566,0,0,0
sham,1567,3,2,19
sham,1568,4,4,18
sham,1569,3,1,8
sham,1570,0,1,6
sham,1571,0,0,0
sham,1572,1,0,4
sham,1573,0,0,0
sham,1574,1,1,2
sham,1575,0,3,11
sham,1576,2,1,4
sham,1577,2,2,10
sham,1578,5,4,26
sham,1579,2,1,6
sham,1580,5,7,18
sham,1581,5,6,34
sham,1582,1,1,5
sham,1583,1,0,1
sham,1584,0,0,0
sham,1585,2,2,7
sham,1586,0,0,0
sham,1587,3,3,21
sham,1588,3,4,23
sham,1589,4,4,11
sham,1590,1,1,7
sham,1591,0,2,20
sham,1592,1,1,3
sham,1593,4,4,23
sham,1594,0,1,2
sham,1595,0,0,3
sham,1596,1,0,6
sham,1597,0,0,1
sham,1598,3,3,17
sham,1599,3,0,4
sham,1600,2,3,11
sham,1601,3,2,13
sham,1602,1,2,3
sham,1603,1,2,2
sham,1604,2,0,6
sham,1605,0,0,0
sham,1606,0,0,0
sham,1607,2,2,11
sham,1608,3,2,7
sham,1609,0,0,0
sham,1610,3,3,12
sham,1611,2,3,11
sham,1612,3,1,5
sham,1613,1,1,6
sham,1614,3,2,9
sham,1615,4,2,19
sham,1616,0,1,3
sham,1617,1,0,9
sham,1618,1,0,2
sham,1619,4,2,17
sham,1620,3,1,13
sham,1621,2,1,8
sham,1622,1,0,4
sham,1623,0,0,0
sham,1624,2,3,18
sham,1625,0,0,3
sham,1626,0,0,0
sham,1627,4,3,26
sham,1628,0,0,0
sham,1629,4,1,10
sham,1630,1,0,2
sham,1631,2,2,6
sham,1632,3,1,1
sham,1633,1,1,7
sham,1634,1,2,5
sham,1635,5,5,20
sham,1636,2,2,9
sham,1637,0,0,0
sham,1638,1,3,4
sham,1639,1,2,7
sham,1640,0,1,4
sham,1641,7,6,22
sham,1642,1,1,6
sham,1643,4,6,21
sham,1644,0,1,9
sham,1645,3,4,20
sham,1646,4,0,14
sham,1647,5,1,16
sham,1648,1,1,3
sham,1649,1,1,1
sham,1650,2,0,3
sham,1651,4,2,13
sham,1652,1,2,3
sham,1653,2,1,2
sham,1654,1,2,6
sham,1655,0,0,10
sham,1656,3,3,12
sham,1657,1,1,3
sham,1658,0,0,0
sham,1659,11,10,51
sham,1660,0,0,0
sham,1661,1,1,4
sham,1662,0,0,1
sham,1663,1,0,3
sham,1664,3,0,5
sham,1665,1,2,13
sham,1666,0,0,0
sham,1667,10,10,43
sham,1668,11,11,44
sham,1669,0,2,7
sham,1670,3,1,16
sham,1671,2,4,2
sham,1672,4,1,21
sham,1673,2,2,11
sham,1674,1,0,1
sham,1675,0,0,0
sham,1676,2,0,4
sham,1677,0,0,0
sham,1678,3,3,11
sham,1679,1,0,4
sham,1680,2,4,15
sham,1681,2,2,5
sham,1682,0,1,4
sham,1683,1,1,4
sham,1684,3,0,5
sham,1685,1,1,1
sham,1686,0,1,1
sham,1687,2,0,8
sham,1688,5,6,17
sham,1689,1,0,3
sham,1690,0,0,0
sham,1691,5,9,28
sham,1692,0,2,3
sham,1693,3,4,11
sham,1694,0,1,0
sham,1695,2,3,16
sham,1696,0,1,3
sham,1697,0,1,2
sham,1698,0,0,0
sham,1699,1,1,4
sham,1700,0,1,3
sham,1701,0,1,4
sham,1702,2,2,2
sham,1703,3,3,13
sham,1704,0,3,10
sham,1705,2,1,4
sham,1706,0,1,2
sham,1707,2,1,8
sham,1708,0,0,0
sham,1709,0,0,0
sham,1710,0,0,1
sham,1711,2,0,2
sham,1712,0,0,0
sham,1713,2,0,1
sham,1714,1,1,8
sham,1715,0,3,10
sham,1716,0,1,5
sham,1717,3,1,21
sham,1718,0,0,0
sham,1719,3,5,17
sham,1720,4,3,9
sham,1721,0,0,3
sham,1722,0,0,0
sham,1723,0,0,0
sham,1724,0,0,0
sham,1725,6,6,24
sham,1726,0,0,0
sham,1727,0,0,0
sham,1728,1,2,6
sham,1729,0,3,2
sham,1730,4,1,3
sham,1731,0,0,0
sham,1732,0,2,3
sham,1733,0,2,3
sham,1734,3,4,20
sham,1735,2,1,4
sham,1736,0,1,4
sham,1737,0,0,0
sham,1738,7,5,21
sham,1739,1,3,12
sham,1740,1,1,1
sham,1741,0,0,0
sham,1742,0,0,0
sham,1743,1,0,3
sham,1744,2,0,3
sham,1745,0,1,4
sham,1746,0,2,2
sham,1747,0,0,0
sham,1748,1,5,12
sham,1749,3,3,26
sham,1750,3,3,11
sham,1751,0,1,6
sham,1752,4,2,15
sham,1753,4,0,15
sham,1754,0,0,2
sham,1755,1,1,1
sham,1756,1,5,6
sham,1757,11,8,44
sham,1758,2,2,7
sham,1759,4,4,6
sham,1760,3,4,16
sham,1761,1,1,0
sham,1762,2,3,22
sham,1763,0,1,0
sham,1764,0,2,2
sham,1765,5,4,8
sham,1766,1,1,4
sham,1767,0,0,1
sham,1768,0,0,1
sham,1769,7,3,11
sham,1770,3,2,14
sham,1771,2,1,6
sham,1772,3,0,6
sham,1773,0,0,0
sham,1774,1,1,4
sham,1775,0,0,3
sham,1776,1,2,4
sham,1777,0,1,1
sham,1778,3,1,11
sham,1779,0,1,1
sham,1780,1,1,4
sham,1781,5,4,23
sham,1782,3,1,7
sham,1783,0,0,0
sham,1784,2,5,16
sham,1785,0,0,2
sham,1786,0,0,3
sham,1787,4,2,13
sham,1788,0,0,2
sham,1789,2,3,1
sham,1790,5,5,22
sham,1791,0,3,7
sham,1792,0,0,11
sham,1793,1,0,5
sham,1794,0,1,3
sham,1795,4,2,19
sham,1796,1,0,0
sham,1797,1,2,5
sham,1798,0,0,0
sham,1799,1,1,5
sham,1800,0,0,0
sham,1801,1,0,0
sham,1802,6,8,27
sham,1803,1,2,4
sham,1804,0,0,0
sham,1805,5,6,13
sham,1806,1,3,12
sham,1807,2,1,8
sham,1808,1,1,1
sham,1809,0,0,0
sham,1810,0,3,8
sham,1811,0,0,0
sham,1812,2,3,10
sham,1813,1,2,7
sham,1814,2,1,8
sham,1815,8,9,29
sham,1816,2,4,11
sham,1817,2,2,6
sham,1818,0,0,0
sham,1819,1,2,10
sham,1820,1,2,6
sham,1821,1,0,2
sham,1822,3,3,14
sham,1823,0,1,2
sham,1824,1,3,4
sham,1825,2,4,9
sham,1826,0,0,3
sham,1827,2,2,7
sham,1828,2,1,2
sham,1829,1,0,3
sham,1830,0,0,0
sham,1831,1,3,9
sham,1832,5,5,32
sham,1833,3,1,13
sham,1834,1,0,0
sham,1835,1,1,2
sham,1836,1,3,5
sham,1837,0,0,6
sham,1838,0,1,1
sham,1839,1,0,2
sham,1840,0,0,0
sham,1841,1,0,1
sham,1842,2,2,1
sham,1843,0,3,11
sham,1844,10,12,47
sham,1845,1,2,12
sham,1846,0,0,0
sham,1847,1,1,1
sham,1848,1,1,0
sham,1849,1,1,3
sham,1850,0,0,0
sham,1851,2,2,12
sham,1852,1,1,4
sham,1853,2,0,8
sham,1854,2,1,0
sham,1855,2,0,3
sham,1856,8,4,27
sham,1857,3,3,9
sham,1858,0,0,0
sham,1859,0,1,5
sham,1860,0,0,3
sham,1861,2,1,6
sham,1862,1,2,9
sham,1863,3,2,15
sham,1864,0,1,6
sham,1865,0,1,3
sham,1866,2,1,9
sham,1867,0,0,0
sham,1868,0,0,0
sham,1869,2,0,7
sham,1870,1,1,3
sham,1871,2,4,14
sham,1872,0,0,0
sham,1873,0,1,3
sham,1874,5,3,26
sham,1875,1,2,14
sham,1876,1,1,1
sham,1877,7,6,35
sham,1878,1,0,0
sham,1879,0,1,5
sham,1880,2,4,18
sham,1881,8,3,28
sham,1882,4,0,18
sham,1883,1,0,2
sham,1884,7,7,31
sham,1885,1,2,4
sham,1886,0,2,1
sham,1887,0,0,2
sham,1888,0,0,0
sham,1889,4,4,20
sham,1890,3,2,17
sham,1891,0,0,0
sham,1892,1,0,1
sham,1893,4,2,8
sham,1894,1,2,5
sham,1895,0,0,0
sham,1896,2,3,7
sham,1897,0,0,0
sham,1898,1,3,5
sham,1899,1,1,14
sham,1900,0,1,1
sham,1901,5,3,22
sham,1902,2,0,7
sham,1903,1,0,7
sham,1904,4,4,24
sham,1905,1,0,2
sham,1906,0,1,10
sham,1907,0,3,11
sham,1908,0,2,0
sham,1909,2,6,11
sham,1910,0,0,5
sham,1911,0,0,0
sham,1912,0,3,6
sham,1913,1,1,5
sham,1914,0,3,7
sham,1915,1,0,1
sham,1916,1,0,7
sham,1917,1,0,3
sham,1918,4,3,11
sham,1919,2,1,9
sham,1920,2,1,10
sham,1921,0,2,3
sham,1922,1,1,0
sham,1923,4,3,9
sham,1924,4,3,19
sham,1925,0,0,3
sham,1926,0,0,0
sham,1927,2,0,4
sham,1928,3,1,6
sham,1929,1,0,5
sham,1930,1,2,8
sham,1931,0,0,2
sham,1932,1,1,4
sham,1933,1,1,4
sham,1934,1,0,4
sham,1935,2,1,13
sham,1936,4,5,23
sham,1937,5,6,17
sham,1938,2,2,13
sham,1939,2,7,17
sham,1940,0,0,0
sham,1941,0,1,2
sham,1942,0,0,0
sham,1943,0,0,0
sham,1944,0,3,10
sham,1945,2,2,3
sham,1946,0,0,0
sham,1947,0,0,0
sham,1948,0,0,1
sham,1949,0,0,0
sham,1950,0,0,0
sham,1951,3,3,5
sham,1952,0,0,0
sham,1953,4,0,7
sham,1954,1,1,5
sham,1955,1,3,7
sham,1956,2,3,10
sham,1957,7,8,20
sham,1958,0,0,0
sham,1959,2,3,10
sham,1960,2,1,2
sham,1961,0,0,0
sham,1962,0,0,2
sham,1963,0,1,2
sham,1964,1,0,4
sham,1965,1,1,10
sham,1966,0,1,6
sham,1967,1,0,1
sham,1968,0,0,0
sham,1969,1,2,13
sham,1970,1,0,1
sham,1971,6,5,24
sham,1972,0,0,1
sham,1973,1,1,2
sham,1974,2,2,9
sham,1975,0,0,0
sham,1976,0,1,1
sham,1977,2,2,11
sham,1978,3,7,23
sham,1979,2,3,12
sham,1980,1,4,12
sham,1981,0,1,6
sham,1982,0,0,0
sham,1983,0,1,10
sham,1984,0,2,10
sham,1985,0,1,5
sham,1986,1,0,2
sham,1987,0,2,6
sham,1988,7,6,29
sham,1989,1,0,1
sham,1990,1,1,10
sham,1991,0,0,6
sham,1992,1,1,2
sham,1993,2,3,5
sham,1994,0,0,5
sham,1995,2,4,8
sham,1996,3,2,11
sham,1997,0,0,3
sham,1998,2,2,3
sham,1999,1,1,3
sham,2000,0,0,0
sham,2001,0,0,4
sham,2002,6,1,17
sham,2003,1,6,12
sham,2004,1,0,6
sham,2005,0,0,0
sham,2006,0,0,5
sham,2007,0,0,0
sham,2008,2,1,9
sham,2009,3,5,11
sham,2010,1,2,5
sham,2011,9,10,46
sham,2012,0,0,0
sham,2013,0,1,3
sham,2014,1,5,16
sham,2015,0,0,0
sham,2016,3,1,9
sham,2017,1,1,2
sham,2018,1,2,7
sham,2019,0,1,2
sham,2020,1,1,2
sham,2021,2,0,4
sham,2022,1,2,5
sham,2023,2,0,3
sham,2024,2,3,16
sham,2025,0,0,4
sham,2026,5,3,10
sham,2027,0,0,0
sham,2028,1,1,6
sham,2029,1,1,5
sham,2030,2,4,18
sham,2031,0,0,0
sham,2032,2,2,12
sham,2033,3,2,17
sham,2034,2,4,4
sham,2035,3,5,16
sham,2036,1,0,6
sham,2037,1,0,2
sham,2038,3,1,24
sham,2039,3,2,16
sham,2040,0,0,3
sham,2041,1,2,19
sham,2042,1,1,5
sham,2043,1,1,2
sham,2044,0,2,6
sham,2045,2,4,13
sham,2046,1,1,2
sham,2047,2,2,6
sham,2048,1,2,5
sham,2049,1,1,2
sham,2050,2,3,5
sham,2051,0,1,5
sham,2052,1,0,1
sham,2053,0,3,4
sham,2054,0,1,3
sham,2055,1,3,19
sham,2056,4,3,24
sham,2057,3,4,15
sham,2058,1,0,5
sham,2059,0,4,20
sham,2060,0,0,0
sham,2061,1,1,11
sham,2062,3,2,6
sham,2063,1,1,1
sham,2064,0,0,0
sham,2065,3,4,18
sham,2066,1,1,4
sham,2067,4,7,21
sham,2068,6,4,30
sham,2069,1,0,4
sham,2070,0,1,0
sham,2071,1,3,15
sham,2072,0,1,6
sham,2073,2,0,6
sham,2074,2,9,25
sham,2075,0,1,2
sham,2076,4,4,16
sham,2077,4,1,9
sham,2078,3,2,11
sham,2079,0,1,0
sham,2080,0,0,0
sham,2081,2,3,11
sham,2082,1,1,9
sham,2083,3,0,5
sham,2084,1,0,3
sham,2085,2,0,1
sham,2086,2,0,3
sham,2087,1,1,2
sham,2088,5,3,10
sham,2089,5,12,34
sham,2090,2,2,6
sham,2091,6,6,32
sham,2092,2,1,4
sham,2093,1,1,10
sham,2094,1,0,1
sham,2095,1,3,5
sham,2096,3,4,20
sham,2097,1,0,5
sham,2098,0,2,7
sham,2099,2,1,6
sham,2100,0,1,6
sham,2101,0,0,8
sham,2102,2,2,6
sham,2103,0,1,6
sham,2104,6,8,20
sham,2105,3,2,14
sham,2106,0,0,11
sham,2107,0,0,0
sham,2108,1,0,2
sham,2109,1,0,4
sham,2110,0,0,0
sham,2111,6,6,38
sham,2112,1,2,5
sham,2113,0,0,1
sham,2114,2,1,2
sham,2115,2,1,9
sham,2116,0,0,0
sham,2117,5,1,16
sham,2118,6,3,18
sham,2119,0,1,5
sham,2120,3,2,7
sham,2121,1,1,4
sham,2122,5,7,35
sham,2123,1,0,1
sham,2124,4,1,10
sham,2125,5,1,9
sham,2126,5,4,28
sham,2127,1,3,8
sham,2128,1,0,5
sham,2129,0,1,1
sham,2130,0,2,4
sham,2131,1,1,5
sham,2132,1,0,4
sham,2133,0,0,1
sham,2134,10,10,43
sham,2135,4,3,28
sham,2136,1,1,4
sham,2137,1,0,5
sham,2138,0,1,1
sham,2139,0,0,1
sham,2140,2,0,5
sham,2141,1,1,4
sham,2142,0,0,0
sham,2143,0,1,8
sham,2144,1,1,9
sham,2145,3,4,11
sham,2146,1,0,4
sham,2147,3,2,15
sham,2148,3,1,17
sham,2149,0,0,0
sham,2150,1,0,5
sham,2151,1,0,3
sham,2152,1,0,3
sham,2153,2,1,6
sham,2154,0,0,0
sham,2155,1,2,13
sham,2156,1,1,7
sham,2157,0,1,4
sham,2158,1,4,13
sham,2159,3,5,10
sham,2160,0,0,0
sham,2161,3,1,3
sham,2162,0,0,7
sham,2163,0,1,2
sham,2164,1,0,3
sham,2165,0,0,0
sham,2166,5,3,18
sham,2167,5,7,25
sham,2168,2,2,13
sham,2169,2,1,6
sham,2170,3,5,21
sham,2171,1,4,14
sham,2172,0,2,7
sham,2173,2,1,4
sham,2174,8,4,24
sham,2175,0,0,2
sham,2176,2,2,9
sham,2177,0,1,4
sham,2178,4,5,24
sham,2179,0,0,0
sham,2180,2,3,34
sham,2181,1,1,6
sham,2182,1,3,13
sham,2183,0,1,5
sham,2184,1,2,5
sham,2185,3,3,10
sham,2186,0,0,0
sham,2187,4,2,14
sham,2188,1,0,4
sham,2189,4,3,16
sham,2190,5,7,17
sham,2191,1,0,3
sham,2192,2,3,11
sham,2193,0,4,10
sham,2194,3,2,8
sham,2195,5,4,23
sham,2196,1,2,7
sham,2197,6,5,25
sham,2198,0,0,0
sham,2199,1,2,6
sham,2200,0,1,4
sham,2201,3,0,9
sham,2202,0,1,1
sham,2203,0,0,1
sham,2204,5,4,17
sham,2205,3,0,6
sham,2206,1,1,12
sham,2207,8,8,35
sham,2208,4,2,9
sham,2209,2,2,4
sham,2210,4,7,16
sham,2211,4,6,12
sham,2212,0,0,0
sham,2213,1,3,7
sham,2214,4,5,23
sham,2215,1,2,7
sham,2216,0,0,0
sham,2217,1,1,5
sham,2218,1,2,6
sham,2219,0,0,2
sham,2220,0,0,0
sham,2221,0,1,10
sham,2222,1,2,8
sham,2223,3,1,7
sham,2224,2,3,13
sham,2225,1,0,6
sham,2226,0,0,0
sham,2227,2,1,4
sham,2228,3,1,9
sham,2229,8,7,25
sham,2230,2,4,22
sham,2231,2,3,14
sham,2232,2,2,12
sham,2233,3,0,2
sham,2234,2,0,3
sham,2235,0,0,7
sham,2236,2,1,3
sham,2237,0,0,0
sham,2238,1,0,3
sham,2239,1,4,13
sham,2240,2,1,9
sham,2241,2,2,15
sham,2242,0,0,0
sham,2243,0,0,4
sham,2244,1,1,8
sham,2245,1,0,8
sham,2246,3,1,11
sham,2247,2,2,8
sham,2248,0,0,1
sham,2249,3,6,19
sham,2250,7,4,32
sham,2251,3,1,13
sham,2252,0,0,2
sham,2253,1,1,2
sham,2254,4,6,18
sham,2255,5,6,23
sham,2256,1,0,2
sham,2257,1,3,13
sham,2258,2,2,6
sham,2259,0,0,0
sham,2260,0,0,0
sham,2261,1,2,4
sham,2262,1,3,11
sham,2263,0,1,9
sham,2264,0,0,0
sham,2265,0,1,1
sham,2266,0,4,8
sham,2267,0,0,2
sham,2268,2,1,5
sham,2269,0,3,10
sham,2270,0,0,0
sham,2271,0,0,0
sham,2272,0,0,0
sham,2273,4,3,12
sham,2274,6,3,21
sham,2275,0,1,1
sham,2276,3,7,21
sham,2277,0,0,0
sham,2278,0,1,5
sham,2279,3,3,30
sham,2280,0,0,0
sham,2281,7,8,49
sham,2282,3,1,15
sham,2283,0,0,0
sham,2284,0,0,0
sham,2285,1,2,7
sham,2286,1,1,6
sham,2287,2,2,15
sham,2288,0,2,8
sham,2289,1,0,3
sham,2290,0,2,2
sham,2291,1,0,3
sham,2292,2,5,11
sham,2293,2,4,14
sham,2294,1,2,4
sham,2295,1,0,5
sham,2296,1,1,3
sham,2297,0,1,2
sham,2298,6,4,20
sham,2299,0,3,7
sham,2300,0,0,5
sham,2301,6,7,29
sham,2302,2,1,6
sham,2303,0,0,0
sham,2304,1,2,14
sham,2305,0,0,0
sham,2306,1,0,1
sham,2307,10,6,51
sham,2308,0,2,10
sham,2309,3,1,16
sham,2310,4,3,6
sham,2311,2,1,10
sham,2312,1,0,2
sham,2313,1,5,13
sham,2314,2,2,7
sham,2315,0,0,0
sham,2316,0,1,6
sham,2317,2,0,12
sham,2318,0,0,0
sham,2319,0,0,0
sham,2320,10,5,26
sham,2321,7,9,27
sham,2322,2,2,4
sham,2323,5,2,12
sham,2324,2,2,13
sham,2325,6,2,13
sham,2326,0,0,1
sham,2327,5,5,21
sham,2328,0,0,0
sham,2329,0,0,0
sham,2330,0,1,1
sham,2331,1,1,4
sham,2332,3,9,22
sham,2333,0,0,4
sham,2334,4,7,16
sham,2335,2,2,5
sham,2336,4,3,7
sham,2337,1,2,8
sham,2338,0,0,0
sham,2339,0,0,0
sham,2340,2,1,7
sham,2341,1,1,2
sham,2342,7,7,35
sham,2343,3,3,8
sham,2344,2,1,4
sham,2345,1,1,3
sham,2346,5,2,15
sham,2347,1,0,1
sham,2348,1,5,12
sham,2349,0,0,0
sham,2350,2,1,4
sham,2351,3,4,12
sham,2352,0,0,0
sham,2353,0,0,2
sham,2354,3,2,15
sham,2355,4,4,15
sham,2356,0,0,1
sham,2357,3,3,26
sham,2358,1,3,14
sham,2359,0,0,0
sham,2360,3,2,7
sham,2361,2,1,6
sham,2362,1,0,4
sham,2363,1,4,7
sham,2364,2,1,6
sham,2365,0,1,0
sham,2366,4,11,34
sham,2367,0,1,5
sham,2368,3,1,7
sham,2369,3,1,3
sham,2370,1,3,10
sham,2371,1,3,13
sham,2372,0,0,0
sham,2373,0,3,13
sham,2374,2,5,24
sham,2375,0,0,0
sham,2376,2,4,7
sham,2377,6,6,14
sham,2378,3,3,18
sham,2379,0,0,0
sham,2380,1,0,2
sham,2381,3,4,15
sham,2382,3,2,12
sham,2383,4,4,16
sham,2384,0,0,0
sham,2385,1,1,1
sham,2386,4,2,12
sham,2387,1,0,0
sham,2388,3,3,8
sham,2389,1,2,6
sham,2390,1,2,4
sham,2391,2,4,15
sham,2392,0,1,2
sham,2393,0,0,1
sham,2394,0,0,3
sham,2395,3,2,12
sham,2396,0,0,0
sham,2397,6,6,22
sham,2398,3,2,11
sham,2399,2,2,4
sham,2400,3,6,20
sham,2401,2,3,16
sham,2402,2,2,3
sham,2403,1,0,0
sham,2404,0,0,0
sham,2405,7,3,19
sham,2406,1,0,1
sham,2407,8,8,28
sham,2408,2,0,6
sham,2409,0,0,0
sham,2410,3,5,17
sham,2411,0,0,0
sham,2412,2,0,6
sham,2413,2,0,4
sham,2414,2,1,7
sham,2415,1,0,2
sham,2416,1,0,2
sham,2417,2,4,10
sham,2418,3,6,10
sham,2419,0,1,5
sham,2420,0,2,4
sham,2421,1,0,3
sham,2422,0,0,2
sham,2423,1,2,4
sham,2424,3,1,21
sham,2425,2,2,7
sham,2426,0,0,0
sham,2427,10,4,21
sham,2428,0,0,0
sham,2429,1,0,3
sham,2430,1,1,3
sham,2431,0,2,1
sham,2432,2,0,10
sham,2433,1,0,2
sham,2434,0,0,0
sham,2435,7,11,33
sham,2436,1,0,4
sham,2437,1,0,1
sham,2438,0,0,0
sham,2439,1,1,1
sham,2440,3,4,12
sham,2441,0,1,1
sham,2442,0,1,4
sham,2443,12,11,46
sham,2444,1,0,1
sham,2445,0,0,1
sham,2446,5,4,13
sham,2447,3,2,8
sham,2448,0,0,0
sham,2449,7,4,26
sham,2450,0,1,1
sham,2451,5,4,18
sham,2452,2,0,8
sham,2453,2,1,10
sham,2454,0,0,2
sham,2455,0,0,3
sham,2456,0,2,3
sham,2457,2,0,7
sham,2458,1,0,4
sham,2459,1,0,2
sham,2460,1,1,7
sham,2461,0,0,0
sham,2462,0,0,0
sham,2463,1,2,7
sham,2464,4,3,9
sham,2465,1,1,4
sham,2466,3,7,13
sham,2467,3,1,6
sham,2468,1,1,3
sham,2469,3,4,21
sham,2470,6,4,8
sham,2471,0,1,2
sham,2472,3,1,9
sham,2473,0,0,0
sham,2474,1,1,8
sham,2475,4,4,9
sham,2476,1,1,7
sham,2477,0,0,0
sham,2478,3,6,12
sham,2479,1,0,2
sham,2480,2,0,7
sham,2481,1,1,5
sham,2482,6,4,28
sham,2483,3,2,11
sham,2484,0,0,4
sham,2485,1,1,1
sham,2486,0,0,0
sham,2487,0,0,0
sham,2488,3,2,6
sham,2489,1,1,3
sham,2490,2,2,9
sham,2491,2,1,1
sham,2492,2,4,3
sham,2493,1,2,8
sham,2494,2,7,11
sham,2495,3,4,33
sham,2496,0,0,0
sham,2497,0,0,0
sham,2498,3,1,4
sham,2499,2,0,8
sham,2500,2,1,8
sham,2501,1,0,4
sham,2502,0,2,10
sham,2503,0,0,4
sham,2504,1,0,5
sham,2505,1,0,2
sham,2506,1,1,6
sham,2507,0,2,4
sham,2508,1,1,8
sham,2509,2,0,7
sham,2510,0,0,0
sham,2511,9,3,31
sham,2512,4,3,18
sham,2513,8,8,46
sham,2514,6,6,24
sham,2515,2,2,5
sham,2516,0,0,5
sham,2517,0,0,4
sham,2518,1,1,3
sham,2519,0,0,2
sham,2520,1,1,1
sham,2521,4,4,7
sham,2522,2,2,12
sham,2523,4,4,16
sham,2524,0,1,5
sham,2525,6,10,24
sham,2526,7,5,28
sham,2527,0,0,0
sham,2528,1,0,4
sham,2529,1,0,1
sham,2530,1,4,12
sham,2531,0,0,2
sham,2532,0,0,0
sham,2533,3,1,6
sham,2534,2,1,12
sham,2535,3,3,11
sham,2536,0,0,0
sham,2537,2,2,6
sham,2538,2,1,10
sham,2539,3,1,6
sham,2540,0,0,0
sham,2541,1,0,3
sham,2542,3,0,7
sham,2543,3,3,6
sham,2544,0,0,0
sham,2545,10,3,31
sham,2546,1,2,4
sham,2547,0,2,5
sham,2548,1,1,3
sham,2549,1,1,8
sham,2550,2,1,2
sham,2551,2,3,13
sham,2552,0,0,0
sham,2553,0,1,14
sham,2554,2,2,5
sham,2555,0,0,0
sham,2556,0,0,0
sham,2557,1,0,4
sham,2558,10,10,44
sham,2559,2,2,7
sham,2560,1,2,5
sham,2561,1,2,10
sham,2562,0,0,2
sham,2563,0,0,4
sham,2564,0,1,12
sham,2565,0,0,1
sham,2566,1,1,5
sham,2567,1,2,7
sham,2568,0,3,4
sham,2569,0,1,1
sham,2570,0,0,2
sham,2571,1,2,6
sham,2572,1,0,2
sham,2573,2,3,5
sham,2574,1,3,6
sham,2575,0,0,4
sham,2576,3,2,14
sham,2577,1,0,3
sham,2578,0,1,2
sham,2579,0,2,5
sham,2580,1,3,4
sham,2581,4,4,8
sham,2582,2,3,9
sham,2583,3,1,4
sham,2584,1,1,5
sham,2585,1,2,12
sham,2586,1,3,13
sham,2587,0,0,0
sham,2588,3,2,8
sham,2589,3,4,19
sham,2590,4,1,16
sham,2591,3,1,4
sham,2592,1,0,0
sham,2593,1,1,8
sham,2594,3,0,5
sham,2595,1,2,9
sham,2596,0,0,0
sham,2597,7,7,35
sham,2598,0,0,0
sham,2599,0,2,2
sham,2600,5,3,31
sham,2601,2,0,4
sham,2602,0,0,0
sham,2603,3,1,3
sham,2604,1,2,3
sham,2605,1,1,7
sham,2606,3,2,9
sham,2607,1,0,1
sham,2608,0,1,3
sham,2609,0,1,1
sham,2610,0,0,1
sham,2611,3,1,5
sham,2612,2,1,9
sham,2613,1,1,4
sham,2614,0,0,0
sham,2615,3,3,14
sham,2616,7,7,30
sham,2617,0,0,0
sham,2618,5,5,24
sham,2619,0,1,8
sham,2620,0,0,6
sham,2621,5,2,18
sham,2622,7,5,35
sham,2623,1,0,3
sham,2624,1,0,9
sham,2625,1,0,0
sham,2626,5,6,21
sham,2627,6,1,15
sham,2628,2,3,3
sham,2629,5,6,21
sham,2630,0,1,0
sham,2631,1,1,2
sham,2632,0,0,0
sham,2633,3,3,15
sham,2634,0,0,0
sham,2635,2,0,6
sham,2636,2,4,11
sham,2637,0,3,7
sham,2638,0,4,15
sham,2639,2,2,7
sham,2640,0,0,0
sham,2641,0,0,4
sham,2642,1,1,6
sham,2643,4,1,14
sham,2644,1,0,5
sham,2645,7,3,23
sham,2646,2,2,7
sham,2647,0,0,0
sham,2648,0,1,3
sham,2649,1,1,3
sham,2650,0,0,2
sham,2651,0,0,5
sham,2652,1,0,1
sham,2653,0,1,14
sham,2654,2,2,15
sham,2655,0,0,1
sham,2656,10,6,46
sham,2657,0,1,5
sham,2658,3,0,6
sham,2659,0,0,0
sham,2660,8,2,13
sham,2661,1,0,7
sham,2662,0,1,7
sham,2663,3,1,11
sham,2664,4,3,4
sham,2665,1,1,3
sham,2666,1,1,1
sham,2667,0,0,3
sham,2668,1,0,0
sham,2669,1,1,4
sham,2670,1,1,3
sham,2671,1,0,1
sham,2672,0,2,8
sham,2673,0,3,4
sham,2674,2,0,10
sham,2675,5,6,30
sham,2676,2,1,8
sham,2677,0,0,0
sham,2678,0,0,0
sham,2679,3,2,10
sham,2680,0,0,2
sham,2681,6,4,23
sham,2682,2,2,5
sham,2683,1,0,5
sham,2684,0,1,4
sham,2685,1,3,16
sham,2686,6,7,14
sham,2687,0,0,3
sham,2688,0,1,1
sham,2689,0,1,2
sham,2690,0,0,0
sham,2691,3,3,7
sham,2692,2,2,9
sham,2693,2,1,4
sham,2694,0,1,4
sham,2695,0,0,0
sham,2696,0,0,0
sham,2697,1,0,6
sham,2698,4,4,25
sham,2699,1,1,6
sham,2700,2,1,10
sham,2701,2,2,8
sham,2702,0,0,3
sham,2703,2,6,19
sham,2704,0,0,1
sham,2705,3,4,20
sham,2706,1,3,10
sham,2707,3,3,19
sham,2708,3,2,4
sham,2709,1,2,3
sham,2710,1,1,7
sham,2711,5,6,15
sham,2712,2,5,12
sham,2713,4,3,14
sham,2714,1,3,6
sham,2715,0,0,1
sham,2716,1,0,4
sham,2717,1,0,1
sham,2718,1,0,1
sham,2719,0,1,2
sham,2720,1,2,7
sham,2721,2,3,10
sham,2722,1,1,2
sham,2723,0,1,5
sham,2724,5,5,20
sham,2725,0,2,7
sham,2726,0,0,0
sham,2727,0,0,0
sham,2728,3,2,7
sham,2729,0,1,5
sham,2730,1,3,10
sham,2731,0,0,2
sham,2732,0,0,1
sham,2733,1,0,2
sham,2734,0,0,0
sham,2735,2,2,8
sham,2736,3,7,23
sham,2737,0,0,2
sham,2738,0,0,0
sham,2739,0,0,0
sham,2740,7,4,26
sham,2741,0,0,0
sham,2742,3,1,11
sham,2743,0,2,8
sham,2744,4,7,37
sham,2745,1,0,3
sham,2746,0,2,7
sham,2747,2,2,3
sham,2748,1,2,20
sham,2749,0,0,0
sham,2750,2,2,15
sham,2751,1,2,17
sham,2752,0,0,3
sham,2753,3,4,9
sham,2754,1,1,8
sham,2755,2,0,2
sham,2756,4,5,18
sham,2757,0,1,1
sham,2758,3,3,9
sham,2759,0,0,1
sham,2760,4,4,9
sham,2761,2,1,6
sham,2762,1,0,5
sham,2763,2,3,10
sham,2764,3,2,7
sham,2765,0,1,5
sham,2766,2,2,10
sham,2767,3,1,7
sham,2768,0,0,0
sham,2769,0,1,2
sham,2770,0,0,3
sham,2771,3,1,6
sham,2772,6,4,20
sham,2773,3,1,13
sham,2774,3,4,20
sham,2775,3,6,19
sham,2776,6,5,18
sham,2777,0,5,18
sham,2778,0,0,0
sham,2779,1,2,8
sham,2780,2,5,16
sham,2781,1,1,2
sham,2782,1,1,2
sham,2783,4,1,8
sham,2784,3,3,5
sham,2785,2,2,8
sham,2786,5,3,19
sham,2787,1,1,7
sham,2788,1,0,1
sham,2789,10,8,35
sham,2790,3,0,8
sham,2791,4,4,28
sham,2792,0,0,0
sham,2793,0,0,0
sham,2794,0,0,0
sham,2795,1,3,6
sham,2796,1,0,0
sham,2797,0,1,8
sham,2798,0,0,7
sham,2799,0,0,0
sham,2800,1,1,12
sham,2801,0,0,0
sham,2802,1,4,17
sham,2803,1,2,8
sham,2804,2,1,4
sham,2805,6,4,30
sham,2806,6,5,18
sham,2807,4,1,8
sham,2808,2,4,18
sham,2809,0,2,10
sham,2810,0,1,3
sham,2811,2,1,12
sham,2812,1,0,3
sham,2813,1,2,7
sham,2814,4,3,25
sham,2815,1,1,2
sham,2816,1,0,2
sham,2817,3,2,16
sham,2818,2,3,12
sham,2819,1,3,7
sham,2820,1,2,13
sham,2821,0,1,2
sham,2822,0,0,0
sham,2823,0,0,0
sham,2824,0,0,0
sham,2825,2,0,5
sham,2826,0,1,3
sham,2827,1,0,1
sham,2828,1,1,4
sham,2829,2,2,6
sham,2830,0,1,5
sham,2831,2,0,4
sham,2832,1,0,5
sham,2833,2,2,5
sham,2834,1,1,7
sham,2835,0,2,7
sham,2836,6,6,20
sham,2837,1,1,4
sham,2838,4,4,14
sham,2839,0,1,9
sham,2840,1,1,3
sham,2841,0,0,0
sham,2842,1,4,3
sham,2843,0,0,3
sham,2844,0,0,0
sham,2845,2,3,15
sham,2846,1,3,13
sham,2847,2,0,2
sham,2848,4,4,19
sham,2849,3,2,15
sham,2850,4,6,20
sham,2851,0,0,0
sham,2852,1,0,0
sham,2853,3,1,14
sham,2854,5,1,21
sham,2855,0,1,5
sham,2856,1,1,1
sham,2857,0,1,3
sham,2858,0,0,2
sham,2859,0,1,0
sham,2860,1,0,2
sham,2861,0,2,6
sham,2862,0,1,0
sham,2863,0,0,0
sham,2864,1,1,7
sham,2865,1,5,11
sham,2866,3,0,11
sham,2867,1,4,11
sham,2868,6,6,26
sham,2869,6,7,18
sham,2870,11,10,48
sham,2871,0,0,0
sham,2872,2,0,3
sham,2873,1,1,1
sham,2874,2,0,3
sham,2875,0,0,0
sham,2876,2,1,3
sham,2877,1,0,2
sham,2878,0,1,2
sham,2879,3,0,5
sham,2880,2,1,0
sham,2881,0,1,2
sham,2882,1,1,3
sham,2883,2,0,3
sham,2884,1,0,3
sham,2885,1,1,6
sham,2886,0,0,0
sham,2887,1,3,9
sham,2888,0,0,1
sham,2889,1,2,6
sham,2890,0,0,0
sham,2891,1,1,0
sham,2892,4,2,20
sham,2893,1,2,7
sham,2894,0,1,0
sham,2895,0,0,0
sham,2896,2,2,5
sham,2897,0,0,0
sham,2898,2,2,8
sham,2899,0,0,1
sham,2900,2,0,7
sham,2901,3,2,15
sham,2902,4,4,10
sham,2903,2,1,11
sham,2904,1,0,5
sham,2905,5,4,10
sham,2906,4,3,18
sham,2907,3,0,11
sham,2908,2,4,14
sham,2909,0,0,0
sham,2910,1,1,4
sham,2911,1,1,2
sham,2912,5,4,10
sham,2913,0,0,0
sham,2914,2,0,3
sham,2915,4,1,11
sham,2916,1,0,5
sham,2917,2,2,16
sham,2918,8,6,36
sham,2919,0,0,0
sham,2920,1,0,2
sham,2921,8,6,40
sham,2922,0,0,0
sham,2923,2,1,12
sham,2924,0,0,7
sham,2925,2,1,3
sham,2926,2,1,2
sham,2927,6,6,27
sham,2928,0,0,0
sham,2929,2,3,9
sham,2930,3,3,20
sham,2931,0,0,3
sham,2932,1,1,6
sham,2933,6,1,16
sham,2934,0,0,0
sham,2935,3,1,5
sham,2936,2,6,16
sham,2937,1,1,5
sham,2938,7,7,42
sham,2939,0,0,0
sham,2940,0,3,7
sham,2941,1,3,18
sham,2942,3,3,15
sham,2943,5,6,27
sham,2944,4,10,42
sham,2945,0,0,0
sham,2946,1,3,13
sham,2947,0,0,1
sham,2948,0,2,1
sham,2949,2,1,6
sham,2950,1,3,3
sham,2951,0,3,7
sham,2952,6,7,39
sham,2953,2,6,11
sham,2954,0,0,0
sham,2955,5,1,12
sham,2956,1,0,2
sham,2957,1,1,11
sham,2958,4,6,25
sham,2959,1,1,1
sham,2960,6,4,20
sham,2961,2,3,14
sham,2962,4,1,9
sham,2963,0,0,4
sham,2964,2,2,5
sham,2965,2,2,9
sham,2966,2,1,2
sham,2967,0,0,0
sham,2968,1,3,5
sham,2969,0,0,1
sham,2970,2,0,9
sham,2971,5,4,12
sham,2972,2,3,7
sham,2973,4,3,8
sham,2974,5,5,26
sham,2975,6,4,25
sham,2976,2,2,17
sham,2977,3,4,16
sham,2978,4,2,11
sham,2979,3,1,16
sham,2980,3,2,14
sham,2981,0,0,0
sham,2982,2,0,3
sham,2983,0,4,9
sham,2984,4,3,16
sham,2985,1,1,4
sham,2986,2,1,12
sham,2987,0,0,4
sham,2988,2,5,9
sham,2989,0,3,6
sham,2990,2,1,6
sham,2991,0,2,2
sham,2992,0,1,2
sham,2993,0,3,2
sham,2994,2,2,4
sham,2995,11,10,24
sham,2996,1,3,8
sham,2997,0,0,2
sham,2998,2,4,6
sham,2999,0,1,6
sham,3000,4,4,6
sham,3001,1,0,3
sham,3002,7,3,25
sham,3003,5,2,12
sham,3004,1,0,4
sham,3005,1,0,4
sham,3006,13,11,47
sham,3007,0,0,0
sham,3008,0,1,0
sham,3009,1,0,6
sham,3010,5,3,11
sham,3011,0,0,0
sham,3012,0,0,0
sham,3013,0,0,0
sham,3014,1,0,2
sham,3015,3,3,16
sham,3016,0,0,0
sham,3017,3,3,15
sham,3018,0,0,2
sham,3019,0,0,0
sham,3020,1,1,8
sham,3021,3,1,21
sham,3022,2,1,0
sham,3023,11,10,40
sham,3024,3,3,17
sham,3025,1,1,3
sham,3026,1,5,14
sham,3027,2,2,6
sham,3028,1,1,6
sham,3029,2,0,4
sham,3030,1,0,3
sham,3031,1,3,6
sham,3032,1,4,9
sham,3033,1,1,3
sham,3034,10,11,49
sham,3035,0,0,1
sham,3036,0,1,1
sham,3037,6,7,25
sham,3038,3,1,9
sham,3039,3,10,27
sham,3040,1,1,1
sham,3041,0,0,0
sham,3042,9,6,32
sham,3043,1,3,6
sham,3044,3,2,8
sham,3045,0,0,0
sham,3046,2,5,13
sham,3047,0,2,7
sham,3048,0,0,0
sham,3049,1,0,4
sham,3050,1,0,5
sham,3051,3,3,9
sham,3052,2,1,10
sham,3053,0,0,0
sham,3054,0,0,0
sham,3055,1,1,4
sham,3056,1,1,4
sham,3057,0,2,2
sham,3058,1,0,1
sham,3059,0,0,0
sham,3060,0,1,5
sham,3061,0,1,5
sham,3062,1,1,13
sham,3063,1,0,4
sham,3064,2,3,11
sham,3065,0,0,0
sham,3066,3,3,22
sham,3067,0,0,2
sham,3068,1,1,7
sham,3069,1,1,5
sham,3070,2,2,9
sham,3071,0,1,4
sham,3072,5,5,32
sham,3073,1,1,3
sham,3074,2,3,10
sham,3075,1,3,13
sham,3076,2,2,7
sham,3077,0,0,0
sham,3078,1,1,5
sham,3079,0,0,1
sham,3080,4,1,7
sham,3081,1,4,7
sham,3082,3,5,21
sham,3083,9,8,35
sham,3084,2,3,10
sham,3085,1,1,5
sham,3086,5,2,7
sham,3087,0,0,4
sham,3088,0,0,1
sham,3089,2,0,5
sham,3090,0,0,0
sham,3091,1,0,8
sham,3092,4,1,23
sham,3093,0,1,4
sham,3094,1,1,5
sham,3095,5,3,15
sham,3096,0,0,0
sham,3097,1,2,11
sham,3098,6,4,17
sham,3099,1,0,4
sham,3100,3,1,9
sham,3101,2,1,6
sham,3102,0,0,5
sham,3103,9,8,20
sham,3104,2,1,3
sham,3105,3,1,20
sham,3106,0,0,3
sham,3107,3,4,14
sham,3108,10,4,32
sham,3109,0,0,0
sham,3110,1,4,9
sham,3111,1,1,11
sham,3112,6,6,13
sham,3113,0,0,0
sham,3114,1,1,6
sham,3115,2,2,8
sham,3116,3,1,11
sham,3117,0,5,12
sham,3118,2,5,14
sham,3119,0,1,9
sham,3120,5,4,23
sham,3121,3,6,27
sham,3122,4,7,13
sham,3123,0,1,4
sham,3124,0,0,0
sham,3125,1,1,1
sham,3126,4,12,40
sham,3127,1,0,5
sham,3128,0,1,1
sham,3129,2,5,11
sham,3130,2,1,4
sham,3131,3,1,4
sham,3132,0,0,2
sham,3133,0,0,0
sham,3134,1,0,1
sham,3135,1,6,22
sham,3136,0,0,0
sham,3137,1,1,2
sham,3138,0,0,6
sham,3139,4,2,13
sham,3140,1,0,6
sham,3141,5,4,13
sham,3142,0,1,0
sham,3143,2,4,14
sham,3144,2,3,9
sham,3145,7,4,24
sham,3146,0,4,11
sham,3147,2,1,11
sham,3148,0,0,0
sham,3149,1,0,5
sham,3150,5,6,14
sham,3151,0,0,4
sham,3152,1,0,1
sham,3153,1,1,2
sham,3154,1,1,9
sham,3155,4,3,4
sham,3156,2,2,8
sham,3157,3,8,21
sham,3158,0,0,2
sham,3159,0,0,3
sham,3160,0,0,2
sham,3161,0,0,0
sham,3162,0,2,2
sham,3163,0,0,2
sham,3164,7,8,31
sham,3165,0,0,5
sham,3166,1,1,6
sham,3167,2,1,16
sham,3168,0,0,0
sham,3169,1,0,1
sham,3170,3,2,12
sham,3171,1,0,5
sham,3172,0,2,5
sham,3173,0,1,6
sham,3174,0,0,4
sham,3175,1,0,3
sham,3176,1,0,0
sham,3177,4,1,10
sham,3178,0,0,0
sham,3179,3,3,27
sham,3180,1,3,4
sham,3181,1,1,2
sham,3182,5,1,16
sham,3183,0,0,0
sham,3184,0,1,7
sham,3185,7,6,30
sham,3186,2,1,15
sham,3187,1,5,14
sham,3188,0,0,0
sham,3189,2,4,24
sham,3190,4,1,21
sham,3191,0,1,4
sham,3192,0,0,2
sham,3193,6,7,28
sham,3194,1,0,2
sham,3195,0,2,4
sham,3196,0,0,0
sham,3197,3,4,16
sham,3198,6,5,22
sham,3199,3,1,4
sham,3200,0,0,0
sham,3201,5,5,23
sham,3202,5,4,16
sham,3203,10,8,42
sham,3204,8,9,40
sham,3205,2,1,12
sham,3206,2,0,6
sham,3207,0,0,0
sham,3208,2,0,3
sham,3209,0,1,0
sham,3210,3,3,10
sham,3211,0,0,0
sham,3212,0,0,3
sham,3213,1,0,3
sham,3214,2,3,17
sham,3215,4,1,10
sham,3216,4,1,14
sham,3217,2,2,6
sham,3218,0,1,6
sham,3219,0,0,0
sham,3220,6,6,21
sham,3221,1,2,5
sham,3222,0,0,0
sham,3223,2,1,8
sham,3224,6,12,35
sham,3225,3,5,12
sham,3226,0,0,0
sham,3227,2,3,7
sham,3228,2,2,6
sham,3229,0,0,0
sham,3230,0,0,0
sham,3231,1,1,3
sham,3232,5,7,27
sham,3233,1,3,3
sham,3234,1,1,3
sham,3235,4,2,13
sham,3236,2,1,3
sham,3237,2,0,4
sham,3238,2,3,14
sham,3239,3,3,7
sham,3240,0,0,0
sham,3241,1,0,3
sham,3242,3,2,7
sham,3243,0,0,0
sham,3244,2,2,9
sham,3245,1,3,11
sham,3246,2,2,12
sham,3247,4,3,10
sham,3248,2,3,14
sham,3249,8,4,24
sham,3250,0,0,0
sham,3251,1,0,0
sham,3252,0,1,9
sham,3253,1,2,8
sham,3254,0,1,0
sham,3255,1,3,9
sham,3256,2,1,1
sham,3257,0,1,8
sham,3258,2,7,20
sham,3259,0,3,6
sham,3260,0,1,1
sham,3261,0,0,0
sham,3262,6,4,28
sham,3263,1,3,6
sham,3264,1,1,8
sham,3265,1,2,7
sham,3266,0,1,4
sham,3267,1,1,7
sham,3268,0,1,0
sham,3269,2,3,13
sham,3270,8,8,29
sham,3271,0,1,0
sham,3272,2,1,8
sham,3273,1,1,7
sham,3274,0,1,2
sham,3275,0,2,8
sham,3276,2,3,10
sham,3277,5,1,19
sham,3278,3,0,4
sham,3279,3,4,15
sham,3280,0,0,0
sham,3281,1,0,1
sham,3282,2,4,21
sham,3283,0,0,3
sham,3284,4,2,21
sham,3285,0,0,0
sham,3286,3,6,22
sham,3287,2,2,6
sham,3288,0,0,0
sham,3289,1,4,10
sham,3290,0,0,5
sham,3291,0,1,2
sham,3292,2,2,13
sham,3293,1,1,2
sham,3294,3,1,19
sham,3295,1,1,0
sham,3296,0,0,5
sham,3297,0,1,3
sham,3298,5,1,8
sham,3299,0,0,0
sham,3300,3,2,3
sham,3301,1,0,4
sham,3302,2,0,3
sham,3303,6,5,12
sham,3304,1,2,4
sham,3305,9,4,27
sham,3306,1,1,3
sham,3307,1,0,0
sham,3308,1,1,3
sham,3309,2,2,9
sham,3310,4,2,12
sham,3311,0,0,3
sham,3312,0,0,2
sham,3313,3,3,13
sham,3314,2,3,15
sham,3315,12,6,38
sham,3316,3,3,16
sham,3317,0,1,4
sham,3318,3,1,22
sham,3319,2,5,9
sham,3320,1,1,7
sham,3321,3,2,11
sham,3322,0,0,0
sham,3323,2,1,17
sham,3324,1,0,7
sham,3325,1,1,8
sham,3326,0,0,0
sham,3327,2,1,9
sham,3328,2,1,2
sham,3329,0,0,0
sham,3330,0,0,0
sham,3331,0,1,2
sham,3332,0,0,0
sham,3333,1,1,1
sham,3334,0,0,0
sham,3335,3,1,16
sham,3336,0,1,0
sham,3337,1,2,5
sham,3338,1,0,4
sham,3339,3,3,11
sham,3340,4,4,11
sham,3341,1,1,1
sham,3342,0,0,3
sham,3343,1,2,9
sham,3344,0,1,7
sham,3345,1,1,4
sham,3346,0,0,2
sham,3347,1,2,1
sham,3348,0,0,0
sham,3349,1,0,6
sham,3350,3,2,16
sham,3351,5,2,21
sham,3352,4,5,17
sham,3353,0,0,0
sham,3354,0,0,1
sham,3355,5,3,31
sham,3356,0,1,2
sham,3357,0,0,0
sham,3358,7,5,16
sham,3359,5,4,30
sham,3360,0,0,0
sham,3361,3,3,11
sham,3362,1,1,2
sham,3363,1,2,5
sham,3364,0,2,3
sham,3365,8,5,26
sham,3366,1,1,3
sham,3367,4,3,12
sham,3368,1,0,2
sham,3369,2,0,5
sham,3370,2,3,13
sham,3371,5,2,13
sham,3372,2,0,9
sham,3373,0,0,0
sham,3374,0,1,2
sham,3375,2,2,8
sham,3376,4,3,16
sham,3377,4,1,10
sham,3378,1,2,4
sham,3379,4,2,16
sham,3380,0,0,5
sham,3381,2,3,6
sham,3382,7,8,37
sham,3383,0,0,0
sham,3384,2,2,19
sham,3385,1,2,6
sham,3386,1,1,7
sham,3387,2,1,4
sham,3388,0,1,0
sham,3389,6,6,23
sham,3390,1,2,4
sham,3391,0,0,0
sham,3392,1,0,3
sham,3393,1,0,1
sham,3394,6,3,16
sham,3395,0,0,0
sham,3396,5,2,17
sham,3397,0,0,0
sham,3398,1,1,2
sham,3399,0,1,4
sham,3400,2,0,5
sham,3401,0,0,4
sham,3402,0,0,0
sham,3403,2,2,7
sham,3404,0,1,2
sham,3405,0,0,3
sham,3406,1,2,8
sham,3407,0,1,2
sham,3408,0,1,1
sham,3409,0,1,1
sham,3410,0,1,3
sham,3411,4,2,11
sham,3412,0,2,5
sham,3413,0,1,3
sham,3414,3,1,10
sham,3415,0,0,0
sham,3416,2,1,4
sham,3417,1,2,9
sham,3418,0,0,0
sham,3419,1,1,5
sham,3420,0,1,3
sham,3421,1,1,6
sham,3422,1,0,1
sham,3423,0,0,0
sham,3424,0,1,5
sham,3425,3,4,11
sham,3426,0,0,0
sham,3427,2,1,5
sham,3428,0,0,5
sham,3429,3,2,16
sham,3430,9,12,33
sham,3431,0,1,7
sham,3432,2,2,21
sham,3433,1,1,4
sham,3434,0,1,0
sham,3435,0,0,0
sham,3436,0,0,2
sham,3437,1,2,11
sham,3438,1,2,8
sham,3439,0,1,2
sham,3440,0,0,0
sham,3441,0,0,0
sham,3442,1,0,4
sham,3443,1,2,7
sham,3444,0,1,1
sham,3445,8,3,30
sham,3446,0,0,3
sham,3447,2,3,16
sham,3448,0,0,0
sham,3449,2,3,4
sham,3450,0,0,6
sham,3451,0,0,0
sham,3452,3,3,13
sham,3453,0,0,2
sham,3454,1,1,5
sham,3455,0,1,3
sham,3456,4,2,11
sham,3457,2,1,7
sham,3458,2,0,5
sham,3459,3,4,9
sham,3460,1,1,4
sham,3461,6,9,39
sham,3462,1,0,8
sham,3463,0,1,5
sham,3464,3,3,10
sham,3465,3,0,8
sham,3466,0,0,0
sham,3467,1,0,3
sham,3468,2,2,19
sham,3469,0,0,0
sham,3470,9,4,20
sham,3471,1,4,7
sham,3472,2,1,5
sham,3473,0,1,1
sham,3474,3,5,9
sham,3475,11,8,47
sham,3476,2,4,19
sham,3477,1,0,4
sham,3478,0,2,3
sham,3479,1,0,4
sham,3480,0,0,2
sham,3481,1,2,6
sham,3482,3,2,12
sham,3483,1,0,1
sham,3484,5,5,7
sham,3485,2,3,19
sham,3486,2,1,5
sham,3487,3,4,12
sham,3488,3,5,16
sham,3489,1,1,2
sham,3490,1,0,3
sham,3491,1,2,6
sham,3492,10,13,41
sham,3493,2,2,10
sham,3494,9,6,48
sham,3495,3,2,23
sham,3496,1,1,2
sham,3497,1,0,2
sham,3498,2,2,10
sham,3499,10,11,43
sham,3500,1,1,2
sham,3501,0,4,10
sham,3502,10,4,18
sham,3503,2,1,12
sham,3504,7,7,25
sham,3505,1,2,6
sham,3506,3,1,7
sham,3507,0,0,0
sham,3508,9,5,27
sham,3509,0,0,0
sham,3510,3,1,6
sham,3511,1,0,5
sham,3512,0,0,1
sham,3513,3,5,16
sham,3514,4,4,15
sham,3515,5,2,9
sham,3516,0,0,0
sham,3517,2,2,3
sham,3518,0,2,5
sham,3519,1,2,4
sham,3520,2,1,0
sham,3521,5,2,9
sham,3522,0,0,0
sham,3523,1,5,16
sham,3524,0,0,0
sham,3525,2,2,7
sham,3526,1,1,1
sham,3527,1,1,7
sham,3528,0,1,1
sham,3529,1,0,1
sham,3530,0,1,1
sham,3531,0,0,1
sham,3532,1,0,6
sham,3533,1,1,3
sham,3534,1,1,1
sham,3535,4,3,10
sham,3536,4,5,11
sham,3537,12,7,29
sham,3538,2,2,4
sham,3539,0,1,3
sham,3540,1,3,6
sham,3541,1,1,5
sham,3542,1,3,4
sham,3543,0,4,9
sham,3544,2,2,7
sham,3545,2,2,16
sham,3546,0,6,18
sham,3547,3,5,14
sham,3548,0,1,2
sham,3549,1,1,7
sham,3550,3,1,9
sham,3551,0,0,0
sham,3552,0,0,0
sham,3553,10,5,30
sham,3554,2,3,14
sham,3555,1,1,9
sham,3556,1,0,2
sham,3557,0,0,0
sham,3558,10,4,22
sham,3559,6,8,26
sham,3560,0,0,5
sham,3561,2,1,11
sham,3562,2,0,2
sham,3563,2,2,4
sham,3564,2,3,3
sham,3565,1,2,2
sham,3566,4,8,25
sham,3567,2,1,7
sham,3568,1,2,8
sham,3569,2,2,8
sham,3570,4,2,19
sham,3571,0,0,3
sham,3572,0,1,3
sham,3573,1,2,7
sham,3574,1,2,6
sham,3575,4,2,7
sham,3576,0,1,3
sham,3577,3,7,15
sham,3578,0,0,0
sham,3579,2,2,8
sham,3580,10,3,26
sham,3581,5,4,12
sham,3582,4,3,18
sham,3583,2,1,8
sham,3584,6,6,33
sham,3585,1,3,5
sham,3586,0,1,2
sham,3587,3,0,6
sham,3588,1,3,4
sham,3589,2,4,18
sham,3590,2,3,20
sham,3591,4,5,22
sham,3592,1,0,2
sham,3593,3,1,15
sham,3594,5,2,30
sham,3595,3,4,17
sham,3596,1,0,0
sham,3597,0,0,0
sham,3598,2,0,7
sham,3599,4,3,7
sham,3600,2,1,8
sham,3601,9,8,38
sham,3602,2,3,7
sham,3603,0,1,2
sham,3604,1,5,13
sham,3605,4,4,18
sham,3606,8,4,37
sham,3607,2,0,6
sham,3608,1,4,12
sham,3609,1,1,5
sham,3610,0,0,0
sham,3611,0,0,2
sham,3612,0,0,0
sham,3613,0,1,0
sham,3614,1,0,1
sham,3615,0,1,8
sham,3616,6,2,15
sham,3617,0,0,0
sham,3618,0,0,0
sham,3619,3,6,25
sham,3620,0,0,4
sham,3621,0,1,0
sham,3622,2,2,3
sham,3623,2,4,12
sham,3624,0,0,2
sham,3625,5,6,15
sham,3626,3,2,14
sham,3627,1,1,0
sham,3628,0,1,8
sham,3629,1,4,7
sham,3630,1,1,3
sham,3631,0,0,1
sham,3632,1,1,1
sham,3633,3,2,7
sham,3634,5,4,36
sham,3635,1,3,19
sham,3636,1,0,0
sham,3637,2,2,10
sham,3638,2,3,17
sham,3639,0,0,4
sham,3640,4,1,14
sham,3641,0,0,0
sham,3642,2,2,5
sham,3643,2,2,12
sham,3644,1,1,1
sham,3645,1,1,6
sham,3646,2,0,2
sham,3647,3,5,19
sham,3648,0,0,0
sham,3649,0,1,6
sham,3650,4,12,22
sham,3651,1,3,10
sham,3652,0,0,0
sham,3653,6,7,34
sham,3654,3,2,13
sham,3655,3,6,13
sham,3656,4,3,15
sham,3657,1,1,1
sham,3658,0,2,11
sham,3659,1,0,2
sham,3660,0,0,5
sham,3661,1,1,4
sham,3662,2,3,7
sham,3663,1,1,10
sham,3664,0,0,3
sham,3665,2,4,12
sham,3666,1,3,6
sham,3667,3,4,9
sham,3668,1,0,1
sham,3669,3,0,3
sham,3670,3,2,12
sham,3671,0,1,4
sham,3672,0,0,0
sham,3673,0,0,0
sham,3674,1,4,22
sham,3675,2,2,11
sham,3676,8,6,23
sham,3677,0,0,0
sham,3678,2,3,8
sham,3679,0,0,0
sham,3680,1,0,3
sham,3681,2,2,2
sham,3682,10,10,40
sham,3683,0,1,3
sham,3684,1,2,5
sham,3685,3,3,10
sham,3686,0,1,1
sham,3687,4,3,14
sham,3688,2,1,6
sham,3689,0,0,0
sham,3690,1,2,5
sham,3691,1,1,3
sham,3692,1,2,12
sham,3693,3,2,12
sham,3694,3,2,11
sham,3695,1,0,6
sham,3696,0,0,0
sham,3697,0,0,0
sham,3698,1,1,3
sham,3699,1,1,2
sham,3700,0,0,4
sham,3701,1,1,1
sham,3702,0,0,0
sham,3703,1,1,1
sham,3704,0,0,3
sham,3705,0,1,3
sham,3706,3,3,21
sham,3707,1,2,6
sham,3708,0,1,1
sham,3709,0,0,0
sham,3710,3,5,22
sham,3711,9,7,28
sham,3712,1,0,5
sham,3713,0,0,0
sham,3714,3,4,9
sham,3715,2,5,8
sham,3716,0,0,0
sham,3717,4,4,16
sham,3718,0,1,1
sham,3719,0,0,2
sham,3720,0,0,2
sham,3721,1,1,14
sham,3722,1,1,6
sham,3723,4,3,10
sham,3724,1,2,4
sham,3725,1,2,5
sham,3726,2,2,4
sham,3727,1,2,6
sham,3728,0,0,0
sham,3729,2,3,11
sham,3730,3,1,7
sham,3731,1,1,2
sham,3732,0,1,0
sham,3733,0,1,10
sham,3734,2,0,6
sham,3735,2,0,3
sham,3736,0,0,0
sham,3737,0,0,0
sham,3738,1,0,4
sham,3739,0,0,3
sham,3740,1,0,3
sham,3741,1,1,5
sham,3742,0,0,0
sham,3743,4,6,27
sham,3744,0,1,2
sham,3745,1,0,4
sham,3746,6,4,17
sham,3747,3,1,7
sham,3748,0,1,3
sham,3749,0,0,0
sham,3750,2,3,4
sham,3751,2,2,23
sham,3752,0,1,3
sham,3753,15,13,49
sham,3754,4,5,17
sham,3755,1,1,3
sham,3756,1,0,1
sham,3757,1,0,3
sham,3758,0,0,0
sham,3759,0,0,3
sham,3760,2,2,4
sham,3761,3,1,11
sham,3762,0,0,0
sham,3763,5,3,21
sham,3764,2,3,10
sham,3765,1,0,3
sham,3766,1,0,4
sham,3767,1,1,4
sham,3768,2,4,22
sham,3769,2,0,18
sham,3770,0,0,0
sham,3771,7,6,18
sham,3772,6,4,20
sham,3773,2,4,11
sham,3774,1,1,7
sham,3775,1,1,5
sham,3776,1,1,7
sham,3777,1,4,10
sham,3778,1,1,6
sham,3779,1,0,6
sham,3780,0,0,4
sham,3781,0,0,0
sham,3782,8,6,27
sham,3783,0,0,0
sham,3784,0,0,0
sham,3785,0,0,0
sham,3786,1,4,19
sham,3787,0,1,0
sham,3788,0,0,2
sham,3789,5,2,9
sham,3790,1,0,3
sham,3791,6,2,14
sham,3792,7,6,25
sham,3793,10,11,55
sham,3794,0,1,10
sham,3795,5,2,23
sham,3796,6,2,17
sham,3797,4,1,5
sham,3798,0,1,5
sham,3799,0,1,7
sham,3800,0,1,6
sham,3801,2,2,11
sham,3802,1,0,1
sham,3803,1,0,1
sham,3804,0,0,2
sham,3805,7,4,35
sham,3806,4,4,17
sham,3807,1,0,1
sham,3808,0,0,2
sham,3809,2,0,3
sham,3810,1,0,1
sham,3811,1,1,6
sham,3812,1,1,4
sham,3813,0,0,0
sham,3814,1,0,1
sham,3815,2,2,6
sham,3816,0,0,0
sham,3817,0,0,0
sham,3818,1,0,4
sham,3819,1,0,2
sham,3820,0,5,18
sham,3821,3,4,13
sham,3822,2,2,7
sham,3823,0,0,0
sham,3824,1,0,5
sham,3825,5,6,13
sham,3826,1,0,2
sham,3827,6,6,18
sham,3828,0,2,7
sham,3829,0,2,9
sham,3830,3,2,11
sham,3831,4,4,17
sham,3832,1,0,13
sham,3833,0,0,2
sham,3834,0,0,2
sham,3835,2,0,4
sham,3836,2,2,2
sham,3837,0,1,5
sham,3838,5,1,15
sham,3839,3,1,11
sham,3840,2,4,12
sham,3841,3,2,14
sham,3842,4,3,12
sham,3843,0,0,0
sham,3844,1,2,5
sham,3845,0,0,1
sham,3846,2,1,6
sham,3847,0,2,5
sham,3848,3,0,4
sham,3849,3,2,14
sham,3850,2,0,5
sham,3851,1,1,3
sham,3852,1,1,1
sham,3853,4,4,22
sham,3854,2,3,2
sham,3855,1,0,3
sham,3856,2,3,11
sham,3857,1,0,10
sham,3858,1,0,4
sham,3859,1,2,10
sham,3860,3,1,14
sham,3861,2,1,5
sham,3862,2,1,8
sham,3863,6,2,17
sham,3864,1,3,16
sham,3865,2,1,4
sham,3866,6,6,18
sham,3867,1,3,8
sham,3868,1,1,0
sham,3869,0,2,4
sham,3870,0,2,4
sham,3871,3,7,30
sham,3872,1,0,2
sham,3873,2,3,8
sham,3874,3,3,11
sham,3875,1,1,8
sham,3876,15,19,74
sham,3877,2,2,12
sham,3878,0,0,2
sham,3879,1,2,7
sham,3880,0,1,0
sham,3881,4,1,17
sham,3882,0,0,0
sham,3883,2,1,6
sham,3884,3,2,11
sham,3885,0,0,1
sham,3886,2,3,17
sham,3887,7,7,29
sham,3888,2,4,12
sham,3889,0,0,1
sham,3890,6,5,29
sham,3891,0,0,0
sham,3892,3,4,16
sham,3893,1,0,3
sham,3894,2,3,9
sham,3895,1,1,5
sham,3896,2,0,3
sham,3897,2,1,9
sham,3898,1,1,8
sham,3899,4,6,24
sham,3900,1,1,2
sham,3901,3,8,30
sham,3902,6,6,26
sham,3903,2,3,11
sham,3904,3,1,7
sham,3905,3,4,9
sham,3906,1,2,8
sham,3907,0,0,1
sham,3908,0,2,5
sham,3909,0,0,0
sham,3910,4,3,22
sham,3911,2,3,6
sham,3912,0,0,1
sham,3913,0,0,0
sham,3914,0,0,1
sham,3915,0,0,2
sham,3916,2,2,8
sham,3917,4,1,15
sham,3918,1,0,0
sham,3919,0,0,0
sham,3920,3,0,7
sham,3921,2,3,8
sham,3922,2,0,11
sham,3923,1,1,1
sham,3924,1,2,3
sham,3925,0,1,1
sham,3926,0,1,2
sham,3927,9,12,33
sham,3928,0,1,5
sham,3929,0,0,0
sham,3930,1,5,15
sham,3931,3,1,9
sham,3932,0,0,0
sham,3933,1,1,4
sham,3934,1,0,4
sham,3935,1,0,7
sham,3936,1,1,7
sham,3937,6,7,29
sham,3938,3,1,11
sham,3939,0,1,2
sham,3940,3,0,9
sham,3941,1,4,10
sham,3942,4,3,18
sham,3943,0,1,7
sham,3944,3,2,11
sham,3945,5,5,19
sham,3946,1,1,0
sham,3947,2,4,12
sham,3948,1,0,1
sham,3949,1,1,1
sham,3950,1,1,7
sham,3951,3,3,11
sham,3952,0,0,0
sham,3953,0,0,0
sham,3954,0,0,4
sham,3955,0,2,4
sham,3956,5,3,17
sham,3957,4,2,8
sham,3958,6,7,18
sham,3959,8,7,22
sham,3960,2,1,3
sham,3961,0,1,1
sham,3962,3,2,10
sham,3963,2,0,5
sham,3964,2,6,13
sham,3965,1,2,7
sham,3966,1,0,0
sham,3967,3,3,16
sham,3968,4,6,29
sham,3969,2,1,4
sham,3970,0,0,0
sham,3971,4,4,23
sham,3972,1,2,7
sham,3973,1,0,4
sham,3974,1,1,3
sham,3975,3,4,16
sham,3976,4,2,10
sham,3977,0,0,0
sham,3978,3,4,21
sham,3979,1,2,11
sham,3980,0,0,0
sham,3981,0,0,1
sham,3982,0,0,0
sham,3983,1,0,4
sham,3984,0,1,5
sham,3985,0,1,1
sham,3986,3,3,19
sham,3987,8,7,43
sham,3988,0,0,0
sham,3989,1,1,6
sham,3990,3,1,6
sham,3991,4,11,24
sham,3992,0,0,4
sham,3993,1,1,5
sham,3994,3,2,5
sham,3995,1,0,1
sham,3996,4,2,15
sham,3997,1,1,3
sham,3998,1,0,0
sham,3999,0,1,2
sham,4000,3,3,10
sham,4001,0,0,1
sham,4002,0,2,3
sham,4003,0,2,9
sham,4004,2,6,19
sham,4005,1,0,0
sham,4006,5,7,14
sham,4007,1,0,4
sham,4008,1,0,2
sham,4009,0,0,6
sham,4010,1,0,2
sham,4011,0,1,0
sham,4012,2,2,3
sham,4013,3,3,14
sham,4014,2,2,9
sham,4015,2,0,5
sham,4016,0,0,0
sham,4017,0,0,0
sham,4018,0,0,4
sham,4019,2,1,1
sham,4020,0,1,1
sham,4021,0,0,0
sham,4022,0,1,0
sham,4023,1,0,1
sham,4024,1,2,10
sham,4025,1,2,7
sham,4026,1,1,1
sham,4027,2,4,11
sham,4028,2,0,4
sham,4029,3,1,11
sham,4030,1,1,4
sham,4031,1,2,5
sham,4032,0,0,2
sham,4033,0,0,0
sham,4034,0,0,1
sham,4035,1,0,0
sham,4036,4,3,17
sham,4037,7,2,19
sham,4038,1,2,3
sham,4039,3,2,19
sham,4040,1,2,24
sham,4041,0,0,0
sham,4042,1,3,8
sham,4043,1,1,6
sham,4044,0,0,1
sham,4045,0,3,6
sham,4046,3,2,20
sham,4047,6,7,32
sham,4048,8,4,25
sham,4049,1,1,7
sham,4050,1,1,3
sham,4051,3,3,18
sham,4052,0,1,5
sham,4053,2,3,20
sham,4054,2,1,6
sham,4055,0,1,5
sham,4056,0,0,2
sham,4057,0,0,1
sham,4058,0,0,8
sham,4059,1,0,2
sham,4060,1,0,3
sham,4061,0,0,4
sham,4062,1,0,2
sham,4063,1,0,4
sham,4064,2,4,12
sham,4065,0,1,1
sham,4066,0,1,9
sham,4067,1,2,5
sham,4068,1,1,2
sham,4069,0,0,0
sham,4070,0,1,9
sham,4071,0,0,0
sham,4072,2,0,3
sham,4073,2,4,24
sham,4074,0,0,1
sham,4075,0,0,0
sham,4076,1,1,4
sham,4077,1,2,1
sham,4078,0,0,0
sham,4079,1,2,9
sham,4080,1,1,3
sham,4081,3,1,6
sham,4082,0,0,0
sham,4083,2,1,7
sham,4084,1,1,8
sham,4085,0,2,5
sham,4086,0,1,2
sham,4087,1,1,1
sham,4088,1,1,3
sham,4089,1,1,3
sham,4090,6,9,26
sham,4091,1,2,3
sham,4092,0,2,2
sham,4093,1,0,4
sham,4094,2,2,9
sham,4095,9,3,16
sham,4096,5,2,7
sham,4097,1,3,14
sham,4098,5,6,24
sham,4099,0,2,3
sham,4100,2,4,16
sham,4101,1,2,8
sham,4102,7,5,26
sham,4103,4,3,16
sham,4104,1,1,3
sham,4105,0,0,0
sham,4106,1,2,4
sham,4107,2,1,8
sham,4108,1,2,10
sham,4109,1,1,6
sham,4110,5,4,20
sham,4111,1,0,1
sham,4112,1,0,6
sham,4113,0,0,0
sham,4114,1,3,6
sham,4115,1,1,6
sham,4116,1,5,16
sham,4117,2,0,2
sham,4118,3,2,11
sham,4119,0,0,0
sham,4120,3,0,3
sham,4121,0,0,0
sham,4122,0,0,4
sham,4123,2,3,13
sham,4124,0,0,0
sham,4125,1,3,10
sham,4126,1,0,2
sham,4127,4,4,18
sham,4128,2,0,13
sham,4129,0,1,3
sham,4130,1,0,2
sham,4131,1,0,3
sham,4132,9,7,40
sham,4133,5,1,19
sham,4134,4,7,27
sham,4135,3,4,19
sham,4136,4,2,10
sham,4137,4,6,16
sham,4138,4,5,16
sham,4139,1,2,5
sham,4140,3,2,17
sham,4141,1,5,10
sham,4142,2,0,16
sham,4143,0,0,4
sham,4144,8,8,30
sham,4145,0,0,3
sham,4146,0,1,5
sham,4147,3,3,11
sham,4148,2,0,8
sham,4149,2,5,24
sham,4150,2,3,9
sham,4151,3,6,23
sham,4152,0,0,1
sham,4153,4,1,15
sham,4154,2,6,12
sham,4155,2,2,9
sham,4156,0,1,1
sham,4157,2,2,8
sham,4158,1,3,11
sham,4159,1,1,1
sham,4160,0,0,4
sham,4161,1,1,6
sham,4162,0,0,5
sham,4163,5,3,24
sham,4164,0,1,1
sham,4165,5,3,23
sham,4166,0,2,4
sham,4167,0,0,0
sham,4168,0,0,3
sham,4169,2,1,2
sham,4170,0,0,0
sham,4171,0,0,0
sham,4172,0,0,0
sham,4173,0,0,2
sham,4174,2,1,3
sham,4175,4,3,10
sham,4176,0,0,0
sham,4177,0,0,0
sham,4178,0,0,2
sham,4179,2,2,7
sham,4180,1,3,19
sham,4181,2,1,5
sham,4182,0,0,0
sham,4183,1,1,3
sham,4184,4,5,11
sham,4185,4,2,13
sham,4186,4,2,14
sham,4187,0,0,4
sham,4188,1,1,3
sham,4189,3,2,17
sham,4190,1,0,1
sham,4191,8,4,19
sham,4192,1,1,2
sham,4193,3,0,8
sham,4194,1,1,5
sham,4195,1,4,9
sham,4196,5,4,28
sham,4197,2,1,8
sham,4198,3,2,10
sham,4199,3,1,2
sham,4200,4,4,11
sham,4201,0,0,0
sham,4202,0,0,3
sham,4203,0,0,2
sham,4204,0,1,3
sham,4205,0,0,0
sham,4206,2,2,4
sham,4207,2,2,9
sham,4208,0,0,0
sham,4209,0,0,0
sham,4210,1,1,3
sham,4211,0,0,0
sham,4212,7,6,20
sham,4213,2,2,11
sham,4214,3,0,4
sham,4215,4,3,21
sham,4216,3,4,20
sham,4217,1,0,4
sham,4218,0,0,2
sham,4219,1,1,8
sham,4220,1,1,2
sham,4221,2,0,1
sham,4222,2,0,2
sham,4223,1,1,5
sham,4224,2,2,4
sham,4225,0,0,0
sham,4226,3,4,10
sham,4227,0,1,8
sham,4228,4,1,17
sham,4229,9,13,49
sham,4230,0,1,2
sham,4231,1,0,2
sham,4232,0,1,4
sham,4233,0,1,4
sham,4234,0,0,0
sham,4235,0,0,0
sham,4236,0,3,7
sham,4237,5,5,11
sham,4238,2,2,7
sham,4239,1,1,5
sham,4240,9,6,40
sham,4241,3,0,8
sham,4242,0,0,0
sham,4243,0,1,3
sham,4244,2,1,2
sham,4245,7,4,14
sham,4246,2,1,5
sham,4247,1,5,17
sham,4248,1,1,14
sham,4249,0,2,5
sham,4250,1,2,6
sham,4251,0,1,2
sham,4252,0,0,0
sham,4253,0,1,6
sham,4254,0,0,3
sham,4255,3,2,8
sham,4256,0,1,9
sham,4257,1,3,4
sham,4258,1,0,4
sham,4259,4,9,41
sham,4260,6,4,26
sham,4261,2,2,8
sham,4262,0,0,0
sham,4263,5,1,15
sham,4264,3,5,19
sham,4265,1,1,2
sham,4266,0,0,0
sham,4267,0,0,3
sham,4268,1,1,3
sham,4269,0,0,0
sham,4270,0,3,5
sham,4271,0,0,2
sham,4272,1,2,10
sham,4273,0,2,4
sham,4274,0,0,0
sham,4275,1,0,4
sham,4276,0,1,8
sham,4277,1,0,1
sham,4278,0,1,3
sham,4279,0,1,1
sham,4280,0,0,6
sham,4281,6,7,35
sham,4282,0,0,0
sham,4283,1,0,2
sham,4284,4,2,13
sham,4285,4,4,9
sham,4286,3,3,11
sham,4287,2,3,13
sham,4288,1,1,2
sham,4289,0,0,0
sham,4290,2,7,15
sham,4291,1,0,8
sham,4292,1,0,0
sham,4293,0,0,0
sham,4294,0,2,2
sham,4295,2,5,10
sham,4296,2,2,5
sham,4297,2,0,10
sham,4298,0,4,16
sham,4299,5,5,46
sham,4300,8,2,24
sham,4301,6,5,17
sham,4302,0,0,0
sham,4303,4,4,8
sham,4304,1,0,6
sham,4305,1,0,0
sham,4306,0,0,0
sham,4307,1,1,1
sham,4308,0,0,5
sham,4309,1,6,17
sham,4310,2,1,11
sham,4311,0,1,1
sham,4312,1,1,13
sham,4313,1,2,6
sham,4314,1,0,4
sham,4315,6,5,33
sham,4316,0,0,4
sham,4317,1,3,20
sham,4318,1,1,4
sham,4319,3,4,10
sham,4320,0,0,0
sham,4321,2,0,3
sham,4322,0,0,1
sham,4323,0,0,0
sham,4324,0,1,0
sham,4325,1,1,8
sham,4326,7,3,21
sham,4327,3,1,14
sham,4328,0,0,0
sham,4329,1,1,7
sham,4330,0,0,0
sham,4331,1,5,17
sham,4332,3,1,19
sham,4333,0,0,0
sham,4334,0,0,0
sham,4335,3,1,7
sham,4336,6,3,19
sham,4337,1,0,3
sham,4338,1,0,4
sham,4339,1,0,1
sham,4340,1,0,8
sham,4341,2,3,13
sham,4342,0,1,2
sham,4343,2,4,16
sham,4344,1,1,5
sham,4345,1,0,2
sham,4346,0,0,2
sham,4347,2,2,12
sham,4348,2,4,8
sham,4349,4,4,11
sham,4350,3,5,12
sham,4351,0,0,4
sham,4352,2,1,1
sham,4353,0,0,0
sham,4354,0,0,3
sham,4355,3,3,24
sham,4356,1,0,1
sham,4357,1,1,1
sham,4358,0,0,0
sham,4359,3,8,22
sham,4360,0,0,0
sham,4361,0,2,5
sham,4362,2,4,18
sham,4363,1,0,2
sham,4364,4,5,17
sham,4365,0,0,0
sham,4366,0,0,0
sham,4367,2,2,6
sham,4368,0,0,0
sham,4369,1,0,0
sham,4370,1,0,2
sham,4371,0,0,5
sham,4372,0,0,1
sham,4373,0,0,7
sham,4374,1,0,1
sham,4375,2,2,8
sham,4376,2,2,11
sham,4377,0,0,0
sham,4378,0,0,0
sham,4379,0,1,5
sham,4380,0,1,2
sham,4381,0,0,0
sham,4382,6,9,25
sham,4383,4,1,5
sham,4384,0,0,1
sham,4385,1,1,11
sham,4386,3,1,6
sham,4387,1,1,0
sham,4388,1,1,0
sham,4389,3,2,12
sham,4390,0,0,0
sham,4391,1,0,2
sham,4392,8,4,15
sham,4393,0,0,0
sham,4394,5,3,19
sham,4395,1,0,4
sham,4396,2,6,20
sham,4397,0,0,4
sham,4398,2,2,3
sham,4399,6,7,24
sham,4400,4,3,10
sham,4401,3,2,15
sham,4402,3,6,27
sham,4403,4,2,11
sham,4404,0,0,0
sham,4405,0,0,0
sham,4406,2,3,14
sham,4407,0,2,3
sham,4408,1,1,8
sham,4409,0,1,0
sham,4410,1,0,4
sham,4411,1,2,8
sham,4412,6,2,23
sham,4413,1,2,12
sham,4414,1,1,2
sham,4415,7,7,40
sham,4416,0,0,1
sham,4417,0,0,0
sham,4418,0,0,0
sham,4419,3,2,14
sham,4420,3,0,6
sham,4421,4,2,19
sham,4422,10,6,47
sham,4423,0,0,4
sham,4424,0,0,0
sham,4425,2,1,2
sham,4426,0,0,3
sham,4427,1,3,11
sham,4428,0,0,0
sham,4429,0,0,0
sham,4430,2,2,12
sham,4431,1,4,11
sham,4432,0,0,0
sham,4433,0,0,0
sham,4434,0,0,0
sham,4435,2,3,9
sham,4436,0,0,0
sham,4437,8,8,44
sham,4438,0,1,10
sham,4439,6,7,19
sham,4440,3,1,4
sham,4441,5,4,8
sham,4442,1,1,3
sham,4443,7,3,23
sham,4444,1,0,0
sham,4445,2,2,12
sham,4446,0,1,2
sham,4447,2,3,10
sham,4448,0,1,8
sham,4449,0,1,5
sham,4450,0,0,0
sham,4451,0,0,0
sham,4452,0,0,4
sham,4453,1,0,2
sham,4454,0,1,7
sham,4455,0,2,8
sham,4456,1,1,5
sham,4457,0,0,0
sham,4458,0,0,0
sham,4459,0,0,3
sham,4460,1,0,2
sham,4461,0,0,0
sham,4462,1,1,4
sham,4463,2,4,13
sham,4464,3,3,14
sham,4465,5,4,14
sham,4466,2,2,9
sham,4467,1,1,4
sham,4468,0,0,0
sham,4469,2,2,7
sham,4470,4,1,17
sham,4471,2,1,5
sham,4472,1,0,4
sham,4473,2,0,3
sham,4474,1,1,2
sham,4475,4,3,12
sham,4476,1,0,5
sham,4477,0,0,0
sham,4478,1,0,1
sham,4479,2,1,9
sham,4480,1,1,5
sham,4481,0,0,0
sham,4482,7,12,26
sham,4483,0,0,0
sham,4484,0,0,0
sham,4485,1,1,5
sham,4486,0,0,2
sham,4487,0,0,1
sham,4488,1,0,8
sham,4489,2,3,21
sham,4490,0,0,0
sham,4491,2,2,13
sham,4492,0,0,2
sham,4493,3,2,13
sham,4494,2,1,3
sham,4495,1,0,0
sham,4496,0,0,0
sham,4497,2,0,1
sham,4498,0,2,4
sham,4499,0,0,0
sham,4500,3,2,3
sham,4501,1,0,7
sham,4502,0,0,0
sham,4503,0,2,8
sham,4504,2,0,7
sham,4505,5,6,21
sham,4506,2,0,12
sham,4507,2,2,2
sham,4508,1,1,6
sham,4509,2,1,3
sham,4510,0,0,0
sham,4511,3,4,18
sham,4512,2,2,7
sham,4513,0,1,4
sham,4514,6,2,18
sham,4515,0,0,0
sham,4516,8,8,41
sham,4517,1,2,12
sham,4518,4,4,16
sham,4519,10,7,33
sham,4520,1,1,3
sham,4521,0,0,0
sham,4522,0,1,8
sham,4523,2,1,11
sham,4524,4,3,19
sham,4525,2,2,7
sham,4526,0,0,0
sham,4527,0,1,1
sham,4528,1,1,7
sham,4529,0,0,0
sham,4530,2,0,4
sham,4531,4,2,25
sham,4532,0,0,2
sham,4533,3,3,10
sham,4534,3,2,20
sham,4535,3,4,8
sham,4536,1,0,2
sham,4537,0,0,3
sham,4538,5,4,16
sham,4539,1,0,4
sham,4540,3,1,16
sham,4541,2,3,15
sham,4542,0,0,0
sham,4543,1,1,6
sham,4544,3,3,11
sham,4545,1,3,9
sham,4546,2,1,5
sham,4547,0,1,3
sham,4548,1,1,3
sham,4549,1,1,5
sham,4550,0,2,2
sham,4551,1,2,7
sham,4552,2,0,7
sham,4553,0,0,0
sham,4554,2,2,9
sham,4555,3,1,4
sham,4556,2,0,10
sham,4557,2,1,7
sham,4558,0,0,0
sham,4559,7,3,19
sham,4560,3,3,14
sham,4561,3,3,5
sham,4562,0,0,0
sham,4563,1,3,6
sham,4564,4,4,24
sham,4565,12,6,35
sham,4566,4,1,22
sham,4567,0,0,2
sham,4568,0,1,0
sham,4569,8,6,26
sham,4570,1,1,2
sham,4571,0,0,0
sham,4572,0,1,0
sham,4573,0,1,1
sham,4574,0,0,0
sham,4575,1,3,6
sham,4576,0,1,3
sham,4577,0,0,0
sham,4578,2,2,10
sham,4579,1,3,10
sham,4580,4,0,4
sham,4581,4,2,4
sham,4582,5,6,18
sham,4583,2,2,7
sham,4584,1,1,3
sham,4585,3,2,11
sham,4586,5,4,23
sham,4587,0,2,6
sham,4588,2,0,6
sham,4589,3,4,15
sham,4590,1,1,6
sham,4591,0,0,0
sham,4592,2,3,11
sham,4593,1,5,16
sham,4594,5,4,14
sham,4595,0,0,1
sham,4596,2,2,8
sham,4597,1,1,6
sham,4598,6,6,30
sham,4599,0,0,0
sham,4600,3,1,4
sham,4601,3,0,8
sham,4602,0,0,2
sham,4603,1,2,7
sham,4604,1,2,7
sham,4605,5,8,20
sham,4606,0,0,2
sham,4607,0,0,0
sham,4608,3,4,7
sham,4609,5,7,22
sham,4610,0,0,0
sham,4611,0,0,0
sham,4612,2,3,10
sham,4613,9,7,42
sham,4614,0,0,0
sham,4615,2,2,1
sham,4616,0,4,10
sham,4617,0,0,3
sham,4618,1,1,6
sham,4619,1,0,3
sham,4620,4,2,6
sham,4621,2,0,6
sham,4622,3,1,11
sham,4623,3,4,11
sham,4624,0,0,0
sham,4625,1,2,2
sham,4626,7,4,24
sham,4627,5,3,15
sham,4628,3,4,16
sham,4629,0,2,5
sham,4630,1,1,6
sham,4631,3,3,7
sham,4632,3,3,9
sham,4633,2,0,2
sham,4634,2,4,16
sham,4635,1,0,4
sham,4636,1,1,5
sham,4637,3,4,13
sham,4638,6,2,13
sham,4639,1,1,5
sham,4640,1,2,7
sham,4641,1,0,3
sham,4642,7,6,27
sham,4643,0,1,7
sham,4644,0,0,1
sham,4645,0,1,0
sham,4646,0,1,5
sham,4647,3,3,7
sham,4648,1,2,8
sham,4649,0,0,0
sham,4650,1,0,2
sham,4651,0,0,3
sham,4652,3,2,12
sham,4653,2,2,7
sham,4654,9,5,30
sham,4655,0,0,0
sham,4656,0,1,3
sham,4657,3,0,16
sham,4658,2,0,4
sham,4659,1,0,3
sham,4660,3,3,7
sham,4661,1,1,3
sham,4662,0,0,0
sham,4663,0,1,7
sham,4664,0,0,0
sham,4665,10,2,27
sham,4666,9,8,33
sham,4667,4,4,18
sham,4668,3,3,14
sham,4669,2,2,17
sham,4670,7,4,22
sham,4671,0,3,5
sham,4672,1,2,6
sham,4673,2,3,16
sham,4674,0,1,4
sham,4675,2,4,22
sham,4676,3,4,12
sham,4677,2,0,8
sham,4678,0,0,0
sham,4679,1,1,4
sham,4680,0,0,0
sham,4681,0,0,0
sham,4682,0,2,7
sham,4683,1,1,15
sham,4684,3,3,6
sham,4685,0,0,0
sham,4686,3,4,20
sham,4687,5,9,37
sham,4688,7,11,25
sham,4689,1,0,4
sham,4690,3,1,8
sham,4691,0,2,5
sham,4692,3,0,7
sham,4693,7,2,25
sham,4694,0,1,3
sham,4695,0,1,1
sham,4696,1,1,4
sham,4697,2,2,4
sham,4698,1,0,4
sham,4699,2,1,2
sham,4700,1,1,4
sham,4701,4,2,13
sham,4702,5,5,10
sham,4703,7,5,23
sham,4704,0,0,2
sham,4705,0,1,9
sham,4706,1,3,8
sham,4707,2,4,12
sham,4708,1,2,6
sham,4709,5,5,15
sham,4710,0,0,2
sham,4711,0,0,0
sham,4712,0,0,0
sham,4713,2,3,8
sham,4714,1,0,2
sham,4715,0,2,2
sham,4716,0,0,0
sham,4717,5,4,27
sham,4718,1,2,7
sham,4719,0,1,2
sham,4720,1,0,2
sham,4721,0,0,0
sham,4722,0,0,0
sham,4723,2,4,8
sham,4724,2,4,9
sham,4725,1,1,4
sham,4726,7,3,21
sham,4727,2,2,5
sham,4728,7,4,36
sham,4729,2,0,4
sham,4730,3,1,10
sham,4731,2,5,21
sham,4732,3,3,12
sham,4733,3,5,12
sham,4734,1,0,3
sham,4735,2,1,8
sham,4736,0,0,0
sham,4737,0,0,0
sham,4738,0,0,0
sham,4739,0,1,2
sham,4740,10,10,42
sham,4741,3,0,10
sham,4742,7,5,24
sham,4743,1,0,6
sham,4744,1,3,11
sham,4745,1,3,3
sham,4746,6,5,23
sham,4747,1,1,4
sham,4748,0,0,0
sham,4749,1,1,1
sham,4750,6,2,35
sham,4751,0,0,0
sham,4752,0,2,5
sham,4753,0,0,0
sham,4754,1,2,4
sham,4755,4,3,9
sham,4756,2,3,14
sham,4757,2,0,4
sham,4758,0,0,0
sham,4759,1,0,0
sham,4760,0,0,1
sham,4761,2,5,15
sham,4762,2,1,9
sham,4763,6,5,24
sham,4764,2,1,7
sham,4765,0,1,4
sham,4766,1,0,13
sham,4767,1,1,10
sham,4768,0,1,0
sham,4769,6,6,30
sham,4770,0,0,0
sham,4771,5,4,18
sham,4772,4,6,38
sham,4773,0,0,0
sham,4774,0,0,0
sham,4775,0,1,1
sham,4776,6,4,20
sham,4777,8,5,21
sham,4778,1,0,3
sham,4779,4,1,15
sham,4780,0,0,3
sham,4781,0,1,4
sham,4782,3,1,6
sham,4783,1,1,0
sham,4784,0,0,1
sham,4785,5,1,12
sham,4786,0,1,2
sham,4787,0,2,3
sham,4788,0,3,6
sham,4789,2,4,12
sham,4790,0,1,3
sham,4791,4,5,19
sham,4792,4,3,10
sham,4793,0,1,2
sham,4794,2,4,14
sham,4795,2,5,19
sham,4796,2,3,25
sham,4797,0,2,3
sham,4798,3,0,7
sham,4799,7,11,36
sham,4800,5,3,15
sham,4801,7,5,23
sham,4802,4,2,11
sham,4803,1,2,1
sham,4804,0,0,4
sham,4805,2,4,12
sham,4806,0,1,0
sham,4807,1,2,8
sham,4808,0,2,2
sham,4809,1,0,8
sham,4810,0,1,7
sham,4811,0,0,0
sham,4812,7,4,33
sham,4813,2,3,12
sham,4814,3,2,9
sham,4815,0,0,0
sham,4816,2,1,12
sham,4817,5,6,25
sham,4818,1,1,6
sham,4819,2,0,8
sham,4820,2,1,9
sham,4821,3,2,8
sham,4822,4,2,7
sham,4823,2,3,3
sham,4824,1,1,14
sham,4825,1,3,8
sham,4826,1,2,11
sham,4827,3,6,22
sham,4828,1,1,1
sham,4829,0,0,0
sham,4830,0,0,3
sham,4831,2,0,3
sham,4832,0,0,0
sham,4833,3,2,6
sham,4834,1,1,6
sham,4835,0,1,3
sham,4836,0,0,0
sham,4837,0,1,2
sham,4838,1,0,6
sham,4839,2,0,3
sham,4840,0,2,7
sham,4841,5,1,13
sham,4842,3,3,23
sham,4843,1,4,4
sham,4844,0,1,2
sham,4845,0,0,0
sham,4846,1,2,15
sham,4847,9,10,34
sham,4848,0,3,8
sham,4849,1,0,4
sham,4850,4,2,8
sham,4851,0,0,3
sham,4852,5,7,39
sham,4853,0,0,0
sham,4854,0,1,6
sham,4855,0,0,0
sham,4856,0,2,4
sham,4857,0,1,3
sham,4858,4,2,20
sham,4859,1,0,5
sham,4860,0,1,2
sham,4861,0,0,0
sham,4862,0,1,3
sham,4863,1,3,9
sham,4864,1,2,4
sham,4865,1,1,8
sham,4866,4,2,22
sham,4867,4,5,16
sham,4868,0,0,0
sham,4869,2,1,7
sham,4870,1,4,7
sham,4871,4,2,12
sham,4872,2,0,4
sham,4873,2,0,11
sham,4874,0,0,2
sham,4875,1,1,5
sham,4876,1,1,3
sham,4877,3,1,6
sham,4878,0,1,5
sham,4879,3,4,9
sham,4880,1,2,6
sham,4881,1,0,8
sham,4882,0,0,2
sham,4883,0,0,0
sham,4884,1,2,10
sham,4885,0,0,2
sham,4886,3,2,7
sham,4887,1,1,1
sham,4888,3,3,12
sham,4889,5,6,12
sham,4890,1,0,0
sham,4891,2,4,10
sham,4892,0,0,0
sham,4893,4,1,20
sham,4894,7,5,30
sham,4895,0,1,2
sham,4896,1,1,6
sham,4897,3,3,6
sham,4898,0,0,0
sham,4899,3,4,27
sham,4900,4,2,13
sham,4901,16,10,48
sham,4902,2,0,8
sham,4903,1,2,2
sham,4904,2,2,7
sham,4905,6,3,15
sham,4906,2,2,9
sham,4907,0,0,0
sham,4908,0,1,3
sham,4909,2,1,7
sham,4910,1,2,2
sham,4911,1,2,4
sham,4912,8,6,34
sham,4913,1,1,5
sham,4914,0,0,5
sham,4915,4,1,11
sham,4916,6,4,17
sham,4917,2,5,6
sham,4918,1,2,8
sham,4919,6,7,31
sham,4920,4,1,14
sham,4921,2,4,17
sham,4922,1,0,5
sham,4923,1,0,5
sham,4924,0,0,0
sham,4925,0,0,0
sham,4926,1,1,2
sham,4927,3,2,9
sham,4928,1,0,1
sham,4929,10,7,34
sham,4930,0,0,0
sham,4931,1,1,4
sham,4932,0,3,10
sham,4933,0,2,7
sham,4934,0,0,0
sham,4935,0,1,4
sham,4936,1,0,2
sham,4937,0,0,0
sham,4938,2,4,9
sham,4939,0,0,0
sham,4940,3,3,12
sham,4941,6,3,24
sham,4942,0,1,8
sham,4943,0,0,0
sham,4944,1,2,12
sham,4945,2,1,3
sham,4946,1,0,4
sham,4947,1,0,1
sham,4948,1,2,5
sham,4949,0,4,6
sham,4950,0,0,0
sham,4951,5,5,36
sham,4952,2,2,9
sham,4953,1,0,1
sham,4954,1,1,7
sham,4955,0,0,0
sham,4956,2,0,5
sham,4957,3,0,8
sham,4958,0,1,5
sham,4959,0,0,2
sham,4960,0,0,0
sham,4961,6,5,15
sham,4962,2,3,7
sham,4963,1,0,5
sham,4964,2,0,7
sham,4965,3,3,6
sham,4966,0,1,1
sham,4967,0,0,0
sham,4968,0,0,2
sham,4969,0,3,7
sham,4970,1,3,4
sham,4971,0,0,2
sham,4972,1,1,4
sham,4973,0,0,4
sham,4974,0,0,0
sham,4975,1,2,8
sham,4976,4,4,17
sham,4977,0,0,2
sham,4978,2,2,8
sham,4979,1,4,5
sham,4980,0,2,3
sham,4981,3,3,10
sham,4982,1,0,6
sham,4983,0,0,0
sham,4984,11,10,52
sham,4985,2,2,10
sham,4986,1,0,1
sham,4987,1,1,2
sham,4988,2,2,9
sham,4989,13,12,38
sham,4990,2,1,1
sham,4991,7,3,10
sham,4992,3,3,11
sham,4993,1,1,3
sham,4994,0,0,0
sham,4995,2,2,8
sham,4996,0,0,3
sham,4997,0,2,6
sham,4998,3,2,5
sham,4999,0,0,0
sham,5000,1,5,4
sham,5001,0,0,0
sham,5002,3,1,15
sham,5003,6,2,22
sham,5004,0,1,5
sham,5005,4,6,20
sham,5006,9,4,26
sham,5007,0,1,2
sham,5008,1,0,2
sham,5009,0,1,4
sham,5010,4,5,22
sham,5011,6,6,25
sham,5012,0,0,2
sham,5013,0,1,2
sham,5014,1,2,10
sham,5015,0,0,0
sham,5016,0,0,0
sham,5017,0,0,2
sham,5018,1,1,3
sham,5019,2,6,23
sham,5020,0,0,0
sham,5021,1,0,3
sham,5022,4,0,12
sham,5023,1,1,10
sham,5024,0,0,5
sham,5025,2,1,9
sham,5026,1,0,0
sham,5027,3,3,19
sham,5028,0,0,0
sham,5029,0,1,5
sham,5030,2,0,4
sham,5031,0,0,0
sham,5032,2,4,18
sham,5033,5,3,14
sham,5034,0,1,12
sham,5035,2,1,13
sham,5036,0,0,1
sham,5037,2,2,7
sham,5038,1,0,7
sham,5039,0,0,6
sham,5040,1,4,13
sham,5041,3,1,5
sham,5042,11,10,29
sham,5043,6,8,32
sham,5044,0,0,2
sham,5045,0,0,0
sham,5046,0,0,7
sham,5047,7,7,20
sham,5048,2,4,11
sham,5049,0,0,0
sham,5050,0,0,0
sham,5051,1,1,8
sham,5052,0,0,1
sham,5053,1,0,1
sham,5054,7,5,33
sham,5055,1,3,9
sham,5056,1,0,1
sham,5057,0,0,0
sham,5058,2,3,13
sham,5059,0,0,0
sham,5060,0,0,0
sham,5061,1,3,10
sham,5062,1,2,0
sham,5063,1,0,6
sham,5064,3,0,14
sham,5065,0,0,0
sham,5066,1,1,6
sham,5067,4,6,31
sham,5068,2,4,9
sham,5069,0,1,2
sham,5070,2,3,7
sham,5071,0,1,1
sham,5072,0,0,0
sham,5073,1,2,6
sham,5074,3,2,23
sham,5075,0,1,7
sham,5076,3,1,13
sham,5077,1,1,6
sham,5078,4,3,11
sham,5079,1,2,3
sham,5080,1,4,13
sham,5081,2,1,17
sham,5082,0,0,9
sham,5083,1,0,3
sham,5084,0,0,0
sham,5085,1,2,8
sham,5086,11,4,28
sham,5087,2,3,15
sham,5088,6,3,24
sham,5089,1,1,7
sham,5090,2,3,21
sham,5091,3,3,10
sham,5092,2,2,4
sham,5093,0,0,0
sham,5094,3,5,8
sham,5095,2,7,22
sham,5096,4,8,21
sham,5097,0,0,1
sham,5098,0,1,2
sham,5099,0,2,2
sham,5100,0,0,2
sham,5101,1,2,2
sham,5102,0,1,6
sham,5103,6,3,13
sham,5104,1,2,11
sham,5105,7,4,23
sham,5106,2,2,15
sham,5107,0,0,0
sham,5108,4,4,13
sham,5109,1,1,4
sham,5110,0,1,14
sham,5111,2,3,14
sham,5112,2,3,5
sham,5113,2,1,13
sham,5114,2,1,11
sham,5115,0,1,1
sham,5116,1,1,7
sham,5117,2,3,5
sham,5118,0,0,0
sham,5119,1,1,6
sham,5120,0,0,0
sham,5121,0,0,0
sham,5122,0,0,0
sham,5123,1,1,3
sham,5124,3,2,10
sham,5125,1,0,5
sham,5126,2,2,5
sham,5127,4,2,14
sham,5128,0,0,1
sham,5129,1,0,0
sham,5130,1,1,16
sham,5131,0,0,1
sham,5132,4,8,16
sham,5133,4,1,6
sham,5134,3,3,15
sham,5135,1,0,5
sham,5136,0,0,1
sham,5137,4,2,13
sham,5138,0,1,4
sham,5139,0,2,7
sham,5140,0,2,3
sham,5141,0,0,0
sham,5142,1,2,8
sham,5143,8,9,37
sham,5144,3,3,18
sham,5145,1,1,6
sham,5146,0,0,0
sham,5147,0,0,0
sham,5148,3,8,9
sham,5149,2,2,13
sham,5150,1,1,4
sham,5151,3,2,12
sham,5152,1,0,4
sham,5153,1,1,2
sham,5154,4,1,13
sham,5155,1,1,3
sham,5156,1,2,3
sham,5157,0,1,0
sham,5158,4,2,18
sham,5159,6,8,25
sham,5160,3,7,19
sham,5161,4,2,6
sham,5162,0,2,4
sham,5163,0,1,1
sham,5164,4,3,12
sham,5165,0,2,7
sham,5166,0,0,3
sham,5167,0,1,8
sham,5168,2,2,4
sham,5169,0,0,0
sham,5170,0,0,0
sham,5171,0,0,3
sham,5172,1,0,6
sham,5173,2,3,9
sham,5174,0,0,0
sham,5175,2,1,8
sham,5176,3,4,15
sham,5177,0,0,1
sham,5178,0,1,1
sham,5179,2,10,23
sham,5180,0,0,0
sham,5181,3,3,12
sham,5182,6,5,13
sham,5183,1,3,11
sham,5184,0,3,11
sham,5185,0,0,0
sham,5186,0,1,0
sham,5187,0,0,0
sham,5188,0,1,0
sham,5189,0,0,2
sham,5190,2,4,21
sham,5191,1,1,5
sham,5192,1,0,4
sham,5193,1,0,6
sham,5194,4,2,9
sham,5195,2,3,10
sham,5196,1,0,4
sham,5197,1,0,10
sham,5198,1,0,7
sham,5199,0,5,10
sham,5200,0,2,3
sham,5201,3,2,18
sham,5202,1,1,12
sham,5203,4,1,11
sham,5204,1,2,10
sham,5205,0,0,0
sham,5206,1,0,1
sham,5207,0,1,4
sham,5208,2,0,5
sham,5209,0,3,9
sham,5210,2,1,8
sham,5211,0,0,2
sham,5212,4,3,15
sham,5213,0,1,9
sham,5214,1,1,7
sham,5215,0,0,0
sham,5216,2,1,2
sham,5217,2,1,6
sham,5218,1,1,8
sham,5219,0,0,0
sham,5220,2,1,12
sham,5221,3,3,23
sham,5222,0,1,8
sham,5223,1,0,7
sham,5224,1,3,14
sham,5225,1,0,5
sham,5226,4,4,30
sham,5227,4,4,29
sham,5228,7,4,26
sham,5229,1,1,3
sham,5230,1,0,1
sham,5231,7,10,38
sham,5232,8,5,23
sham,5233,0,0,4
sham,5234,3,1,19
sham,5235,3,1,10
sham,5236,0,0,0
sham,5237,0,0,0
sham,5238,4,5,16
sham,5239,1,1,1
sham,5240,0,0,0
sham,5241,1,1,7
sham,5242,6,2,11
sham,5243,3,5,19
sham,5244,4,7,36
sham,5245,1,0,6
sham,5246,3,6,33
sham,5247,2,1,9
sham,5248,0,2,3
sham,5249,0,0,2
sham,5250,0,0,0
sham,5251,1,1,12
sham,5252,1,1,6
sham,5253,3,5,25
sham,5254,1,1,14
sham,5255,0,0,3
sham,5256,0,0,0
sham,5257,1,3,3
sham,5258,0,1,6
sham,5259,0,0,0
sham,5260,5,6,27
sham,5261,1,1,10
sham,5262,6,7,30
sham,5263,1,1,6
sham,5264,0,0,0
sham,5265,0,0,0
sham,5266,0,0,0
sham,5267,0,0,0
sham,5268,0,0,0
sham,5269,1,0,4
sham,5270,0,1,0
sham,5271,0,0,0
sham,5272,0,2,15
sham,5273,3,5,9
sham,5274,6,4,20
sham,5275,1,1,5
sham,5276,0,0,0
sham,5277,0,1,3
sham,5278,0,0,0
sham,5279,2,2,7
sham,5280,1,1,4
sham,5281,0,0,0
sham,5282,1,1,1
sham,5283,1,2,8
sham,5284,3,6,25
sham,5285,0,1,0
sham,5286,0,1,3
sham,5287,4,2,13
sham,5288,0,0,0
sham,5289,1,1,2
sham,5290,1,0,9
sham,5291,2,2,2
sham,5292,0,0,0
sham,5293,0,0,2
sham,5294,2,0,2
sham,5295,0,0,2
sham,5296,0,1,4
sham,5297,1,1,3
sham,5298,2,0,3
sham,5299,0,3,10
sham,5300,0,2,20
sham,5301,0,0,0
sham,5302,0,0,2
sham,5303,1,0,5
sham,5304,1,0,4
sham,5305,2,3,8
sham,5306,4,3,18
sham,5307,1,0,3
sham,5308,5,2,19
sham,5309,0,1,4
sham,5310,4,3,14
sham,5311,3,1,9
sham,5312,2,0,3
sham,5313,0,0,0
sham,5314,3,6,17
sham,5315,3,0,6
sham,5316,1,1,3
sham,5317,2,0,6
sham,5318,0,0,4
sham,5319,1,0,8
sham,5320,1,0,5
sham,5321,1,2,19
sham,5322,0,1,1
sham,5323,0,0,5
sham,5324,0,0,0
sham,5325,1,3,15
sham,5326,3,1,6
sham,5327,0,2,7
sham,5328,1,0,2
sham,5329,3,3,8
sham,5330,2,1,12
sham,5331,1,1,7
sham,5332,5,6,23
sham,5333,1,0,4
sham,5334,0,0,0
sham,5335,3,2,16
sham,5336,1,2,5
sham,5337,2,1,8
sham,5338,2,3,12
sham,5339,2,0,3
sham,5340,0,3,4
sham,5341,5,3,14
sham,5342,1,2,2
sham,5343,1,1,5
sham,5344,3,1,5
sham,5345,11,7,28
sham,5346,0,0,1
sham,5347,0,0,0
sham,5348,7,5,29
sham,5349,3,4,9
sham,5350,1,1,1
sham,5351,2,1,7
sham,5352,0,0,0
sham,5353,0,1,5
sham,5354,6,6,28
sham,5355,2,3,12
sham,5356,1,2,6
sham,5357,6,3,15
sham,5358,0,1,9
sham,5359,0,0,0
sham,5360,0,0,0
sham,5361,0,0,3
sham,5362,0,1,2
sham,5363,1,1,5
sham,5364,8,9,33
sham,5365,0,0,0
sham,5366,5,5,20
sham,5367,2,4,11
sham,5368,1,1,2
sham,5369,8,6,24
sham,5370,5,7,26
sham,5371,0,0,0
sham,5372,1,1,5
sham,5373,1,0,4
sham,5374,4,3,16
sham,5375,0,0,3
sham,5376,3,2,14
sham,5377,3,4,13
sham,5378,2,1,4
sham,5379,1,0,5
sham,5380,2,1,4
sham,5381,1,0,2
sham,5382,7,6,29
sham,5383,2,4,6
sham,5384,0,0,2
sham,5385,0,0,0
sham,5386,3,0,3
sham,5387,0,1,6
sham,5388,1,1,4
sham,5389,6,3,33
sham,5390,2,3,12
sham,5391,8,7,27
sham,5392,0,2,4
sham,5393,2,2,8
sham,5394,0,0,0
sham,5395,0,0,0
sham,5396,3,5,13
sham,5397,2,2,8
sham,5398,1,1,1
sham,5399,1,0,2
sham,5400,0,0,0
sham,5401,0,1,6
sham,5402,0,0,0
sham,5403,0,1,2
sham,5404,4,4,33
sham,5405,0,1,3
sham,5406,0,0,1
sham,5407,1,2,14
sham,5408,3,3,9
sham,5409,2,4,9
sham,5410,0,0,0
sham,5411,0,1,2
sham,5412,1,2,5
sham,5413,5,3,13
sham,5414,0,0,0
sham,5415,0,1,0
sham,5416,1,3,5
sham,5417,0,0,0
sham,5418,3,2,11
sham,5419,5,2,12
sham,5420,1,2,4
sham,5421,7,8,36
sham,5422,1,1,2
sham,5423,4,3,13
sham,5424,3,2,11
sham,5425,0,2,7
sham,5426,1,0,3
sham,5427,1,1,6
sham,5428,0,0,0
sham,5429,4,4,14
sham,5430,1,1,7
sham,5431,2,3,9
sham,5432,7,2,15
sham,5433,4,0,9
sham,5434,5,2,8
sham,5435,1,1,0
sham,5436,1,1,6
sham,5437,2,2,4
sham,5438,2,1,4
sham,5439,0,1,1
sham,5440,2,3,8
sham,5441,0,0,0
sham,5442,4,3,14
sham,5443,0,1,0
sham,5444,0,0,0
sham,5445,0,0,0
sham,5446,2,3,16
sham,5447,1,0,3
sham,5448,0,1,1
sham,5449,2,2,8
sham,5450,0,0,4
sham,5451,1,2,3
sham,5452,3,3,7
sham,5453,6,2,14
sham,5454,0,0,0
sham,5455,3,0,5
sham,5456,7,8,29
sham,5457,0,0,0
sham,5458,3,5,22
sham,5459,1,0,2
sham,5460,1,0,5
sham,5461,0,1,1
sham,5462,0,0,0
sham,5463,1,1,1
sham,5464,0,1,5
sham,5465,4,1,6
sham,5466,0,0,0
sham,5467,0,0,2
sham,5468,3,1,9
sham,5469,1,0,10
sham,5470,0,0,0
sham,5471,3,1,6
sham,5472,0,0,3
sham,5473,0,2,5
sham,5474,1,0,1
sham,5475,7,3,12
sham,5476,2,2,10
sham,5477,1,0,1
sham,5478,3,1,3
sham,5479,1,0,5
sham,5480,0,0,1
sham,5481,0,3,8
sham,5482,3,4,25
sham,5483,1,3,8
sham,5484,0,0,0
sham,5485,2,3,22
sham,5486,0,1,2
sham,5487,1,3,7
sham,5488,5,5,11
sham,5489,4,6,25
sham,5490,0,0,0
sham,5491,2,1,4
sham,5492,0,0,0
sham,5493,12,4,47
sham,5494,1,3,5
sham,5495,5,4,26
sham,5496,3,2,6
sham,5497,0,0,0
sham,5498,0,0,0
sham,5499,1,0,7
sham,5500,2,3,9
sham,5501,1,2,8
sham,5502,2,0,1
sham,5503,0,1,1
sham,5504,2,0,4
sham,5505,1,2,3
sham,5506,0,0,0
sham,5507,0,1,2
sham,5508,3,4,16
sham,5509,0,2,10
sham,5510,2,0,3
sham,5511,2,1,8
sham,5512,2,2,5
sham,5513,0,0,3
sham,5514,0,0,0
sham,5515,10,11,33
sham,5516,3,1,6
sham,5517,9,9,43
sham,5518,5,5,22
sham,5519,3,0,5
sham,5520,0,0,0
sham,5521,1,0,0
sham,5522,0,1,1
sham,5523,5,4,25
sham,5524,1,0,0
sham,5525,6,3,12
sham,5526,1,0,5
sham,5527,1,0,3
sham,5528,8,6,20
sham,5529,3,2,11
sham,5530,0,4,9
sham,5531,4,4,21
sham,5532,0,2,5
sham,5533,5,8,28
sham,5534,1,3,6
sham,5535,1,3,6
sham,5536,0,0,0
sham,5537,1,0,2
sham,5538,0,1,6
sham,5539,0,0,0
sham,5540,0,0,3
sham,5541,2,0,11
sham,5542,4,2,9
sham,5543,0,0,0
sham,5544,1,0,5
sham,5545,5,8,28
sham,5546,1,3,7
sham,5547,3,1,6
sham,5548,3,5,9
sham,5549,5,4,12
sham,5550,2,3,14
sham,5551,3,3,12
sham,5552,1,1,2
sham,5553,1,0,3
sham,5554,4,4,13
sham,5555,5,1,13
sham,5556,9,5,25
sham,5557,1,0,2
sham,5558,1,2,6
sham,5559,2,1,4
sham,5560,0,1,5
sham,5561,1,1,8
sham,5562,0,1,0
sham,5563,3,3,12
sham,5564,6,3,10
sham,5565,0,1,8
sham,5566,3,1,13
sham,5567,1,2,4
sham,5568,1,0,10
sham,5569,0,0,0
sham,5570,3,3,13
sham,5571,7,10,35
sham,5572,1,0,1
sham,5573,1,1,4
sham,5574,1,1,12
sham,5575,0,0,0
sham,5576,2,1,12
sham,5577,0,0,0
sham,5578,0,1,4
sham,5579,2,1,11
sham,5580,0,0,0
sham,5581,4,5,12
sham,5582,0,0,0
sham,5583,2,2,7
sham,5584,0,0,0
sham,5585,1,3,5
sham,5586,0,0,0
sham,5587,8,5,17
sham,5588,1,4,7
sham,5589,0,1,1
sham,5590,2,2,3
sham,5591,0,1,0
sham,5592,0,1,5
sham,5593,5,5,34
sham,5594,2,5,8
sham,5595,1,1,5
sham,5596,3,3,11
sham,5597,0,1,1
sham,5598,0,1,3
sham,5599,2,3,7
sham,5600,1,0,7
sham,5601,0,0,0
sham,5602,1,2,5
sham,5603,7,7,30
sham,5604,0,0,5
sham,5605,0,0,0
sham,5606,0,2,3
sham,5607,2,6,21
sham,5608,0,0,0
sham,5609,1,2,3
sham,5610,8,10,37
sham,5611,1,1,5
sham,5612,0,0,1
sham,5613,3,2,6
sham,5614,0,0,5
sham,5615,1,2,4
sham,5616,2,2,6
sham,5617,3,2,10
sham,5618,0,1,3
sham,5619,1,1,5
sham,5620,0,0,0
sham,5621,1,1,2
sham,5622,0,0,0
sham,5623,0,0,0
sham,5624,0,0,0
sham,5625,0,0,4
sham,5626,3,5,19
sham,5627,0,1,2
sham,5628,0,0,4
sham,5629,0,0,0
sham,5630,1,0,3
sham,5631,0,1,2
sham,5632,1,1,2
sham,5633,2,0,2
sham,5634,2,5,12
sham,5635,2,4,9
sham,5636,3,4,18
sham,5637,2,1,10
sham,5638,0,0,0
sham,5639,1,2,6
sham,5640,1,2,10
sham,5641,1,2,11
sham,5642,4,1,30
sham,5643,0,0,0
sham,5644,0,0,4
sham,5645,0,1,4
sham,5646,5,5,13
sham,5647,1,2,2
sham,5648,6,8,32
sham,5649,2,3,10
sham,5650,2,2,9
sham,5651,2,1,1
sham,5652,2,4,10
sham,5653,0,0,0
sham,5654,0,0,0
sham,5655,2,0,5
sham,5656,2,1,8
sham,5657,1,0,1
sham,5658,5,5,32
sham,5659,1,1,2
sham,5660,6,7,32
sham,5661,1,3,7
sham,5662,2,1,7
sham,5663,4,2,12
sham,5664,0,0,0
sham,5665,0,1,9
sham,5666,0,0,1
sham,5667,4,3,24
sham,5668,1,0,1
sham,5669,4,3,14
sham,5670,4,3,5
sham,5671,2,2,11
sham,5672,1,2,3
sham,5673,1,1,2
sham,5674,2,1,6
sham,5675,1,2,10
sham,5676,6,7,21
sham,5677,0,1,0
sham,5678,1,3,13
sham,5679,0,2,8
sham,5680,5,7,24
sham,5681,1,0,1
sham,5682,0,3,5
sham,5683,0,1,0
sham,5684,0,1,2
sham,5685,0,0,0
sham,5686,3,2,6
sham,5687,2,1,2
sham,5688,1,1,5
sham,5689,2,0,7
sham,5690,1,1,4
sham,5691,2,1,2
sham,5692,1,2,4
sham,5693,1,1,3
sham,5694,0,1,0
sham,5695,1,2,9
sham,5696,5,8,16
sham,5697,1,1,1
sham,5698,4,3,30
sham,5699,0,0,0
sham,5700,1,0,5
sham,5701,3,2,7
sham,5702,0,0,1
sham,5703,1,2,8
sham,5704,1,1,5
sham,5705,2,1,8
sham,5706,2,1,6
sham,5707,2,4,10
sham,5708,1,0,5
sham,5709,3,3,23
sham,5710,1,0,2
sham,5711,1,1,2
sham,5712,3,4,13
sham,5713,1,1,2
sham,5714,2,5,13
sham,5715,7,6,34
sham,5716,1,0,5
sham,5717,0,2,6
sham,5718,0,0,0
sham,5719,0,0,5
sham,5720,1,0,7
sham,5721,7,7,26
sham,5722,1,1,6
sham,5723,6,1,17
sham,5724,0,0,3
sham,5725,2,1,11
sham,5726,1,3,14
sham,5727,1,0,2
sham,5728,0,0,0
sham,5729,4,3,4
sham,5730,0,0,0
sham,5731,7,9,30
sham,5732,2,4,12
sham,5733,2,4,7
sham,5734,2,2,11
sham,5735,1,3,10
sham,5736,1,0,3
sham,5737,3,1,9
sham,5738,1,1,9
sham,5739,1,1,1
sham,5740,1,0,3
sham,5741,0,0,0
sham,5742,2,1,8
sham,5743,1,2,15
sham,5744,0,2,13
sham,5745,5,2,13
sham,5746,4,2,8
sham,5747,1,1,3
sham,5748,1,2,9
sham,5749,1,2,9
sham,5750,2,0,1
sham,5751,0,1,3
sham,5752,2,1,5
sham,5753,3,3,6
sham,5754,0,1,2
sham,5755,0,0,6
sham,5756,1,1,0
sham,5757,0,0,2
sham,5758,0,1,0
sham,5759,1,2,6
sham,5760,0,0,5
sham,5761,0,0,0
sham,5762,6,2,35
sham,5763,1,2,4
sham,5764,2,0,5
sham,5765,3,1,12
sham,5766,0,1,2
sham,5767,0,0,0
sham,5768,1,0,2
sham,5769,0,0,0
sham,5770,4,4,31
sham,5771,2,1,3
sham,5772,0,1,3
sham,5773,1,0,0
sham,5774,1,1,6
sham,5775,3,2,9
sham,5776,2,2,10
sham,5777,0,0,0
sham,5778,1,1,0
sham,5779,2,1,4
sham,5780,1,3,3
sham,5781,4,4,9
sham,5782,1,0,2
sham,5783,1,2,5
sham,5784,0,1,4
sham,5785,0,1,3
sham,5786,6,1,11
sham,5787,3,4,17
sham,5788,5,4,13
sham,5789,2,7,13
sham,5790,3,1,7
sham,5791,0,2,2
sham,5792,2,5,14
sham,5793,0,0,0
sham,5794,2,2,4
sham,5795,0,5,8
sham,5796,1,0,5
sham,5797,2,2,7
sham,5798,2,1,7
sham,5799,2,1,4
sham,5800,0,0,1
sham,5801,2,1,4
sham,5802,2,1,7
sham,5803,1,1,3
sham,5804,1,2,5
sham,5805,0,0,0
sham,5806,0,0,0
sham,5807,0,0,0
sham,5808,1,0,4
sham,5809,1,0,2
sham,5810,1,1,5
sham,5811,1,2,2
sham,5812,3,4,9
sham,5813,4,6,28
sham,5814,2,3,12
sham,5815,0,1,2
sham,5816,3,2,12
sham,5817,3,1,11
sham,5818,1,4,14
sham,5819,1,2,3
sham,5820,0,0,0
sham,5821,1,2,4
sham,5822,1,2,2
sham,5823,1,0,1
sham,5824,0,0,0
sham,5825,4,8,32
sham,5826,7,10,36
sham,5827,3,1,10
sham,5828,0,2,2
sham,5829,0,1,0
sham,5830,6,6,21
sham,5831,0,0,0
sham,5832,0,0,0
sham,5833,0,0,0
sham,5834,0,0,2
sham,5835,4,7,21
sham,5836,0,0,0
sham,5837,4,1,11
sham,5838,0,0,0
sham,5839,0,2,5
sham,5840,2,1,5
sham,5841,0,0,0
sham,5842,0,0,0
sham,5843,0,0,1
sham,5844,0,0,0
sham,5845,3,4,21
sham,5846,0,0,8
sham,5847,3,5,24
sham,5848,4,8,18
sham,5849,0,0,0
sham,5850,1,1,3
sham,5851,0,0,0
sham,5852,1,0,1
sham,5853,1,0,2
sham,5854,1,0,4
sham,5855,1,0,2
sham,5856,1,2,7
sham,5857,0,0,1
sham,5858,0,1,1
sham,5859,1,0,12
sham,5860,0,0,0
sham,5861,3,2,4
sham,5862,2,0,7
sham,5863,7,4,28
sham,5864,1,1,2
sham,5865,2,1,7
sham,5866,0,1,0
sham,5867,1,2,7
sham,5868,0,0,1
sham,5869,4,6,23
sham,5870,2,4,14
sham,5871,2,2,3
sham,5872,0,3,10
sham,5873,0,0,0
sham,5874,6,7,24
sham,5875,0,1,1
sham,5876,5,7,26
sham,5877,5,3,19
sham,5878,1,4,15
sham,5879,2,3,10
sham,5880,3,4,11
sham,5881,1,0,4
sham,5882,1,0,11
sham,5883,1,2,10
sham,5884,0,1,2
sham,5885,0,2,9
sham,5886,3,5,11
sham,5887,2,6,26
sham,5888,4,1,11
sham,5889,1,0,0
sham,5890,2,2,5
sham,5891,0,1,1
sham,5892,0,2,5
sham,5893,3,1,5
sham,5894,1,1,2
sham,5895,0,0,0
sham,5896,3,1,3
sham,5897,0,0,2
sham,5898,2,2,20
sham,5899,6,3,14
sham,5900,0,1,3
sham,5901,0,1,1
sham,5902,0,0,0
sham,5903,0,1,6
sham,5904,1,0,1
sham,5905,0,0,1
sham,5906,0,0,2
sham,5907,0,1,4
sham,5908,0,0,0
sham,5909,0,1,0
sham,5910,0,0,0
sham,5911,1,0,3
sham,5912,1,0,12
sham,5913,1,0,6
sham,5914,0,2,3
sham,5915,8,4,21
sham,5916,0,2,6
sham,5917,1,1,11
sham,5918,2,0,0
sham,5919,0,1,2
sham,5920,0,1,2
sham,5921,2,0,6
sham,5922,0,0,0
sham,5923,1,0,1
sham,5924,1,1,0
sham,5925,0,1,5
sham,5926,4,2,5
sham,5927,1,1,4
sham,5928,4,2,12
sham,5929,1,6,20
sham,5930,1,0,5
sham,5931,2,1,7
sham,5932,0,0,1
sham,5933,1,0,0
sham,5934,2,2,5
sham,5935,2,4,14
sham,5936,1,2,5
sham,5937,4,5,8
sham,5938,5,1,8
sham,5939,1,1,6
sham,5940,3,0,11
sham,5941,1,3,10
sham,5942,5,3,14
sham,5943,3,2,13
sham,5944,3,2,11
sham,5945,0,1,3
sham,5946,7,7,35
sham,5947,2,3,11
sham,5948,1,2,10
sham,5949,0,0,0
sham,5950,0,3,12
sham,5951,3,1,7
sham,5952,16,13,39
sham,5953,0,1,2
sham,5954,1,3,5
sham,5955,0,1,6
sham,5956,0,0,0
sham,5957,8,3,27
sham,5958,8,5,23
sham,5959,2,1,1
sham,5960,3,2,7
sham,5961,9,11,35
sham,5962,2,4,15
sham,5963,1,0,2
sham,5964,0,0,0
sham,5965,3,1,6
sham,5966,1,0,1
sham,5967,2,2,5
sham,5968,0,0,3
sham,5969,0,1,2
sham,5970,2,1,14
sham,5971,1,2,2
sham,5972,0,0,3
sham,5973,1,1,8
sham,5974,0,0,0
sham,5975,4,2,7
sham,5976,0,1,7
sham,5977,3,3,16
sham,5978,2,2,15
sham,5979,0,0,0
sham,5980,0,0,0
sham,5981,3,4,18
sham,5982,1,1,8
sham,5983,0,0,2
sham,5984,1,0,7
sham,5985,0,1,3
sham,5986,0,0,2
sham,5987,0,1,7
sham,5988,0,0,0
sham,5989,2,1,9
sham,5990,1,1,7
sham,5991,6,4,13
sham,5992,0,0,3
sham,5993,0,1,7
sham,5994,0,1,1
sham,5995,0,1,5
sham,5996,2,2,8
sham,5997,11,11,45
sham,5998,0,1,1
sham,5999,5,3,18
sham,6000,3,1,4
sham,6001,5,4,29
sham,6002,1,0,4
sham,6003,4,5,23
sham,6004,1,2,4
sham,6005,0,0,0
sham,6006,2,1,2
sham,6007,2,5,17
sham,6008,5,8,30
sham,6009,4,3,23
sham,6010,8,6,45
sham,6011,1,1,8
sham,6012,0,1,3
sham,6013,0,0,0
sham,6014,5,4,24
sham,6015,1,0,6
sham,6016,5,4,22
sham,6017,0,0,0
sham,6018,0,0,0
sham,6019,0,1,3
sham,6020,2,1,16
sham,6021,0,1,4
sham,6022,2,2,5
sham,6023,1,3,1
sham,6024,2,2,4
sham,6025,3,1,8
sham,6026,6,8,31
sham,6027,1,1,2
sham,6028,2,3,16
sham,6029,0,0,1
sham,6030,0,0,0
sham,6031,4,2,21
sham,6032,1,1,6
sham,6033,0,0,0
sham,6034,1,0,0
sham,6035,11,9,65
sham,6036,2,1,10
sham,6037,1,0,4
sham,6038,5,4,12
sham,6039,5,1,15
sham,6040,4,3,17
sham,6041,0,7,16
sham,6042,2,0,8
sham,6043,0,0,0
sham,6044,0,0,0
sham,6045,2,9,13
sham,6046,0,1,2
sham,6047,0,0,5
sham,6048,0,0,0
sham,6049,1,5,13
sham,6050,0,2,9
sham,6051,0,1,2
sham,6052,0,0,2
sham,6053,1,0,2
sham,6054,2,7,20
sham,6055,1,1,6
sham,6056,0,1,2
sham,6057,0,1,3
sham,6058,0,0,4
sham,6059,0,3,7
sham,6060,2,1,13
sham,6061,2,0,2
sham,6062,0,0,0
sham,6063,6,4,24
sham,6064,1,0,18
sham,6065,0,0,0
sham,6066,0,1,8
sham,6067,4,2,10
sham,6068,0,0,1
sham,6069,5,5,12
sham,6070,0,2,3
sham,6071,0,0,0
sham,6072,0,0,2
sham,6073,1,1,4
sham,6074,2,1,7
sham,6075,1,2,7
sham,6076,5,1,22
sham,6077,1,1,3
sham,6078,1,0,8
sham,6079,2,5,13
sham,6080,0,1,4
sham,6081,4,2,12
sham,6082,1,1,5
sham,6083,5,6,16
sham,6084,3,2,12
sham,6085,1,1,9
sham,6086,4,3,11
sham,6087,2,2,9
sham,6088,1,1,5
sham,6089,0,1,1
sham,6090,0,1,3
sham,6091,0,0,0
sham,6092,1,0,4
sham,6093,0,1,3
sham,6094,0,1,2
sham,6095,1,3,5
sham,6096,3,4,10
sham,6097,9,7,46
sham,6098,2,2,7
sham,6099,0,0,0
sham,6100,0,0,0
sham,6101,2,4,17
sham,6102,4,4,11
sham,6103,1,1,9
sham,6104,0,1,2
sham,6105,2,4,14
sham,6106,7,5,13
sham,6107,2,1,13
sham,6108,3,5,16
sham,6109,2,5,11
sham,6110,5,4,17
sham,6111,1,0,5
sham,6112,3,1,8
sham,6113,2,0,3
sham,6114,1,0,3
sham,6115,1,0,1
sham,6116,2,2,8
sham,6117,7,4,22
sham,6118,2,0,7
sham,6119,1,1,6
sham,6120,1,1,2
sham,6121,0,0,0
sham,6122,0,0,3
sham,6123,1,2,4
sham,6124,2,1,8
sham,6125,3,2,7
sham,6126,9,4,15
sham,6127,0,0,0
sham,6128,0,2,4
sham,6129,2,2,5
sham,6130,1,1,15
sham,6131,0,0,0
sham,6132,0,1,0
sham,6133,1,2,3
sham,6134,1,1,5
sham,6135,1,2,5
sham,6136,1,1,1
sham,6137,8,11,43
sham,6138,3,3,15
sham,6139,1,0,1
sham,6140,0,0,0
sham,6141,1,2,4
sham,6142,2,3,8
sham,6143,2,0,6
sham,6144,0,1,8
sham,6145,3,2,12
sham,6146,1,3,6
sham,6147,0,2,9
sham,6148,0,0,0
sham,6149,8,4,12
sham,6150,0,1,0
sham,6151,4,3,18
sham,6152,1,1,1
sham,6153,0,0,0
sham,6154,1,0,4
sham,6155,0,0,0
sham,6156,6,10,23
sham,6157,1,2,11
sham,6158,0,0,3
sham,6159,2,4,17
sham,6160,1,1,4
sham,6161,1,1,4
sham,6162,0,0,0
sham,6163,0,1,2
sham,6164,2,2,11
sham,6165,0,1,1
sham,6166,4,5,21
sham,6167,2,2,4
sham,6168,2,3,3
sham,6169,1,1,10
sham,6170,0,0,0
sham,6171,1,1,7
sham,6172,0,0,0
sham,6173,0,0,1
sham,6174,2,5,15
sham,6175,0,0,0
sham,6176,1,2,3
sham,6177,9,4,29
sham,6178,0,1,3
sham,6179,0,0,0
sham,6180,1,3,9
sham,6181,1,1,3
sham,6182,2,2,9
sham,6183,0,1,2
sham,6184,0,2,6
sham,6185,0,1,1
sham,6186,0,0,0
sham,6187,2,5,16
sham,6188,0,2,3
sham,6189,1,1,2
sham,6190,3,1,8
sham,6191,0,0,5
sham,6192,1,1,5
sham,6193,11,6,35
sham,6194,2,0,4
sham,6195,0,2,6
sham,6196,1,1,10
sham,6197,4,3,15
sham,6198,0,0,2
sham,6199,6,2,13
sham,6200,0,0,0
sham,6201,0,0,0
sham,6202,2,1,2
sham,6203,0,2,3
sham,6204,2,1,10
sham,6205,1,0,10
sham,6206,6,8,24
sham,6207,0,1,5
sham,6208,1,2,3
sham,6209,0,0,4
sham,6210,4,1,12
sham,6211,0,2,2
sham,6212,2,2,5
sham,6213,1,0,2
sham,6214,1,4,10
sham,6215,1,4,6
sham,6216,2,3,8
sham,6217,1,3,9
sham,6218,5,2,10
sham,6219,1,1,8
sham,6220,1,2,13
sham,6221,11,12,34
sham,6222,0,0,4
sham,6223,1,2,7
sham,6224,3,2,10
sham,6225,1,1,2
sham,6226,0,3,11
sham,6227,1,2,3
sham,6228,1,0,7
sham,6229,0,0,0
sham,6230,0,1,0
sham,6231,1,1,10
sham,6232,2,1,7
sham,6233,1,1,3
sham,6234,6,10,19
sham,6235,4,6,17
sham,6236,1,0,1
sham,6237,1,2,5
sham,6238,0,0,0
sham,6239,0,0,0
sham,6240,4,1,11
sham,6241,0,0,0
sham,6242,0,0,0
sham,6243,2,2,4
sham,6244,2,3,9
sham,6245,0,0,0
sham,6246,3,3,6
sham,6247,1,0,1
sham,6248,1,2,4
sham,6249,3,4,24
sham,6250,2,10,12
sham,6251,0,0,0
sham,6252,0,0,0
sham,6253,0,0,0
sham,6254,7,11,38
sham,6255,0,1,1
sham,6256,3,1,17
sham,6257,3,4,7
sham,6258,3,5,23
sham,6259,1,1,1
sham,6260,1,2,4
sham,6261,1,3,7
sham,6262,0,0,1
sham,6263,7,7,35
sham,6264,5,7,29
sham,6265,1,0,4
sham,6266,1,1,4
sham,6267,2,2,6
sham,6268,0,1,0
sham,6269,3,1,15
sham,6270,3,2,2
sham,6271,0,0,0
sham,6272,3,2,11
sham,6273,3,2,7
sham,6274,1,0,6
sham,6275,3,6,14
sham,6276,2,3,13
sham,6277,0,1,0
sham,6278,0,0,0
sham,6279,3,1,3
sham,6280,3,3,11
sham,6281,1,1,32
sham,6282,0,2,3
sham,6283,2,5,18
sham,6284,0,1,5
sham,6285,3,2,16
sham,6286,0,0,0
sham,6287,4,2,20
sham,6288,4,2,15
sham,6289,0,1,4
sham,6290,1,1,0
sham,6291,0,0,0
sham,6292,3,0,4
sham,6293,1,3,6
sham,6294,1,1,3
sham,6295,1,7,8
sham,6296,0,2,6
sham,6297,3,5,12
sham,6298,0,1,2
sham,6299,0,3,8
sham,6300,2,0,3
sham,6301,2,2,9
sham,6302,1,0,5
sham,6303,2,2,7
sham,6304,1,0,4
sham,6305,1,1,9
sham,6306,2,3,23
sham,6307,2,1,8
sham,6308,2,3,21
sham,6309,0,3,5
sham,6310,0,1,3
sham,6311,4,7,18
sham,6312,1,1,8
sham,6313,0,1,2
sham,6314,0,4,12
sham,6315,0,0,0
sham,6316,0,1,0
sham,6317,1,0,11
sham,6318,1,2,2
sham,6319,0,0,0
sham,6320,2,1,6
sham,6321,0,0,1
sham,6322,1,2,4
sham,6323,1,0,3
sham,6324,0,0,2
sham,6325,2,1,7
sham,6326,2,1,10
sham,6327,0,0,0
sham,6328,3,3,8
sham,6329,1,1,4
sham,6330,4,2,15
sham,6331,1,0,3
sham,6332,1,3,6
sham,6333,2,2,13
sham,6334,0,0,0
sham,6335,0,0,0
sham,6336,0,1,4
sham,6337,2,2,6
sham,6338,2,2,4
sham,6339,1,1,8
sham,6340,0,3,6
sham,6341,3,9,26
sham,6342,6,3,24
sham,6343,0,0,0
sham,6344,0,0,2
sham,6345,0,1,0
sham,6346,2,1,4
sham,6347,0,0,0
sham,6348,3,3,12
sham,6349,1,0,4
sham,6350,11,13,41
sham,6351,1,3,8
sham,6352,0,0,10
sham,6353,5,3,9
sham,6354,0,1,2
sham,6355,2,4,20
sham,6356,0,1,1
sham,6357,2,3,9
sham,6358,1,1,3
sham,6359,2,0,8
sham,6360,1,2,14
sham,6361,1,0,3
sham,6362,6,5,29
sham,6363,1,1,4
sham,6364,2,1,10
sham,6365,1,0,2
sham,6366,0,3,11
sham,6367,6,6,29
sham,6368,3,1,6
sham,6369,0,1,1
sham,6370,2,0,8
sham,6371,1,1,10
sham,6372,4,4,19
sham,6373,2,2,10
sham,6374,3,2,17
sham,6375,0,0,0
sham,6376,1,1,4
sham,6377,2,2,4
sham,6378,3,2,11
sham,6379,2,0,2
sham,6380,0,1,6
sham,6381,1,0,5
sham,6382,6,5,15
sham,6383,1,3,7
sham,6384,2,1,5
sham,6385,8,4,18
sham,6386,0,0,0
sham,6387,0,0,0
sham,6388,4,7,21
sham,6389,4,3,9
sham,6390,2,3,9
sham,6391,1,1,3
sham,6392,0,0,1
sham,6393,3,0,11
sham,6394,0,1,3
sham,6395,0,0,0
sham,6396,2,0,5
sham,6397,3,3,17
sham,6398,1,0,1
sham,6399,4,5,15
sham,6400,0,0,6
sham,6401,0,0,0
sham,6402,0,0,4
sham,6403,2,2,12
sham,6404,5,1,13
sham,6405,1,2,5
sham,6406,0,3,6
sham,6407,5,5,14
sham,6408,0,1,0
sham,6409,0,2,13
sham,6410,6,2,10
sham,6411,1,1,10
sham,6412,1,2,12
sham,6413,0,0,3
sham,6414,2,0,3
sham,6415,3,2,11
sham,6416,1,1,3
sham,6417,0,2,5
sham,6418,0,0,0
sham,6419,4,4,13
sham,6420,1,1,13
sham,6421,1,0,1
sham,6422,3,6,6
sham,6423,4,2,11
sham,6424,4,4,21
sham,6425,8,13,53
sham,6426,9,3,25
sham,6427,5,3,12
sham,6428,1,1,3
sham,6429,1,2,9
sham,6430,0,1,2
sham,6431,1,1,3
sham,6432,2,0,10
sham,6433,6,7,41
sham,6434,4,5,14
sham,6435,1,2,11
sham,6436,1,3,5
sham,6437,4,2,12
sham,6438,4,1,20
sham,6439,3,1,7
sham,6440,0,0,0
sham,6441,2,1,8
sham,6442,1,0,1
sham,6443,1,1,15
sham,6444,0,2,5
sham,6445,0,0,0
sham,6446,0,0,0
sham,6447,1,0,8
sham,6448,3,3,11
sham,6449,0,1,3
sham,6450,0,0,3
sham,6451,3,1,12
sham,6452,0,0,1
sham,6453,1,1,4
sham,6454,0,2,10
sham,6455,0,0,2
sham,6456,2,1,7
sham,6457,3,5,7
sham,6458,1,1,3
sham,6459,0,0,0
sham,6460,5,3,10
sham,6461,0,1,4
sham,6462,1,5,7
sham,6463,2,3,13
sham,6464,6,6,26
sham,6465,0,0,0
sham,6466,1,1,3
sham,6467,2,1,5
sham,6468,1,0,3
sham,6469,0,0,0
sham,6470,0,1,2
sham,6471,7,2,11
sham,6472,2,0,4
sham,6473,2,0,3
sham,6474,0,0,0
sham,6475,0,0,1
sham,6476,3,4,23
sham,6477,0,1,4
sham,6478,1,2,3
sham,6479,9,7,31
sham,6480,0,2,9
sham,6481,1,0,1
sham,6482,3,3,22
sham,6483,0,0,4
sham,6484,1,3,7
sham,6485,0,2,8
sham,6486,4,5,25
sham,6487,5,6,28
sham,6488,0,0,0
sham,6489,1,0,2
sham,6490,2,0,4
sham,6491,0,0,8
sham,6492,5,5,27
sham,6493,4,4,36
sham,6494,0,0,3
sham,6495,0,0,0
sham,6496,3,2,18
sham,6497,5,5,26
sham,6498,0,0,0
sham,6499,5,4,18
sham,6500,3,1,14
sham,6501,2,0,10
sham,6502,3,7,11
sham,6503,1,2,4
sham,6504,2,2,9
sham,6505,0,0,2
sham,6506,5,5,26
sham,6507,3,1,8
sham,6508,0,0,0
sham,6509,0,0,3
sham,6510,2,0,9
sham,6511,0,1,1
sham,6512,2,2,16
sham,6513,4,4,32
sham,6514,1,0,5
sham,6515,3,5,8
sham,6516,0,1,1
sham,6517,0,0,0
sham,6518,0,2,1
sham,6519,0,0,0
sham,6520,3,3,7
sham,6521,1,1,1
sham,6522,2,3,1
sham,6523,0,0,0
sham,6524,0,1,3
sham,6525,0,0,0
sham,6526,0,0,0
sham,6527,8,5,24
sham,6528,1,1,1
sham,6529,3,2,15
sham,6530,0,0,0
sham,6531,6,6,40
sham,6532,4,7,27
sham,6533,0,1,3
sham,6534,6,5,23
sham,6535,1,1,5
sham,6536,0,1,2
sham,6537,0,1,1
sham,6538,1,0,7
sham,6539,1,0,1
sham,6540,3,1,2
sham,6541,0,0,1
sham,6542,3,4,27
sham,6543,0,1,11
sham,6544,6,5,15
sham,6545,8,3,24
sham,6546,0,0,0
sham,6547,4,5,12
sham,6548,0,0,0
sham,6549,0,0,3
sham,6550,1,1,13
sham,6551,0,0,1
sham,6552,1,1,4
sham,6553,1,0,5
sham,6554,0,1,2
sham,6555,1,3,8
sham,6556,2,5,17
sham,6557,1,1,6
sham,6558,2,1,10
sham,6559,2,1,4
sham,6560,4,6,33
sham,6561,1,4,13
sham,6562,0,0,0
sham,6563,0,0,0
sham,6564,1,1,3
sham,6565,0,2,3
sham,6566,1,2,8
sham,6567,1,0,4
sham,6568,2,1,4
sham,6569,1,6,10
sham,6570,0,0,0
sham,6571,4,5,26
sham,6572,4,4,14
sham,6573,1,2,14
sham,6574,7,5,16
sham,6575,5,5,15
sham,6576,2,1,15
sham,6577,1,2,5
sham,6578,1,0,2
sham,6579,0,1,4
sham,6580,6,7,32
sham,6581,0,0,0
sham,6582,2,3,26
sham,6583,0,1,0
sham,6584,0,0,2
sham,6585,1,0,6
sham,6586,2,1,3
sham,6587,0,0,3
sham,6588,0,1,3
sham,6589,1,0,1
sham,6590,6,2,14
sham,6591,2,2,7
sham,6592,1,0,2
sham,6593,0,0,0
sham,6594,4,1,22
sham,6595,1,1,6
sham,6596,0,0,4
sham,6597,3,3,5
sham,6598,1,1,5
sham,6599,3,2,7
sham,6600,4,1,8
sham,6601,3,1,11
sham,6602,0,0,0
sham,6603,4,2,13
sham,6604,1,0,2
sham,6605,0,0,1
sham,6606,0,0,0
sham,6607,1,0,2
sham,6608,1,0,6
sham,6609,7,3,19
sham,6610,1,1,5
sham,6611,7,12,59
sham,6612,0,0,0
sham,6613,0,1,9
sham,6614,0,2,2
sham,6615,2,2,4
sham,6616,0,0,0
sham,6617,0,1,4
sham,6618,2,0,6
sham,6619,2,1,7
sham,6620,3,3,12
sham,6621,2,3,9
sham,6622,0,0,0
sham,6623,6,5,22
sham,6624,7,6,19
sham,6625,4,3,6
sham,6626,1,0,2
sham,6627,2,0,5
sham,6628,0,1,1
sham,6629,1,2,3
sham,6630,4,4,15
sham,6631,0,4,9
sham,6632,0,2,7
sham,6633,1,2,3
sham,6634,1,3,15
sham,6635,1,5,11
sham,6636,1,3,9
sham,6637,2,1,8
sham,6638,1,0,3
sham,6639,0,0,0
sham,6640,1,0,5
sham,6641,0,0,0
sham,6642,2,5,14
sham,6643,0,0,0
sham,6644,6,4,14
sham,6645,1,1,7
sham,6646,2,0,6
sham,6647,9,4,31
sham,6648,1,1,3
sham,6649,2,5,17
sham,6650,1,4,4
sham,6651,1,0,1
sham,6652,3,6,27
sham,6653,3,3,9
sham,6654,5,2,9
sham,6655,1,1,18
sham,6656,2,1,3
sham,6657,4,3,20
sham,6658,5,5,22
sham,6659,0,0,0
sham,6660,4,4,12
sham,6661,2,0,4
sham,6662,1,1,6
sham,6663,2,1,1
sham,6664,0,1,1
sham,6665,3,2,5
sham,6666,0,0,2
sham,6667,2,2,9
sham,6668,0,2,3
sham,6669,8,5,21
sham,6670,1,0,2
sham,6671,4,1,6
sham,6672,1,2,1
sham,6673,1,1,5
sham,6674,0,0,2
sham,6675,1,0,1
sham,6676,1,1,8
sham,6677,0,1,3
sham,6678,1,3,5
sham,6679,0,0,0
sham,6680,0,0,2
sham,6681,1,0,9
sham,6682,3,5,16
sham,6683,8,5,14
sham,6684,10,6,25
sham,6685,0,0,0
sham,6686,6,8,29
sham,6687,0,1,4
sham,6688,0,1,1
sham,6689,1,0,1
sham,6690,1,1,0
sham,6691,1,1,1
sham,6692,3,2,7
sham,6693,0,1,6
sham,6694,3,2,8
sham,6695,2,0,10
sham,6696,3,5,15
sham,6697,0,1,4
sham,6698,9,3,17
sham,6699,0,1,2
sham,6700,0,0,0
sham,6701,0,0,5
sham,6702,2,3,5
sham,6703,0,0,0
sham,6704,0,1,0
sham,6705,1,0,2
sham,6706,1,1,1
sham,6707,0,1,4
sham,6708,2,5,18
sham,6709,0,0,0
sham,6710,0,0,4
sham,6711,1,7,18
sham,6712,1,1,12
sham,6713,0,0,2
sham,6714,2,3,18
sham,6715,1,0,12
sham,6716,2,3,10
sham,6717,2,3,13
sham,6718,2,4,13
sham,6719,3,5,22
sham,6720,2,1,5
sham,6721,0,0,3
sham,6722,0,0,0
sham,6723,0,0,3
sham,6724,3,3,7
sham,6725,5,3,22
sham,6726,1,0,1
sham,6727,1,4,17
sham,6728,0,0,0
sham,6729,0,0,0
sham,6730,3,5,12
sham,6731,1,1,4
sham,6732,3,3,9
sham,6733,2,0,9
sham,6734,1,2,20
sham,6735,0,0,0
sham,6736,0,1,4
sham,6737,3,1,8
sham,6738,0,0,0
sham,6739,5,2,15
sham,6740,2,7,19
sham,6741,0,0,0
sham,6742,3,5,14
sham,6743,1,1,2
sham,6744,0,0,2
sham,6745,0,2,9
sham,6746,1,3,13
sham,6747,0,0,1
sham,6748,0,3,11
sham,6749,0,0,0
sham,6750,2,4,7
sham,6751,0,1,6
sham,6752,8,8,55
sham,6753,1,0,6
sham,6754,0,0,0
sham,6755,0,0,0
sham,6756,0,0,1
sham,6757,1,1,7
sham,6758,3,0,12
sham,6759,0,2,7
sham,6760,0,1,16
sham,6761,0,2,14
sham,6762,1,3,8
sham,6763,6,5,17
sham,6764,8,1,25
sham,6765,1,2,7
sham,6766,0,1,1
sham,6767,0,0,6
sham,6768,0,0,0
sham,6769,1,0,10
sham,6770,2,2,5
sham,6771,3,2,15
sham,6772,2,1,12
sham,6773,0,0,0
sham,6774,2,6,15
sham,6775,2,4,10
sham,6776,4,8,22
sham,6777,0,2,3
sham,6778,2,2,7
sham,6779,3,0,12
sham,6780,0,3,6
sham,6781,4,6,22
sham,6782,6,3,14
sham,6783,2,1,1
sham,6784,0,0,0
sham,6785,3,2,11
sham,6786,2,2,6
sham,6787,2,5,10
sham,6788,0,0,2
sham,6789,0,0,0
sham,6790,0,0,1
sham,6791,1,0,2
sham,6792,1,2,4
sham,6793,3,4,11
sham,6794,0,0,0
sham,6795,1,0,4
sham,6796,1,3,6
sham,6797,0,1,6
sham,6798,6,5,21
sham,6799,1,1,5
sham,6800,3,4,26
sham,6801,2,1,15
sham,6802,1,3,6
sham,6803,1,1,1
sham,6804,4,1,8
sham,6805,0,1,2
sham,6806,2,7,12
sham,6807,2,0,3
sham,6808,1,1,3
sham,6809,0,1,4
sham,6810,1,0,8
sham,6811,2,2,7
sham,6812,5,6,25
sham,6813,2,1,9
sham,6814,1,3,1
sham,6815,1,1,3
sham,6816,3,6,15
sham,6817,0,0,0
sham,6818,3,2,9
sham,6819,0,0,0
sham,6820,1,3,7
sham,6821,0,0,0
sham,6822,1,1,3
sham,6823,7,3,10
sham,6824,2,3,11
sham,6825,1,2,12
sham,6826,1,1,5
sham,6827,0,2,5
sham,6828,4,4,20
sham,6829,0,0,0
sham,6830,1,0,1
sham,6831,0,3,11
sham,6832,0,0,3
sham,6833,1,0,1
sham,6834,2,4,17
sham,6835,4,1,13
sham,6836,1,0,3
sham,6837,7,10,38
sham,6838,4,4,12
sham,6839,2,2,5
sham,6840,3,5,14
sham,6841,1,0,2
sham,6842,4,5,15
sham,6843,0,0,0
sham,6844,1,1,7
sham,6845,0,1,7
sham,6846,1,0,2
sham,6847,0,1,1
sham,6848,1,0,5
sham,6849,0,0,0
sham,6850,0,3,8
sham,6851,5,4,19
sham,6852,1,0,1
sham,6853,1,4,9
sham,6854,3,2,7
sham,6855,2,1,10
sham,6856,2,0,4
sham,6857,0,3,6
sham,6858,1,0,0
sham,6859,1,1,3
sham,6860,1,2,14
sham,6861,1,1,6
sham,6862,2,2,9
sham,6863,2,2,8
sham,6864,1,1,4
sham,6865,3,1,9
sham,6866,5,9,33
sham,6867,3,3,13
sham,6868,1,1,10
sham,6869,1,1,3
sham,6870,2,1,10
sham,6871,0,0,0
sham,6872,3,4,8
sham,6873,2,1,3
sham,6874,3,3,32
sham,6875,1,2,8
sham,6876,0,2,6
sham,6877,0,0,0
sham,6878,1,2,6
sham,6879,1,0,1
sham,6880,1,1,7
sham,6881,0,0,0
sham,6882,1,2,3
sham,6883,2,1,10
sham,6884,3,2,8
sham,6885,3,4,7
sham,6886,0,0,0
sham,6887,2,0,13
sham,6888,4,2,4
sham,6889,2,4,12
sham,6890,0,1,2
sham,6891,4,3,17
sham,6892,2,3,13
sham,6893,1,0,6
sham,6894,2,6,18
sham,6895,0,2,4
sham,6896,3,1,7
sham,6897,0,0,0
sham,6898,2,3,19
sham,6899,8,8,31
sham,6900,1,1,9
sham,6901,3,0,12
sham,6902,0,2,2
sham,6903,2,1,5
sham,6904,1,1,1
sham,6905,2,0,4
sham,6906,0,2,3
sham,6907,4,5,15
sham,6908,2,1,6
sham,6909,2,3,22
sham,6910,0,0,3
sham,6911,0,2,4
sham,6912,1,0,0
sham,6913,2,2,12
sham,6914,2,2,10
sham,6915,2,2,4
sham,6916,0,3,6
sham,6917,1,1,1
sham,6918,4,4,16
sham,6919,3,3,21
sham,6920,2,1,3
sham,6921,0,1,1
sham,6922,0,3,9
sham,6923,5,10,34
sham,6924,0,2,6
sham,6925,0,3,6
sham,6926,0,0,0
sham,6927,3,0,7
sham,6928,0,0,3
sham,6929,0,2,6
sham,6930,0,0,9
sham,6931,0,1,2
sham,6932,1,0,3
sham,6933,1,2,4
sham,6934,1,4,14
sham,6935,0,1,1
sham,6936,8,4,24
sham,6937,1,1,2
sham,6938,1,0,1
sham,6939,0,0,8
sham,6940,0,1,1
sham,6941,5,3,12
sham,6942,1,1,2
sham,6943,1,0,5
sham,6944,4,5,30
sham,6945,3,5,30
sham,6946,0,0,0
sham,6947,2,1,3
sham,6948,2,5,11
sham,6949,2,4,16
sham,6950,2,5,17
sham,6951,3,2,18
sham,6952,4,3,17
sham,6953,8,5,19
sham,6954,0,0,0
sham,6955,0,2,7
sham,6956,1,2,1
sham,6957,0,0,0
sham,6958,2,0,6
sham,6959,1,0,1
sham,6960,3,1,12
sham,6961,3,9,28
sham,6962,1,1,3
sham,6963,2,2,9
sham,6964,0,0,0
sham,6965,3,0,11
sham,6966,4,2,15
sham,6967,1,0,2
sham,6968,4,8,21
sham,6969,1,0,2
sham,6970,0,0,0
sham,6971,1,2,3
sham,6972,2,0,8
sham,6973,1,1,10
sham,6974,1,1,5
sham,6975,0,0,4
sham,6976,0,0,0
sham,6977,5,9,39
sham,6978,6,3,15
sham,6979,1,0,2
sham,6980,10,7,38
sham,6981,4,7,24
sham,6982,2,0,5
sham,6983,2,2,7
sham,6984,1,3,13
sham,6985,0,1,0
sham,6986,0,1,1
sham,6987,2,4,11
sham,6988,1,2,3
sham,6989,3,3,9
sham,6990,1,2,1
sham,6991,2,8,16
sham,6992,1,1,7
sham,6993,1,1,6
sham,6994,1,4,13
sham,6995,1,1,5
sham,6996,3,1,4
sham,6997,5,1,14
sham,6998,0,1,4
sham,6999,1,2,20
sham,7000,2,1,4
sham,7001,1,2,6
sham,7002,4,5,25
sham,7003,0,0,4
sham,7004,0,2,5
sham,7005,1,2,6
sham,7006,0,0,4
sham,7007,0,0,0
sham,7008,1,2,7
sham,7009,3,3,14
sham,7010,3,1,9
sham,7011,0,3,7
sham,7012,1,0,4
sham,7013,4,5,14
sham,7014,3,4,10
sham,7015,4,4,16
sham,7016,3,6,13
sham,7017,2,0,6
sham,7018,3,2,10
sham,7019,1,0,5
sham,7020,0,0,1
sham,7021,3,4,14
sham,7022,0,0,0
sham,7023,2,2,7
sham,7024,2,0,9
sham,7025,4,0,30
sham,7026,1,2,13
sham,7027,4,2,12
sham,7028,0,1,9
sham,7029,7,9,34
sham,7030,0,3,1
sham,7031,1,1,3
sham,7032,0,0,0
sham,7033,0,0,3
sham,7034,3,1,6
sham,7035,2,1,8
sham,7036,0,0,1
sham,7037,1,2,5
sham,7038,0,0,0
sham,7039,0,0,0
sham,7040,3,5,17
sham,7041,4,3,9
sham,7042,0,0,2
sham,7043,3,3,32
sham,7044,4,3,18
sham,7045,0,1,1
sham,7046,3,1,10
sham,7047,6,7,23
sham,7048,1,0,13
sham,7049,0,0,7
sham,7050,0,0,0
sham,7051,4,3,6
sham,7052,0,1,1
sham,7053,0,0,0
sham,7054,0,0,0
sham,7055,1,1,2
sham,7056,0,2,3
sham,7057,6,6,28
sham,7058,1,1,2
sham,7059,2,2,8
sham,7060,1,1,3
sham,7061,3,4,11
sham,7062,3,2,7
sham,7063,0,3,14
sham,7064,0,1,3
sham,7065,1,1,2
sham,7066,3,4,10
sham,7067,6,2,11
sham,7068,1,2,11
sham,7069,2,4,16
sham,7070,2,0,3
sham,7071,0,2,6
sham,7072,1,2,9
sham,7073,2,2,3
sham,7074,1,1,2
sham,7075,1,1,4
sham,7076,3,5,19
sham,7077,1,1,6
sham,7078,2,1,6
sham,7079,0,0,1
sham,7080,0,0,1
sham,7081,0,0,0
sham,7082,1,2,1
sham,7083,0,3,10
sham,7084,2,3,8
sham,7085,2,1,6
sham,7086,10,8,25
sham,7087,4,3,14
sham,7088,2,3,3
sham,7089,1,0,6
sham,7090,2,1,6
sham,7091,6,1,18
sham,7092,1,1,10
sham,7093,1,2,4
sham,7094,5,4,8
sham,7095,2,3,10
sham,7096,0,3,5
sham,7097,0,0,0
sham,7098,1,1,9
sham,7099,0,0,2
sham,7100,3,4,23
sham,7101,1,3,11
sham,7102,9,8,36
sham,7103,4,6,18
sham,7104,2,0,1
sham,7105,0,0,0
sham,7106,0,1,6
sham,7107,6,7,20
sham,7108,0,0,0
sham,7109,1,0,3
sham,7110,0,0,0
sham,7111,0,1,2
sham,7112,3,1,4
sham,7113,1,1,4
sham,7114,5,2,10
sham,7115,1,0,5
sham,7116,0,0,0
sham,7117,2,6,23
sham,7118,0,0,1
sham,7119,0,2,5
sham,7120,1,1,5
sham,7121,3,2,9
sham,7122,6,4,25
sham,7123,7,2,24
sham,7124,1,2,8
sham,7125,6,2,16
sham,7126,2,0,1
sham,7127,6,6,32
sham,7128,3,0,14
sham,7129,1,0,1
sham,7130,1,1,1
sham,7131,2,5,11
sham,7132,1,0,4
sham,7133,4,3,14
sham,7134,3,3,7
sham,7135,1,0,3
sham,7136,1,1,8
sham,7137,2,1,6
sham,7138,0,0,0
sham,7139,0,1,3
sham,7140,2,2,13
sham,7141,0,5,7
sham,7142,1,2,3
sham,7143,0,0,0
sham,7144,8,9,36
sham,7145,0,1,3
sham,7146,0,1,3
sham,7147,0,0,4
sham,7148,2,0,11
sham,7149,8,4,33
sham,7150,0,0,2
sham,7151,0,2,5
sham,7152,6,4,19
sham,7153,2,4,6
sham,7154,6,1,17
sham,7155,5,2,8
sham,7156,4,8,18
sham,7157,0,1,5
sham,7158,6,7,51
sham,7159,5,3,18
sham,7160,0,1,2
sham,7161,0,0,0
sham,7162,0,0,0
sham,7163,1,1,8
sham,7164,3,2,14
sham,7165,2,1,13
sham,7166,2,1,3
sham,7167,0,3,3
sham,7168,1,2,9
sham,7169,1,2,4
sham,7170,0,1,3
sham,7171,1,0,4
sham,7172,2,1,5
sham,7173,3,7,21
sham,7174,0,0,0
sham,7175,2,3,12
sham,7176,0,1,3
sham,7177,1,0,3
sham,7178,1,0,6
sham,7179,2,0,7
sham,7180,0,0,0
sham,7181,1,0,2
sham,7182,0,1,1
sham,7183,4,4,28
sham,7184,0,0,0
sham,7185,0,1,3
sham,7186,0,0,5
sham,7187,1,2,5
sham,7188,11,7,22
sham,7189,12,10,33
sham,7190,0,1,2
sham,7191,1,1,2
sham,7192,1,0,3
sham,7193,0,0,0
sham,7194,0,2,2
sham,7195,1,1,9
sham,7196,2,3,12
sham,7197,0,2,14
sham,7198,2,2,12
sham,7199,4,3,21
sham,7200,1,2,2
sham,7201,9,2,39
sham,7202,2,3,10
sham,7203,0,0,7
sham,7204,2,2,14
sham,7205,0,1,1
sham,7206,0,2,1
sham,7207,1,0,4
sham,7208,1,0,2
sham,7209,3,2,6
sham,7210,4,2,7
sham,7211,0,0,0
sham,7212,1,5,16
sham,7213,5,1,14
sham,7214,3,1,9
sham,7215,0,1,1
sham,7216,0,0,0
sham,7217,1,1,2
sham,7218,1,0,1
sham,7219,0,1,6
sham,7220,0,0,0
sham,7221,2,2,8
sham,7222,2,1,7
sham,7223,2,0,1
sham,7224,0,2,12
sham,7225,0,1,3
sham,7226,1,0,10
sham,7227,1,0,5
sham,7228,0,2,15
sham,7229,0,0,0
sham,7230,0,2,2
sham,7231,3,4,13
sham,7232,1,0,7
sham,7233,1,1,6
sham,7234,3,1,23
sham,7235,4,2,12
sham,7236,0,1,10
sham,7237,3,1,13
sham,7238,1,0,1
sham,7239,0,0,0
sham,7240,0,1,2
sham,7241,1,1,5
sham,7242,1,2,6
sham,7243,1,1,5
sham,7244,1,0,7
sham,7245,3,3,10
sham,7246,1,1,4
sham,7247,0,2,6
sham,7248,1,0,7
sham,7249,0,1,2
sham,7250,1,1,3
sham,7251,0,0,7
sham,7252,5,4,28
sham,7253,0,0,4
sham,7254,0,0,0
sham,7255,3,0,9
sham,7256,1,1,12
sham,7257,0,0,0
sham,7258,0,0,2
sham,7259,0,0,0
sham,7260,2,3,8
sham,7261,1,3,16
sham,7262,2,1,1
sham,7263,6,6,26
sham,7264,0,2,8
sham,7265,1,1,6
sham,7266,1,1,4
sham,7267,1,1,0
sham,7268,3,1,6
sham,7269,0,1,1
sham,7270,1,1,8
sham,7271,3,5,9
sham,7272,1,2,6
sham,7273,4,6,25
sham,7274,1,2,11
sham,7275,3,4,21
sham,7276,1,3,4
sham,7277,0,0,0
sham,7278,1,1,9
sham,7279,2,3,14
sham,7280,2,2,6
sham,7281,5,7,17
sham,7282,3,2,10
sham,7283,2,0,6
sham,7284,1,4,4
sham,7285,0,0,2
sham,7286,1,0,1
sham,7287,0,0,0
sham,7288,1,1,1
sham,7289,0,0,0
sham,7290,7,4,17
sham,7291,0,0,0
sham,7292,5,3,22
sham,7293,2,0,6
sham,7294,1,3,14
sham,7295,1,1,5
sham,7296,0,0,1
sham,7297,1,3,11
sham,7298,1,0,1
sham,7299,0,0,0
sham,7300,0,1,2
sham,7301,3,4,11
sham,7302,5,4,24
sham,7303,0,0,0
sham,7304,6,5,15
sham,7305,6,8,23
sham,7306,1,0,0
sham,7307,1,1,7
sham,7308,0,1,4
sham,7309,1,0,6
sham,7310,1,1,0
sham,7311,3,2,6
sham,7312,2,0,2
sham,7313,0,0,0
sham,7314,0,0,17
sham,7315,3,1,6
sham,7316,2,3,8
sham,7317,5,2,17
sham,7318,0,1,1
sham,7319,4,4,16
sham,7320,0,0,0
sham,7321,0,1,0
sham,7322,3,2,8
sham,7323,2,2,10
sham,7324,0,0,0
sham,7325,1,0,1
sham,7326,0,0,7
sham,7327,0,2,2
sham,7328,1,0,2
sham,7329,11,5,43
sham,7330,2,2,5
sham,7331,0,1,3
sham,7332,0,0,0
sham,7333,1,3,9
sham,7334,1,0,4
sham,7335,0,0,1
sham,7336,0,0,1
sham,7337,2,0,3
sham,7338,1,1,1
sham,7339,0,0,0
sham,7340,0,4,10
sham,7341,0,1,8
sham,7342,5,5,15
sham,7343,0,0,4
sham,7344,0,0,0
sham,7345,1,1,7
sham,7346,3,5,11
sham,7347,1,1,15
sham,7348,0,0,1
sham,7349,1,3,4
sham,7350,2,2,25
sham,7351,0,0,0
sham,7352,1,4,12
sham,7353,2,1,2
sham,7354,3,5,12
sham,7355,2,2,3
sham,7356,3,1,17
sham,7357,4,6,12
sham,7358,0,1,2
sham,7359,0,0,3
sham,7360,1,0,0
sham,7361,3,3,32
sham,7362,1,0,0
sham,7363,2,4,12
sham,7364,3,3,24
sham,7365,12,21,80
sham,7366,1,0,1
sham,7367,1,0,3
sham,7368,2,1,2
sham,7369,12,6,37
sham,7370,0,0,0
sham,7371,2,1,2
sham,7372,2,1,6
sham,7373,1,0,3
sham,7374,1,1,2
sham,7375,0,0,0
sham,7376,1,1,9
sham,7377,1,0,5
sham,7378,8,7,27
sham,7379,0,0,1
sham,7380,0,0,0
sham,7381,1,4,15
sham,7382,3,8,16
sham,7383,3,0,7
sham,7384,1,0,4
sham,7385,4,4,16
sham,7386,0,1,7
sham,7387,0,0,2
sham,7388,2,1,3
sham,7389,0,0,0
sham,7390,3,3,14
sham,7391,1,2,4
sham,7392,3,2,20
sham,7393,5,6,15
sham,7394,0,0,0
sham,7395,0,0,0
sham,7396,0,2,5
sham,7397,4,2,23
sham,7398,2,2,10
sham,7399,0,0,1
sham,7400,2,0,6
sham,7401,1,2,6
sham,7402,0,0,2
sham,7403,3,3,12
sham,7404,0,3,8
sham,7405,0,2,4
sham,7406,2,0,1
sham,7407,4,10,41
sham,7408,1,1,3
sham,7409,0,0,0
sham,7410,1,0,4
sham,7411,2,2,7
sham,7412,3,2,8
sham,7413,2,3,6
sham,7414,5,2,17
sham,7415,1,0,3
sham,7416,2,1,3
sham,7417,0,0,0
sham,7418,2,1,2
sham,7419,1,1,2
sham,7420,4,6,21
sham,7421,1,2,11
sham,7422,0,0,0
sham,7423,1,0,2
sham,7424,1,2,10
sham,7425,0,1,2
sham,7426,0,0,0
sham,7427,0,0,0
sham,7428,1,0,6
sham,7429,2,1,2
sham,7430,2,0,1
sham,7431,3,3,20
sham,7432,0,0,12
sham,7433,1,1,3
sham,7434,1,2,25
sham,7435,0,0,0
sham,7436,0,4,17
sham,7437,2,1,9
sham,7438,2,3,10
sham,7439,1,0,0
sham,7440,1,0,3
sham,7441,2,1,4
sham,7442,2,2,9
sham,7443,0,1,1
sham,7444,2,2,8
sham,7445,0,0,0
sham,7446,0,1,2
sham,7447,1,1,2
sham,7448,4,3,13
sham,7449,0,0,0
sham,7450,2,3,14
sham,7451,3,2,13
sham,7452,0,0,0
sham,7453,2,2,1
sham,7454,0,0,0
sham,7455,0,0,4
sham,7456,2,1,11
sham,7457,7,3,24
sham,7458,2,2,8
sham,7459,5,8,45
sham,7460,2,4,13
sham,7461,4,5,34
sham,7462,4,2,7
sham,7463,5,12,40
sham,7464,2,2,9
sham,7465,7,5,31
sham,7466,3,4,14
sham,7467,2,1,4
sham,7468,1,0,2
sham,7469,0,1,8
sham,7470,0,1,6
sham,7471,0,0,0
sham,7472,2,2,15
sham,7473,3,2,7
sham,7474,2,2,12
sham,7475,0,0,0
sham,7476,0,1,2
sham,7477,0,0,0
sham,7478,1,0,6
sham,7479,2,1,4
sham,7480,2,3,10
sham,7481,3,2,14
sham,7482,2,1,10
sham,7483,0,0,0
sham,7484,0,2,7
sham,7485,5,4,18
sham,7486,0,0,0
sham,7487,0,2,7
sham,7488,0,0,3
sham,7489,1,0,0
sham,7490,0,1,5
sham,7491,2,1,4
sham,7492,0,1,2
sham,7493,0,0,0
sham,7494,0,0,0
sham,7495,7,5,31
sham,7496,1,2,6
sham,7497,1,1,2
sham,7498,3,3,3
sham,7499,2,2,6
sham,7500,1,0,4
sham,7501,0,2,1
sham,7502,3,2,12
sham,7503,1,1,3
sham,7504,2,2,4
sham,7505,2,3,7
sham,7506,1,2,3
sham,7507,3,0,1
sham,7508,1,1,2
sham,7509,1,0,3
sham,7510,0,2,11
sham,7511,2,3,11
sham,7512,2,3,13
sham,7513,0,1,4
sham,7514,0,0,0
sham,7515,1,1,3
sham,7516,0,1,1
sham,7517,4,4,20
sham,7518,2,1,3
sham,7519,2,4,12
sham,7520,3,2,14
sham,7521,0,0,0
sham,7522,1,0,1
sham,7523,1,0,1
sham,7524,0,1,3
sham,7525,0,0,1
sham,7526,1,2,8
sham,7527,1,0,4
sham,7528,5,7,32
sham,7529,0,0,1
sham,7530,3,1,14
sham,7531,9,5,25
sham,7532,1,2,1
sham,7533,5,5,26
sham,7534,2,0,4
sham,7535,1,1,2
sham,7536,0,0,0
sham,7537,3,2,3
sham,7538,6,6,21
sham,7539,1,3,12
sham,7540,4,1,9
sham,7541,1,1,6
sham,7542,0,1,1
sham,7543,0,0,0
sham,7544,0,0,0
sham,7545,2,2,3
sham,7546,0,1,1
sham,7547,2,2,14
sham,7548,1,1,4
sham,7549,0,0,2
sham,7550,1,0,4
sham,7551,1,0,2
sham,7552,0,0,0
sham,7553,0,3,7
sham,7554,1,3,12
sham,7555,2,0,5
sham,7556,0,1,8
sham,7557,2,1,3
sham,7558,4,3,13
sham,7559,0,0,4
sham,7560,0,1,8
sham,7561,1,1,4
sham,7562,2,2,13
sham,7563,1,2,6
sham,7564,2,4,8
sham,7565,0,0,0
sham,7566,0,0,0
sham,7567,0,0,0
sham,7568,6,3,12
sham,7569,1,2,7
sham,7570,2,0,9
sham,7571,7,3,29
sham,7572,0,0,2
sham,7573,5,2,9
sham,7574,2,4,9
sham,7575,0,0,0
sham,7576,0,2,2
sham,7577,0,0,0
sham,7578,7,2,15
sham,7579,4,3,13
sham,7580,5,3,16
sham,7581,0,1,0
sham,7582,5,5,18
sham,7583,0,1,3
sham,7584,0,0,4
sham,7585,2,2,9
sham,7586,0,0,0
sham,7587,2,0,2
sham,7588,0,0,2
sham,7589,0,0,0
sham,7590,3,2,3
sham,7591,0,1,1
sham,7592,1,1,6
sham,7593,0,0,0
sham,7594,7,1,16
sham,7595,1,0,0
sham,7596,7,7,33
sham,7597,0,1,1
sham,7598,2,3,3
sham,7599,4,2,29
sham,7600,3,1,5
sham,7601,2,2,2
sham,7602,0,0,0
sham,7603,6,10,35
sham,7604,1,2,6
sham,7605,1,2,9
sham,7606,4,3,11
sham,7607,1,2,0
sham,7608,0,0,0
sham,7609,0,0,3
sham,7610,1,1,5
sham,7611,0,0,2
sham,7612,0,1,6
sham,7613,2,3,12
sham,7614,2,3,16
sham,7615,1,5,10
sham,7616,2,2,13
sham,7617,2,1,5
sham,7618,0,0,0
sham,7619,2,2,1
sham,7620,0,0,0
sham,7621,0,0,4
sham,7622,1,1,7
sham,7623,2,1,3
sham,7624,1,1,3
sham,7625,0,0,6
sham,7626,5,4,15
sham,7627,2,1,5
sham,7628,2,3,5
sham,7629,2,3,7
sham,7630,1,2,20
sham,7631,0,0,0
sham,7632,2,3,11
sham,7633,0,1,3
sham,7634,1,0,5
sham,7635,4,3,15
sham,7636,1,0,1
sham,7637,0,0,1
sham,7638,8,8,37
sham,7639,1,1,3
sham,7640,1,1,2
sham,7641,1,1,8
sham,7642,0,0,2
sham,7643,4,3,21
sham,7644,2,2,14
sham,7645,2,0,9
sham,7646,4,6,32
sham,7647,6,2,16
sham,7648,0,0,0
sham,7649,1,1,1
sham,7650,1,2,10
sham,7651,0,0,6
sham,7652,6,5,9
sham,7653,2,2,11
sham,7654,1,0,1
sham,7655,13,14,65
sham,7656,2,0,7
sham,7657,1,0,2
sham,7658,1,0,6
sham,7659,10,7,32
sham,7660,1,1,2
sham,7661,1,1,3
sham,7662,0,0,3
sham,7663,1,2,1
sham,7664,0,0,0
sham,7665,0,1,3
sham,7666,0,2,4
sham,7667,1,2,6
sham,7668,5,7,16
sham,7669,5,2,19
sham,7670,4,2,17
sham,7671,0,0,0
sham,7672,0,1,5
sham,7673,0,0,0
sham,7674,0,0,0
sham,7675,1,1,1
sham,7676,1,1,8
sham,7677,0,0,4
sham,7678,0,2,6
sham,7679,1,0,0
sham,7680,8,7,20
sham,7681,0,1,7
sham,7682,7,2,31
sham,7683,4,5,17
sham,7684,1,2,7
sham,7685,1,2,3
sham,7686,0,0,0
sham,7687,2,1,1
sham,7688,0,0,0
sham,7689,1,2,1
sham,7690,6,7,23
sham,7691,5,8,23
sham,7692,2,0,9
sham,7693,2,5,21
sham,7694,0,0,1
sham,7695,5,7,17
sham,7696,3,3,20
sham,7697,0,0,0
sham,7698,2,0,7
sham,7699,7,8,28
sham,7700,3,4,28
sham,7701,1,1,2
sham,7702,1,0,5
sham,7703,4,5,18
sham,7704,1,0,3
sham,7705,2,4,10
sham,7706,3,1,9
sham,7707,0,0,1
sham,7708,0,1,4
sham,7709,3,3,11
sham,7710,3,3,9
sham,7711,2,0,8
sham,7712,8,8,30
sham,7713,2,4,11
sham,7714,6,6,21
sham,7715,0,1,1
sham,7716,3,3,19
sham,7717,1,2,6
sham,7718,0,1,5
sham,7719,2,1,2
sham,7720,1,3,6
sham,7721,1,0,3
sham,7722,3,4,19
sham,7723,4,1,15
sham,7724,2,4,10
sham,7725,5,3,12
sham,7726,0,0,2
sham,7727,0,0,3
sham,7728,5,3,20
sham,7729,6,5,18
sham,7730,1,1,1
sham,7731,2,3,13
sham,7732,0,0,0
sham,7733,1,1,4
sham,7734,0,0,0
sham,7735,7,10,24
sham,7736,7,8,44
sham,7737,0,0,0
sham,7738,3,3,8
sham,7739,5,9,39
sham,7740,11,9,39
sham,7741,2,1,8
sham,7742,2,1,7
sham,7743,1,0,4
sham,7744,7,7,22
sham,7745,6,7,17
sham,7746,2,3,8
sham,7747,7,9,34
sham,7748,0,0,4
sham,7749,2,0,2
sham,7750,3,2,14
sham,7751,1,1,6
sham,7752,0,3,6
sham,7753,2,8,21
sham,7754,5,5,12
sham,7755,4,0,3
sham,7756,7,7,21
sham,7757,1,0,2
sham,7758,0,1,4
sham,7759,0,1,0
sham,7760,1,0,2
sham,7761,1,1,4
sham,7762,0,0,1
sham,7763,0,0,0
sham,7764,1,1,3
sham,7765,0,0,0
sham,7766,0,1,3
sham,7767,1,1,7
sham,7768,3,0,6
sham,7769,0,1,7
sham,7770,0,0,0
sham,7771,0,0,0
sham,7772,0,0,0
sham,7773,4,2,5
sham,7774,0,0,6
sham,7775,0,4,10
sham,7776,1,0,0
sham,7777,6,7,23
sham,7778,4,5,14
sham,7779,0,0,0
sham,7780,2,3,10
sham,7781,1,2,6
sham,7782,0,1,3
sham,7783,7,7,21
sham,7784,0,1,1
sham,7785,0,0,0
sham,7786,1,0,4
sham,7787,1,0,0
sham,7788,0,0,0
sham,7789,0,2,6
sham,7790,1,2,3
sham,7791,0,1,4
sham,7792,0,1,4
sham,7793,2,0,7
sham,7794,0,1,3
sham,7795,0,1,4
sham,7796,0,1,4
sham,7797,1,1,7
sham,7798,1,1,1
sham,7799,3,4,8
sham,7800,0,0,0
sham,7801,2,2,7
sham,7802,6,3,11
sham,7803,0,0,5
sham,7804,2,0,2
sham,7805,2,1,7
sham,7806,5,3,16
sham,7807,0,1,1
sham,7808,1,2,10
sham,7809,1,1,13
sham,7810,13,9,38
sham,7811,6,5,39
sham,7812,3,2,11
sham,7813,1,0,4
sham,7814,3,1,11
sham,7815,2,2,8
sham,7816,4,3,19
sham,7817,0,0,0
sham,7818,4,0,5
sham,7819,0,0,0
sham,7820,4,1,7
sham,7821,1,1,7
sham,7822,0,0,0
sham,7823,2,0,4
sham,7824,5,2,10
sham,7825,0,2,6
sham,7826,0,0,0
sham,7827,0,0,1
sham,7828,2,6,13
sham,7829,0,1,4
sham,7830,2,2,8
sham,7831,1,0,3
sham,7832,7,7,24
sham,7833,6,6,16
sham,7834,4,1,10
sham,7835,1,0,4
sham,7836,2,0,5
sham,7837,3,4,19
sham,7838,1,1,4
sham,7839,0,1,4
sham,7840,1,1,10
sham,7841,0,0,0
sham,7842,2,1,1
sham,7843,3,1,12
sham,7844,1,1,4
sham,7845,0,0,0
sham,7846,1,0,3
sham,7847,0,0,0
sham,7848,1,2,6
sham,7849,0,0,2
sham,7850,0,0,0
sham,7851,2,2,4
sham,7852,6,8,20
sham,7853,1,2,8
sham,7854,1,0,1
sham,7855,0,0,0
sham,7856,1,0,1
sham,7857,1,1,8
sham,7858,15,13,45
sham,7859,1,2,7
sham,7860,0,0,4
sham,7861,1,0,1
sham,7862,0,0,0
sham,7863,0,2,3
sham,7864,0,0,0
sham,7865,1,1,1
sham,7866,3,6,28
sham,7867,1,0,6
sham,7868,1,0,0
sham,7869,0,1,1
sham,7870,0,1,6
sham,7871,2,2,11
sham,7872,1,2,7
sham,7873,3,1,10
sham,7874,2,1,11
sham,7875,0,1,3
sham,7876,0,0,1
sham,7877,0,0,0
sham,7878,0,0,4
sham,7879,1,0,6
sham,7880,0,0,0
sham,7881,0,1,4
sham,7882,0,0,0
sham,7883,1,3,8
sham,7884,4,5,24
sham,7885,4,0,9
sham,7886,1,2,4
sham,7887,0,0,3
sham,7888,2,1,8
sham,7889,0,1,3
sham,7890,1,1,0
sham,7891,1,1,3
sham,7892,10,17,48
sham,7893,0,0,1
sham,7894,0,1,13
sham,7895,3,1,16
sham,7896,3,1,14
sham,7897,1,0,14
sham,7898,3,1,7
sham,7899,0,0,0
sham,7900,2,5,8
sham,7901,1,1,7
sham,7902,2,5,18
sham,7903,0,0,0
sham,7904,2,2,4
sham,7905,0,0,5
sham,7906,1,1,12
sham,7907,1,2,7
sham,7908,0,0,0
sham,7909,2,1,1
sham,7910,4,3,11
sham,7911,2,1,6
sham,7912,0,0,0
sham,7913,1,0,9
sham,7914,1,1,5
sham,7915,5,3,18
sham,7916,3,1,16
sham,7917,1,1,5
sham,7918,1,1,2
sham,7919,0,1,11
sham,7920,0,0,5
sham,7921,2,4,9
sham,7922,1,1,8
sham,7923,2,1,7
sham,7924,7,7,20
sham,7925,5,3,11
sham,7926,3,0,10
sham,7927,1,1,2
sham,7928,0,0,1
sham,7929,1,2,3
sham,7930,4,4,17
sham,7931,4,5,17
sham,7932,3,1,1
sham,7933,8,16,44
sham,7934,1,0,0
sham,7935,0,1,5
sham,7936,0,1,4
sham,7937,1,0,2
sham,7938,1,2,8
sham,7939,6,7,22
sham,7940,0,0,0
sham,7941,6,5,35
sham,7942,1,1,3
sham,7943,0,1,2
sham,7944,3,2,16
sham,7945,0,0,4
sham,7946,0,1,1
sham,7947,1,1,11
sham,7948,0,0,0
sham,7949,1,5,21
sham,7950,3,3,12
sham,7951,5,6,16
sham,7952,0,0,1
sham,7953,0,0,2
sham,7954,2,0,2
sham,7955,3,2,7
sham,7956,0,1,5
sham,7957,0,0,1
sham,7958,0,1,0
sham,7959,3,1,5
sham,7960,1,0,8
sham,7961,0,1,8
sham,7962,0,0,2
sham,7963,1,3,9
sham,7964,2,1,6
sham,7965,0,0,0
sham,7966,2,5,6
sham,7967,0,1,4
sham,7968,2,2,6
sham,7969,2,2,10
sham,7970,1,1,1
sham,7971,5,5,18
sham,7972,2,1,8
sham,7973,2,5,13
sham,7974,0,0,0
sham,7975,2,2,2
sham,7976,0,1,1
sham,7977,4,5,18
sham,7978,4,3,9
sham,7979,5,5,33
sham,7980,0,0,0
sham,7981,7,6,24
sham,7982,2,1,8
sham,7983,0,0,0
sham,7984,3,4,8
sham,7985,6,2,16
sham,7986,3,4,15
sham,7987,7,8,49
sham,7988,5,3,23
sham,7989,0,0,0
sham,7990,5,5,25
sham,7991,0,1,0
sham,7992,0,1,5
sham,7993,1,1,8
sham,7994,0,1,5
sham,7995,1,6,18
sham,7996,1,2,3
sham,7997,0,1,7
sham,7998,4,14,41
sham,7999,0,0,3
sham,8000,2,1,8
sham,8001,0,1,2
sham,8002,0,3,5
sham,8003,1,0,4
sham,8004,0,1,3
sham,8005,2,1,7
sham,8006,1,0,2
sham,8007,4,2,8
sham,8008,3,3,13
sham,8009,2,1,2
sham,8010,0,1,5
sham,8011,6,9,44
sham,8012,1,1,8
sham,8013,2,1,6
sham,8014,9,3,28
sham,8015,1,0,5
sham,8016,0,0,0
sham,8017,2,4,22
sham,8018,13,9,43
sham,8019,3,1,12
sham,8020,1,0,5
sham,8021,5,5,29
sham,8022,0,0,2
sham,8023,1,0,7
sham,8024,2,1,8
sham,8025,0,0,0
sham,8026,0,0,5
sham,8027,2,3,4
sham,8028,0,0,3
sham,8029,1,1,5
sham,8030,2,2,8
sham,8031,0,1,2
sham,8032,0,2,7
sham,8033,0,1,3
sham,8034,0,0,0
sham,8035,2,0,1
sham,8036,1,2,7
sham,8037,0,1,6
sham,8038,0,2,3
sham,8039,2,2,9
sham,8040,4,7,15
sham,8041,1,1,3
sham,8042,1,0,3
sham,8043,0,0,0
sham,8044,2,0,2
sham,8045,1,0,4
sham,8046,2,5,19
sham,8047,0,0,2
sham,8048,1,3,2
sham,8049,0,0,0
sham,8050,0,1,4
sham,8051,3,0,4
sham,8052,3,1,22
sham,8053,0,1,5
sham,8054,4,4,21
sham,8055,0,0,0
sham,8056,0,1,4
sham,8057,0,0,0
sham,8058,0,0,3
sham,8059,0,0,4
sham,8060,2,0,5
sham,8061,3,4,22
sham,8062,3,4,17
sham,8063,1,1,1
sham,8064,2,3,8
sham,8065,1,0,1
sham,8066,0,0,2
sham,8067,2,2,6
sham,8068,3,3,22
sham,8069,0,0,0
sham,8070,1,4,12
sham,8071,6,6,15
sham,8072,0,0,2
sham,8073,0,0,0
sham,8074,1,1,2
sham,8075,5,3,25
sham,8076,0,0,1
sham,8077,2,1,13
sham,8078,0,0,1
sham,8079,0,0,0
sham,8080,2,1,3
sham,8081,1,3,15
sham,8082,3,6,12
sham,8083,2,0,7
sham,8084,2,2,5
sham,8085,0,0,1
sham,8086,1,0,1
sham,8087,4,2,20
sham,8088,0,2,5
sham,8089,0,0,2
sham,8090,1,2,6
sham,8091,0,0,7
sham,8092,1,1,10
sham,8093,0,0,0
sham,8094,0,0,0
sham,8095,1,0,1
sham,8096,3,0,8
sham,8097,1,2,5
sham,8098,6,8,24
sham,8099,1,1,4
sham,8100,0,1,5
sham,8101,0,0,0
sham,8102,4,3,6
sham,8103,2,0,6
sham,8104,1,2,10
sham,8105,1,0,5
sham,8106,0,1,1
sham,8107,0,2,4
sham,8108,0,1,4
sham,8109,5,8,18
sham,8110,0,1,1
sham,8111,1,1,3
sham,8112,0,0,0
sham,8113,0,2,10
sham,8114,1,0,4
sham,8115,2,3,6
sham,8116,2,3,10
sham,8117,1,1,5
sham,8118,1,0,3
sham,8119,1,1,1
sham,8120,0,2,5
sham,8121,2,0,3
sham,8122,15,11,44
sham,8123,1,1,7
sham,8124,1,0,7
sham,8125,2,0,2
sham,8126,3,3,14
sham,8127,8,6,30
sham,8128,1,2,7
sham,8129,4,4,17
sham,8130,0,5,9
sham,8131,3,2,14
sham,8132,0,0,0
sham,8133,1,0,3
sham,8134,1,0,5
sham,8135,1,0,2
sham,8136,0,0,0
sham,8137,0,0,0
sham,8138,0,0,2
sham,8139,1,5,8
sham,8140,2,5,12
sham,8141,5,3,13
sham,8142,5,3,13
sham,8143,3,4,23
sham,8144,2,1,3
sham,8145,0,0,2
sham,8146,10,12,37
sham,8147,0,0,3
sham,8148,2,4,14
sham,8149,3,2,7
sham,8150,1,2,10
sham,8151,2,2,6
sham,8152,1,1,9
sham,8153,0,0,0
sham,8154,3,4,16
sham,8155,2,0,2
sham,8156,0,2,6
sham,8157,0,1,1
sham,8158,1,1,7
sham,8159,1,0,0
sham,8160,2,1,9
sham,8161,1,0,4
sham,8162,1,0,1
sham,8163,1,5,14
sham,8164,0,1,4
sham,8165,0,0,3
sham,8166,0,0,0
sham,8167,0,0,3
sham,8168,9,3,18
sham,8169,0,0,0
sham,8170,4,8,39
sham,8171,1,2,9
sham,8172,1,1,3
sham,8173,10,12,48
sham,8174,0,0,0
sham,8175,1,2,3
sham,8176,3,4,12
sham,8177,0,0,2
sham,8178,6,12,36
sham,8179,10,5,26
sham,8180,1,0,1
sham,8181,2,2,5
sham,8182,0,1,2
sham,8183,0,0,0
sham,8184,0,1,5
sham,8185,3,4,11
sham,8186,1,1,3
sham,8187,3,1,11
sham,8188,1,0,1
sham,8189,1,1,3
sham,8190,0,0,2
sham,8191,4,4,19
sham,8192,0,1,3
sham,8193,2,0,15
sham,8194,1,1,6
sham,8195,2,4,6
sham,8196,2,3,18
sham,8197,2,1,5
sham,8198,0,0,1
sham,8199,0,1,3
sham,8200,1,1,2
sham,8201,1,0,2
sham,8202,0,1,5
sham,8203,5,6,29
sham,8204,2,3,11
sham,8205,3,3,10
sham,8206,1,0,0
sham,8207,1,2,9
sham,8208,0,1,0
sham,8209,1,1,5
sham,8210,4,0,6
sham,8211,1,0,3
sham,8212,1,2,3
sham,8213,3,4,11
sham,8214,1,1,3
sham,8215,0,1,1
sham,8216,1,2,4
sham,8217,4,1,13
sham,8218,0,0,0
sham,8219,2,1,7
sham,8220,2,3,8
sham,8221,0,0,0
sham,8222,9,6,40
sham,8223,5,6,25
sham,8224,2,2,6
sham,8225,2,2,16
sham,8226,0,0,1
sham,8227,0,0,0
sham,8228,3,1,3
sham,8229,2,1,6
sham,8230,3,3,18
sham,8231,9,9,43
sham,8232,0,0,0
sham,8233,1,0,7
sham,8234,6,5,35
sham,8235,3,4,13
sham,8236,0,1,1
sham,8237,0,2,3
sham,8238,1,1,4
sham,8239,3,2,20
sham,8240,4,9,24
sham,8241,2,0,2
sham,8242,1,0,2
sham,8243,1,3,5
sham,8244,0,0,0
sham,8245,1,1,10
sham,8246,7,6,22
sham,8247,1,2,12
sham,8248,1,1,4
sham,8249,2,4,12
sham,8250,1,1,11
sham,8251,1,1,1
sham,8252,1,2,2
sham,8253,0,1,1
sham,8254,0,0,0
sham,8255,3,1,9
sham,8256,1,0,2
sham,8257,6,2,25
sham,8258,1,1,10
sham,8259,1,1,1
sham,8260,2,2,14
sham,8261,3,3,12
sham,8262,1,0,2
sham,8263,2,4,8
sham,8264,3,1,7
sham,8265,1,1,0
sham,8266,1,0,3
sham,8267,0,0,0
sham,8268,1,0,1
sham,8269,3,2,10
sham,8270,2,2,7
sham,8271,1,1,6
sham,8272,1,0,1
sham,8273,2,0,2
sham,8274,0,0,0
sham,8275,6,6,24
sham,8276,4,4,18
sham,8277,4,4,14
sham,8278,0,0,0
sham,8279,0,1,5
sham,8280,10,3,25
sham,8281,1,3,3
sham,8282,0,0,0
sham,8283,1,1,7
sham,8284,1,1,5
sham,8285,2,2,14
sham,8286,1,1,6
sham,8287,0,0,4
sham,8288,3,3,11
sham,8289,2,1,23
sham,8290,7,4,26
sham,8291,0,0,0
sham,8292,5,4,20
sham,8293,1,0,2
sham,8294,0,1,4
sham,8295,0,0,0
sham,8296,3,0,4
sham,8297,1,2,1
sham,8298,6,2,15
sham,8299,1,1,5
sham,8300,2,2,13
sham,8301,1,0,1
sham,8302,3,3,17
sham,8303,4,4,13
sham,8304,1,1,3
sham,8305,1,2,10
sham,8306,2,1,4
sham,8307,2,0,6
sham,8308,1,3,1
sham,8309,0,2,5
sham,8310,3,1,10
sham,8311,1,0,2
sham,8312,1,0,2
sham,8313,0,0,0
sham,8314,3,1,12
sham,8315,9,7,24
sham,8316,0,1,3
sham,8317,0,0,0
sham,8318,3,4,11
sham,8319,1,1,8
sham,8320,3,3,16
sham,8321,2,3,8
sham,8322,8,5,23
sham,8323,1,2,6
sham,8324,2,0,1
sham,8325,0,0,0
sham,8326,0,0,3
sham,8327,0,0,4
sham,8328,6,2,20
sham,8329,0,0,0
sham,8330,0,3,15
sham,8331,2,1,8
sham,8332,0,0,2
sham,8333,2,2,12
sham,8334,3,1,8
sham,8335,0,2,5
sham,8336,2,3,10
sham,8337,2,3,12
sham,8338,0,1,3
sham,8339,2,4,14
sham,8340,2,1,5
sham,8341,0,0,0
sham,8342,0,1,3
sham,8343,0,0,0
sham,8344,0,1,1
sham,8345,0,0,0
sham,8346,4,0,7
sham,8347,0,0,2
sham,8348,0,0,0
sham,8349,11,11,44
sham,8350,0,1,13
sham,8351,3,1,8
sham,8352,0,0,0
sham,8353,5,3,12
sham,8354,2,1,5
sham,8355,1,0,6
sham,8356,1,1,5
sham,8357,0,1,2
sham,8358,0,0,0
sham,8359,0,1,4
sham,8360,0,0,0
sham,8361,10,4,36
sham,8362,0,0,0
sham,8363,4,7,22
sham,8364,1,4,24
sham,8365,0,0,0
sham,8366,2,5,23
sham,8367,1,1,0
sham,8368,2,1,9
sham,8369,3,2,14
sham,8370,0,1,7
sham,8371,7,5,28
sham,8372,5,2,13
sham,8373,3,1,7
sham,8374,0,1,4
sham,8375,0,0,0
sham,8376,1,2,1
sham,8377,0,0,0
sham,8378,3,5,12
sham,8379,5,2,15
sham,8380,6,1,16
sham,8381,0,1,1
sham,8382,0,0,0
sham,8383,2,7,25
sham,8384,2,2,13
sham,8385,1,2,9
sham,8386,0,0,0
sham,8387,0,0,2
sham,8388,2,2,15
sham,8389,4,3,12
sham,8390,3,0,6
sham,8391,0,0,3
sham,8392,0,0,0
sham,8393,1,2,4
sham,8394,4,1,15
sham,8395,0,0,0
sham,8396,1,2,8
sham,8397,1,3,6
sham,8398,1,3,8
sham,8399,0,0,0
sham,8400,0,0,0
sham,8401,1,1,8
sham,8402,0,2,5
sham,8403,1,1,3
sham,8404,7,8,41
sham,8405,2,1,3
sham,8406,3,1,6
sham,8407,2,2,7
sham,8408,1,0,2
sham,8409,0,0,0
sham,8410,1,0,4
sham,8411,0,2,4
sham,8412,1,2,7
sham,8413,1,0,1
sham,8414,2,5,13
sham,8415,5,7,33
sham,8416,2,4,26
sham,8417,4,3,12
sham,8418,1,1,5
sham,8419,0,0,0
sham,8420,1,0,2
sham,8421,0,0,0
sham,8422,2,4,5
sham,8423,2,0,17
sham,8424,1,0,0
sham,8425,2,1,5
sham,8426,0,0,0
sham,8427,7,4,15
sham,8428,2,2,5
sham,8429,0,1,4
sham,8430,0,0,0
sham,8431,2,2,2
sham,8432,6,8,23
sham,8433,1,0,3
sham,8434,1,2,7
sham,8435,1,1,8
sham,8436,8,9,17
sham,8437,2,4,9
sham,8438,3,5,13
sham,8439,1,0,1
sham,8440,2,2,8
sham,8441,13,5,29
sham,8442,1,1,5
sham,8443,4,3,16
sham,8444,7,3,13
sham,8445,0,1,1
sham,8446,3,2,9
sham,8447,1,1,4
sham,8448,2,0,5
sham,8449,0,1,8
sham,8450,1,3,16
sham,8451,7,7,43
sham,8452,3,4,22
sham,8453,2,1,6
sham,8454,1,0,8
sham,8455,2,2,13
sham,8456,5,11,33
sham,8457,0,0,1
sham,8458,2,2,7
sham,8459,0,0,0
sham,8460,2,2,5
sham,8461,1,1,6
sham,8462,2,5,14
sham,8463,1,0,3
sham,8464,1,1,1
sham,8465,2,4,12
sham,8466,0,0,0
sham,8467,4,4,5
sham,8468,2,4,6
sham,8469,2,3,9
sham,8470,3,1,3
sham,8471,2,3,5
sham,8472,0,0,0
sham,8473,6,7,13
sham,8474,7,3,14
sham,8475,3,1,8
sham,8476,0,1,1
sham,8477,1,0,2
sham,8478,2,7,20
sham,8479,4,4,14
sham,8480,0,1,2
sham,8481,0,0,0
sham,8482,2,3,11
sham,8483,5,2,17
sham,8484,7,5,34
sham,8485,0,0,3
sham,8486,7,4,22
sham,8487,0,0,0
sham,8488,1,1,4
sham,8489,0,0,1
sham,8490,4,4,7
sham,8491,4,1,10
sham,8492,0,0,0
sham,8493,1,1,6
sham,8494,4,6,33
sham,8495,1,1,5
sham,8496,0,0,4
sham,8497,0,0,0
sham,8498,3,4,19
sham,8499,1,2,3
sham,8500,3,2,10
sham,8501,3,0,4
sham,8502,0,0,0
sham,8503,0,2,2
sham,8504,4,4,16
sham,8505,4,4,10
sham,8506,0,5,19
sham,8507,1,1,2
sham,8508,1,0,6
sham,8509,4,5,20
sham,8510,4,3,23
sham,8511,4,4,28
sham,8512,3,3,14
sham,8513,4,3,8
sham,8514,4,4,15
sham,8515,1,2,8
sham,8516,6,14,41
sham,8517,4,6,18
sham,8518,0,0,3
sham,8519,0,1,9
sham,8520,1,2,12
sham,8521,5,4,14
sham,8522,1,4,10
sham,8523,0,0,0
sham,8524,0,0,0
sham,8525,8,12,36
sham,8526,1,1,3
sham,8527,1,2,9
sham,8528,1,1,9
sham,8529,0,3,3
sham,8530,0,0,0
sham,8531,6,5,23
sham,8532,5,8,26
sham,8533,0,3,5
sham,8534,1,1,7
sham,8535,0,0,0
sham,8536,0,0,0
sham,8537,0,0,3
sham,8538,0,2,4
sham,8539,0,0,1
sham,8540,3,0,4
sham,8541,5,1,23
sham,8542,0,0,0
sham,8543,0,2,2
sham,8544,1,1,8
sham,8545,3,2,11
sham,8546,0,0,3
sham,8547,0,1,4
sham,8548,0,1,0
sham,8549,2,2,8
sham,8550,1,1,2
sham,8551,4,6,35
sham,8552,2,0,3
sham,8553,3,1,11
sham,8554,0,1,4
sham,8555,7,7,31
sham,8556,1,4,14
sham,8557,2,5,23
sham,8558,0,0,0
sham,8559,0,0,1
sham,8560,2,2,9
sham,8561,0,1,3
sham,8562,1,1,4
sham,8563,0,0,0
sham,8564,2,1,11
sham,8565,3,2,7
sham,8566,0,0,0
sham,8567,0,0,0
sham,8568,0,0,1
sham,8569,1,0,4
sham,8570,1,0,5
sham,8571,0,0,0
sham,8572,3,3,10
sham,8573,0,0,0
sham,8574,0,0,0
sham,8575,1,2,4
sham,8576,4,4,20
sham,8577,0,1,2
sham,8578,6,6,22
sham,8579,0,0,1
sham,8580,1,1,9
sham,8581,1,1,6
sham,8582,3,3,8
sham,8583,1,2,1
sham,8584,3,0,5
sham,8585,1,1,1
sham,8586,0,1,1
sham,8587,12,4,20
sham,8588,1,0,2
sham,8589,1,1,5
sham,8590,4,7,25
sham,8591,0,0,0
sham,8592,5,4,28
sham,8593,1,0,0
sham,8594,0,1,2
sham,8595,5,5,22
sham,8596,0,0,3
sham,8597,4,7,28
sham,8598,3,2,13
sham,8599,3,1,17
sham,8600,4,3,11
sham,8601,0,0,4
sham,8602,5,3,24
sham,8603,3,10,31
sham,8604,4,6,22
sham,8605,0,0,0
sham,8606,0,1,6
sham,8607,1,0,1
sham,8608,1,0,3
sham,8609,1,1,10
sham,8610,1,1,3
sham,8611,0,0,0
sham,8612,9,4,29
sham,8613,0,1,3
sham,8614,6,5,29
sham,8615,2,5,15
sham,8616,0,0,0
sham,8617,1,1,9
sham,8618,1,0,0
sham,8619,0,0,0
sham,8620,5,3,29
sham,8621,0,1,1
sham,8622,5,3,23
sham,8623,3,2,8
sham,8624,2,3,16
sham,8625,3,3,12
sham,8626,6,6,27
sham,8627,4,6,22
sham,8628,1,0,2
sham,8629,3,5,14
sham,8630,7,6,29
sham,8631,8,7,31
sham,8632,2,4,18
sham,8633,1,1,5
sham,8634,1,1,3
sham,8635,2,7,16
sham,8636,0,0,2
sham,8637,1,0,5
sham,8638,0,1,3
sham,8639,1,2,4
sham,8640,1,1,5
sham,8641,5,3,11
sham,8642,2,0,3
sham,8643,2,2,12
sham,8644,0,1,1
sham,8645,0,3,3
sham,8646,4,2,10
sham,8647,2,1,8
sham,8648,7,7,31
sham,8649,0,2,5
sham,8650,0,0,3
sham,8651,0,1,5
sham,8652,5,3,27
sham,8653,0,0,5
sham,8654,1,0,0
sham,8655,0,1,1
sham,8656,4,4,8
sham,8657,2,2,4
sham,8658,3,2,22
sham,8659,0,3,3
sham,8660,3,2,14
sham,8661,6,6,33
sham,8662,11,4,37
sham,8663,0,1,6
sham,8664,1,3,5
sham,8665,3,3,15
sham,8666,2,4,4
sham,8667,4,2,19
sham,8668,0,0,8
sham,8669,0,0,0
sham,8670,1,1,2
sham,8671,0,0,7
sham,8672,1,2,15
sham,8673,1,0,2
sham,8674,3,2,12
sham,8675,1,4,4
sham,8676,2,4,9
sham,8677,0,0,2
sham,8678,4,0,9
sham,8679,2,4,7
sham,8680,1,2,15
sham,8681,0,0,7
sham,8682,1,1,5
sham,8683,1,0,3
sham,8684,0,1,1
sham,8685,0,0,0
sham,8686,0,1,1
sham,8687,0,0,5
sham,8688,1,5,14
sham,8689,1,1,5
sham,8690,0,0,0
sham,8691,3,1,8
sham,8692,0,0,0
sham,8693,0,0,0
sham,8694,4,3,18
sham,8695,0,0,2
sham,8696,3,2,22
sham,8697,0,0,0
sham,8698,3,3,12
sham,8699,4,1,7
sham,8700,1,0,4
sham,8701,7,5,14
sham,8702,1,1,7
sham,8703,2,1,3
sham,8704,1,0,4
sham,8705,1,1,10
sham,8706,0,0,0
sham,8707,1,0,6
sham,8708,3,3,12
sham,8709,1,2,13
sham,8710,4,5,34
sham,8711,4,1,12
sham,8712,1,2,5
sham,8713,1,0,7
sham,8714,3,5,28
sham,8715,3,5,9
sham,8716,0,4,10
sham,8717,0,0,4
sham,8718,1,1,2
sham,8719,1,1,5
sham,8720,4,3,13
sham,8721,2,1,3
sham,8722,0,1,0
sham,8723,0,2,1
sham,8724,0,1,1
sham,8725,2,1,8
sham,8726,0,0,0
sham,8727,0,0,0
sham,8728,0,0,2
sham,8729,1,0,0
sham,8730,2,3,20
sham,8731,2,2,8
sham,8732,0,0,1
sham,8733,11,9,38
sham,8734,0,0,0
sham,8735,2,4,22
sham,8736,0,2,5
sham,8737,1,0,6
sham,8738,0,1,1
sham,8739,0,0,0
sham,8740,0,0,0
sham,8741,0,1,6
sham,8742,1,2,9
sham,8743,0,0,0
sham,8744,2,5,9
sham,8745,1,3,18
sham,8746,1,2,11
sham,8747,0,0,1
sham,8748,0,0,0
sham,8749,0,0,0
sham,8750,3,4,23
sham,8751,2,3,3
sham,8752,1,1,3
sham,8753,0,0,0
sham,8754,3,6,19
sham,8755,1,2,3
sham,8756,2,1,4
sham,8757,6,6,28
sham,8758,1,0,0
sham,8759,1,3,7
sham,8760,4,6,25
sham,8761,7,6,21
sham,8762,0,1,4
sham,8763,1,1,2
sham,8764,4,1,11
sham,8765,2,2,10
sham,8766,2,0,4
sham,8767,1,0,3
sham,8768,0,1,2
sham,8769,0,0,0
sham,8770,0,0,0
sham,8771,3,3,13
sham,8772,0,1,5
sham,8773,4,7,30
sham,8774,7,10,48
sham,8775,0,0,2
sham,8776,4,2,7
sham,8777,1,2,3
sham,8778,0,0,2
sham,8779,0,0,0
sham,8780,0,1,0
sham,8781,0,0,1
sham,8782,0,3,23
sham,8783,2,3,14
sham,8784,1,1,11
sham,8785,0,0,2
sham,8786,0,0,0
sham,8787,0,0,3
sham,8788,0,0,1
sham,8789,2,1,7
sham,8790,0,2,5
sham,8791,1,3,5
sham,8792,1,0,0
sham,8793,1,1,2
sham,8794,0,0,4
sham,8795,2,4,23
sham,8796,2,1,10
sham,8797,2,4,15
sham,8798,1,1,10
sham,8799,0,0,3
sham,8800,0,2,6
sham,8801,1,6,17
sham,8802,4,2,13
sham,8803,1,0,1
sham,8804,2,2,8
sham,8805,0,1,1
sham,8806,0,1,3
sham,8807,1,2,9
sham,8808,11,9,22
sham,8809,1,1,1
sham,8810,0,0,0
sham,8811,8,2,27
sham,8812,1,0,0
sham,8813,0,0,0
sham,8814,9,7,40
sham,8815,0,0,0
sham,8816,0,2,5
sham,8817,0,2,4
sham,8818,3,8,14
sham,8819,7,2,31
sham,8820,3,1,11
sham,8821,4,2,19
sham,8822,0,1,2
sham,8823,0,1,0
sham,8824,0,0,0
sham,8825,4,3,14
sham,8826,1,4,9
sham,8827,0,3,8
sham,8828,2,0,5
sham,8829,0,0,8
sham,8830,1,1,15
sham,8831,2,1,6
sham,8832,2,1,2
sham,8833,0,0,3
sham,8834,0,0,0
sham,8835,1,0,1
sham,8836,0,0,2
sham,8837,1,2,10
sham,8838,0,0,0
sham,8839,1,0,4
sham,8840,1,4,12
sham,8841,1,2,7
sham,8842,4,7,22
sham,8843,4,3,10
sham,8844,2,0,10
sham,8845,0,0,1
sham,8846,1,0,2
sham,8847,1,0,1
sham,8848,3,3,19
sham,8849,0,0,4
sham,8850,4,4,10
sham,8851,0,0,0
sham,8852,0,0,1
sham,8853,2,2,10
sham,8854,1,1,4
sham,8855,0,0,0
sham,8856,3,0,7
sham,8857,0,0,0
sham,8858,1,2,2
sham,8859,1,1,2
sham,8860,0,1,6
sham,8861,2,3,6
sham,8862,0,0,3
sham,8863,0,1,1
sham,8864,5,4,18
sham,8865,1,0,4
sham,8866,2,0,4
sham,8867,0,0,0
sham,8868,1,3,9
sham,8869,0,0,0
sham,8870,0,0,0
sham,8871,1,2,3
sham,8872,6,3,9
sham,8873,1,1,4
sham,8874,3,3,6
sham,8875,1,1,5
sham,8876,0,0,2
sham,8877,0,0,0
sham,8878,4,2,20
sham,8879,1,0,5
sham,8880,0,0,1
sham,8881,1,0,2
sham,8882,0,1,4
sham,8883,2,4,12
sham,8884,2,3,12
sham,8885,0,0,0
sham,8886,1,1,2
sham,8887,0,0,0
sham,8888,2,2,9
sham,8889,0,0,0
sham,8890,0,1,1
sham,8891,3,2,14
sham,8892,0,0,0
sham,8893,2,3,30
sham,8894,1,2,3
sham,8895,2,4,26
sham,8896,2,1,8
sham,8897,0,0,0
sham,8898,0,0,0
sham,8899,0,1,3
sham,8900,2,3,7
sham,8901,5,2,10
sham,8902,2,7,28
sham,8903,1,1,2
sham,8904,3,2,6
sham,8905,0,1,1
sham,8906,3,5,11
sham,8907,3,3,14
sham,8908,1,1,4
sham,8909,2,5,16
sham,8910,4,3,16
sham,8911,0,2,5
sham,8912,0,1,0
sham,8913,1,1,5
sham,8914,0,1,3
sham,8915,1,0,3
sham,8916,2,0,4
sham,8917,0,0,0
sham,8918,1,0,1
sham,8919,1,1,3
sham,8920,2,0,2
sham,8921,1,1,5
sham,8922,3,4,8
sham,8923,1,0,6
sham,8924,0,1,1
sham,8925,0,3,10
sham,8926,10,3,35
sham,8927,0,0,4
sham,8928,0,1,0
sham,8929,1,0,0
sham,8930,0,1,0
sham,8931,0,0,0
sham,8932,6,7,33
sham,8933,0,1,2
sham,8934,0,0,0
sham,8935,0,1,4
sham,8936,2,1,5
sham,8937,1,1,6
sham,8938,0,1,4
sham,8939,1,1,4
sham,8940,4,4,24
sham,8941,1,5,18
sham,8942,1,0,1
sham,8943,1,1,11
sham,8944,0,0,0
sham,8945,4,1,9
sham,8946,0,0,0
sham,8947,0,0,0
sham,8948,2,1,4
sham,8949,1,2,2
sham,8950,6,7,32
sham,8951,0,1,1
sham,8952,3,2,16
sham,8953,2,4,10
sham,8954,6,5,13
sham,8955,2,1,2
sham,8956,1,1,2
sham,8957,1,0,3
sham,8958,1,1,6
sham,8959,0,1,0
sham,8960,0,0,5
sham,8961,4,3,5
sham,8962,1,1,2
sham,8963,0,0,1
sham,8964,0,0,0
sham,8965,0,0,0
sham,8966,1,0,1
sham,8967,4,5,18
sham,8968,3,1,8
sham,8969,0,4,5
sham,8970,5,2,15
sham,8971,3,3,7
sham,8972,1,1,4
sham,8973,0,0,0
sham,8974,2,1,5
sham,8975,0,1,1
sham,8976,1,0,4
sham,8977,3,3,20
sham,8978,0,0,2
sham,8979,1,0,5
sham,8980,2,2,5
sham,8981,0,0,0
sham,8982,2,0,7
sham,8983,1,4,11
sham,8984,5,3,28
sham,8985,1,1,4
sham,8986,0,0,0
sham,8987,5,6,19
sham,8988,0,0,0
sham,8989,0,0,0
sham,8990,10,6,9
sham,8991,1,0,8
sham,8992,0,0,1
sham,8993,0,0,0
sham,8994,5,2,11
sham,8995,1,1,3
sham,8996,0,0,12
sham,8997,1,0,1
sham,8998,0,0,0
sham,8999,1,0,6
sham,9000,13,17,51
sham,9001,7,1,14
sham,9002,1,1,2
sham,9003,5,4,23
sham,9004,6,6,31
sham,9005,3,1,12
sham,9006,2,3,2
sham,9007,0,2,10
sham,9008,0,0,1
sham,9009,1,2,10
sham,9010,0,1,7
sham,9011,3,0,10
sham,9012,1,1,4
sham,9013,2,0,1
sham,9014,0,3,10
sham,9015,1,0,1
sham,9016,1,0,4
sham,9017,4,5,19
sham,9018,3,2,1
sham,9019,8,10,39
sham,9020,1,0,1
sham,9021,3,4,14
sham,9022,1,0,2
sham,9023,3,2,10
sham,9024,0,3,10
sham,9025,0,0,0
sham,9026,2,1,11
sham,9027,0,0,2
sham,9028,5,4,29
sham,9029,1,1,3
sham,9030,0,0,0
sham,9031,0,0,0
sham,9032,2,3,21
sham,9033,3,1,7
sham,9034,0,0,0
sham,9035,0,1,3
sham,9036,0,0,4
sham,9037,1,5,4
sham,9038,3,6,7
sham,9039,1,2,4
sham,9040,0,1,1
sham,9041,1,0,3
sham,9042,6,5,17
sham,9043,2,5,11
sham,9044,1,1,8
sham,9045,1,4,7
sham,9046,10,5,27
sham,9047,3,2,6
sham,9048,3,4,16
sham,9049,0,1,0
sham,9050,0,0,0
sham,9051,6,3,14
sham,9052,1,0,0
sham,9053,1,3,10
sham,9054,3,2,13
sham,9055,0,0,0
sham,9056,0,0,0
sham,9057,0,0,0
sham,9058,0,0,0
sham,9059,0,1,3
sham,9060,7,8,32
sham,9061,0,0,5
sham,9062,1,4,9
sham,9063,0,0,3
sham,9064,1,0,3
sham,9065,0,0,0
sham,9066,4,5,26
sham,9067,0,0,1
sham,9068,4,6,17
sham,9069,2,2,6
sham,9070,8,7,35
sham,9071,2,1,11
sham,9072,1,0,3
sham,9073,2,1,8
sham,9074,2,2,11
sham,9075,1,4,8
sham,9076,3,2,7
sham,9077,1,1,11
sham,9078,7,4,25
sham,9079,0,0,0
sham,9080,1,2,8
sham,9081,4,1,11
sham,9082,2,3,12
sham,9083,1,0,2
sham,9084,1,2,6
sham,9085,0,0,0
sham,9086,3,0,7
sham,9087,1,3,8
sham,9088,0,0,0
sham,9089,2,3,8
sham,9090,4,3,18
sham,9091,0,3,2
sham,9092,0,1,1
sham,9093,7,4,18
sham,9094,0,2,4
sham,9095,5,1,11
sham,9096,6,5,38
sham,9097,3,2,8
sham,9098,2,1,7
sham,9099,1,0,3
sham,9100,0,0,0
sham,9101,5,1,22
sham,9102,3,1,6
sham,9103,5,5,18
sham,9104,1,1,9
sham,9105,1,1,5
sham,9106,2,1,9
sham,9107,2,4,13
sham,9108,2,0,8
sham,9109,1,0,1
sham,9110,1,3,6
sham,9111,3,5,22
sham,9112,0,0,1
sham,9113,2,4,22
sham,9114,2,1,6
sham,9115,0,1,5
sham,9116,0,0,0
sham,9117,6,9,34
sham,9118,2,0,5
sham,9119,2,3,22
sham,9120,5,6,23
sham,9121,2,2,8
sham,9122,0,3,5
sham,9123,0,0,4
sham,9124,2,2,4
sham,9125,4,2,5
sham,9126,1,0,3
sham,9127,0,1,1
sham,9128,0,0,3
sham,9129,0,0,3
sham,9130,1,0,2
sham,9131,0,0,0
sham,9132,4,6,27
sham,9133,1,0,2
sham,9134,0,0,0
sham,9135,0,0,1
sham,9136,1,1,0
sham,9137,4,5,20
sham,9138,1,1,7
sham,9139,1,1,8
sham,9140,1,0,3
sham,9141,1,1,6
sham,9142,3,1,4
sham,9143,0,0,0
sham,9144,0,2,7
sham,9145,2,1,6
sham,9146,1,0,0
sham,9147,0,3,8
sham,9148,0,1,0
sham,9149,4,8,27
sham,9150,3,1,5
sham,9151,1,1,12
sham,9152,3,4,19
sham,9153,1,1,5
sham,9154,4,1,26
sham,9155,6,1,13
sham,9156,3,2,9
sham,9157,2,1,6
sham,9158,1,3,10
sham,9159,2,0,8
sham,9160,2,2,4
sham,9161,0,2,12
sham,9162,13,7,40
sham,9163,0,0,2
sham,9164,4,5,9
sham,9165,6,5,23
sham,9166,0,0,3
sham,9167,1,2,14
sham,9168,0,0,0
sham,9169,2,2,7
sham,9170,1,0,4
sham,9171,3,1,15
sham,9172,2,2,10
sham,9173,4,4,12
sham,9174,4,4,18
sham,9175,1,0,4
sham,9176,0,3,5
sham,9177,2,3,13
sham,9178,0,1,2
sham,9179,3,5,15
sham,9180,0,0,0
sham,9181,0,0,0
sham,9182,0,0,2
sham,9183,2,3,5
sham,9184,3,5,27
sham,9185,2,0,6
sham,9186,4,1,15
sham,9187,1,0,2
sham,9188,2,0,4
sham,9189,2,3,7
sham,9190,3,1,3
sham,9191,19,14,77
sham,9192,2,2,14
sham,9193,0,0,0
sham,9194,2,3,18
sham,9195,2,1,3
sham,9196,1,0,3
sham,9197,0,0,0
sham,9198,2,0,12
sham,9199,0,0,0
sham,9200,0,0,0
sham,9201,2,3,7
sham,9202,3,1,8
sham,9203,4,6,30
sham,9204,2,2,9
sham,9205,2,1,8
sham,9206,2,2,7
sham,9207,0,0,0
sham,9208,1,0,7
sham,9209,0,0,0
sham,9210,3,1,5
sham,9211,0,0,0
sham,9212,0,0,4
sham,9213,4,4,20
sham,9214,0,0,0
sham,9215,0,1,1
sham,9216,0,2,2
sham,9217,0,0,0
sham,9218,1,0,4
sham,9219,1,0,1
sham,9220,2,3,17
sham,9221,2,6,14
sham,9222,7,2,26
sham,9223,1,3,3
sham,9224,0,0,0
sham,9225,1,7,14
sham,9226,0,0,2
sham,9227,16,13,74
sham,9228,2,4,20
sham,9229,2,1,5
sham,9230,10,5,32
sham,9231,2,3,9
sham,9232,0,0,2
sham,9233,1,2,4
sham,9234,1,2,4
sham,9235,0,0,5
sham,9236,4,3,20
sham,9237,0,0,1
sham,9238,2,1,8
sham,9239,1,2,1
sham,9240,0,0,0
sham,9241,4,5,25
sham,9242,6,4,24
sham,9243,2,1,6
sham,9244,3,2,5
sham,9245,0,0,0
sham,9246,1,2,9
sham,9247,5,8,31
sham,9248,0,0,3
sham,9249,1,2,8
sham,9250,2,1,10
sham,9251,1,2,5
sham,9252,0,0,0
sham,9253,7,5,25
sham,9254,0,1,1
sham,9255,2,3,19
sham,9256,0,0,5
sham,9257,0,0,0
sham,9258,0,1,3
sham,9259,0,0,0
sham,9260,0,0,1
sham,9261,3,1,15
sham,9262,1,1,0
sham,9263,1,2,9
sham,9264,0,2,11
sham,9265,4,4,21
sham,9266,0,4,7
sham,9267,2,2,4
sham,9268,2,0,2
sham,9269,0,2,10
sham,9270,1,0,1
sham,9271,2,3,10
sham,9272,1,1,7
sham,9273,0,0,5
sham,9274,0,0,0
sham,9275,0,1,6
sham,9276,0,0,0
sham,9277,5,7,34
sham,9278,9,9,48
sham,9279,0,0,0
sham,9280,1,0,13
sham,9281,0,0,1
sham,9282,2,0,6
sham,9283,0,0,0
sham,9284,2,1,4
sham,9285,0,0,0
sham,9286,0,0,0
sham,9287,4,3,13
sham,9288,0,1,0
sham,9289,3,3,19
sham,9290,1,0,4
sham,9291,2,1,15
sham,9292,1,1,12
sham,9293,0,0,0
sham,9294,3,2,18
sham,9295,1,3,6
sham,9296,0,0,4
sham,9297,0,0,0
sham,9298,1,2,5
sham,9299,6,5,18
sham,9300,0,1,3
sham,9301,1,1,6
sham,9302,1,1,2
sham,9303,0,1,1
sham,9304,0,0,0
sham,9305,2,2,4
sham,9306,2,0,6
sham,9307,0,0,0
sham,9308,0,0,1
sham,9309,2,1,3
sham,9310,2,1,9
sham,9311,2,0,7
sham,9312,1,1,5
sham,9313,0,1,8
sham,9314,2,2,6
sham,9315,0,0,0
sham,9316,6,7,29
sham,9317,2,5,14
sham,9318,2,2,10
sham,9319,1,1,3
sham,9320,0,1,4
sham,9321,0,1,0
sham,9322,1,5,17
sham,9323,0,0,1
sham,9324,0,2,3
sham,9325,0,1,2
sham,9326,2,1,5
sham,9327,2,0,11
sham,9328,3,2,10
sham,9329,2,2,12
sham,9330,2,3,15
sham,9331,1,1,2
sham,9332,0,0,0
sham,9333,0,0,0
sham,9334,1,1,2
sham,9335,5,5,27
sham,9336,0,0,0
sham,9337,1,0,0
sham,9338,3,1,4
sham,9339,2,0,10
sham,9340,0,0,0
sham,9341,1,1,4
sham,9342,0,1,6
sham,9343,4,4,12
sham,9344,0,0,2
sham,9345,3,1,11
sham,9346,2,1,7
sham,9347,0,0,2
sham,9348,3,1,12
sham,9349,0,0,2
sham,9350,2,3,7
sham,9351,1,1,7
sham,9352,0,0,8
sham,9353,0,0,1
sham,9354,2,2,12
sham,9355,0,0,0
sham,9356,2,4,17
sham,9357,0,0,0
sham,9358,4,4,20
sham,9359,6,2,13
sham,9360,2,2,5
sham,9361,4,1,13
sham,9362,0,1,5
sham,9363,1,0,4
sham,9364,10,9,27
sham,9365,2,0,3
sham,9366,0,0,1
sham,9367,1,2,10
sham,9368,6,4,26
sham,9369,1,1,6
sham,9370,0,0,2
sham,9371,2,1,10
sham,9372,0,1,9
sham,9373,0,0,0
sham,9374,0,0,0
sham,9375,0,2,7
sham,9376,0,0,0
sham,9377,1,0,7
sham,9378,1,1,3
sham,9379,0,2,8
sham,9380,1,0,2
sham,9381,0,2,5
sham,9382,2,3,5
sham,9383,0,1,3
sham,9384,0,0,0
sham,9385,0,2,5
sham,9386,0,3,11
sham,9387,0,0,0
sham,9388,0,0,0
sham,9389,0,0,3
sham,9390,1,0,0
sham,9391,0,1,2
sham,9392,2,0,3
sham,9393,2,2,16
sham,9394,0,0,0
sham,9395,1,1,2
sham,9396,1,1,5
sham,9397,1,1,1
sham,9398,2,1,4
sham,9399,0,1,4
sham,9400,2,0,7
sham,9401,0,0,0
sham,9402,0,0,1
sham,9403,7,4,30
sham,9404,1,1,3
sham,9405,6,7,44
sham,9406,1,0,1
sham,9407,2,4,9
sham,9408,0,0,0
sham,9409,0,0,1
sham,9410,2,3,5
sham,9411,4,3,8
sham,9412,3,4,18
sham,9413,0,0,0
sham,9414,4,4,9
sham,9415,0,0,0
sham,9416,5,4,14
sham,9417,0,1,3
sham,9418,1,1,2
sham,9419,4,5,10
sham,9420,2,2,7
sham,9421,0,0,1
sham,9422,0,1,3
sham,9423,1,0,1
sham,9424,1,0,2
sham,9425,3,0,12
sham,9426,1,0,10
sham,9427,0,3,12
sham,9428,0,0,0
sham,9429,0,0,0
sham,9430,3,3,25
sham,9431,3,2,9
sham,9432,1,2,9
sham,9433,5,2,17
sham,9434,4,5,25
sham,9435,1,1,3
sham,9436,0,3,6
sham,9437,1,2,7
sham,9438,0,0,0
sham,9439,0,1,5
sham,9440,3,2,18
sham,9441,1,3,10
sham,9442,1,2,4
sham,9443,0,1,2
sham,9444,0,0,0
sham,9445,0,3,4
sham,9446,2,2,7
sham,9447,0,0,1
sham,9448,2,1,8
sham,9449,2,6,18
sham,9450,0,0,0
sham,9451,0,1,4
sham,9452,1,0,6
sham,9453,5,7,21
sham,9454,0,0,0
sham,9455,0,1,7
sham,9456,2,2,3
sham,9457,3,0,10
sham,9458,4,4,10
sham,9459,0,2,6
sham,9460,0,1,1
sham,9461,2,0,5
sham,9462,0,0,13
sham,9463,0,1,1
sham,9464,1,1,10
sham,9465,0,0,1
sham,9466,0,0,2
sham,9467,1,2,8
sham,9468,1,1,3
sham,9469,3,6,15
sham,9470,3,0,5
sham,9471,2,4,9
sham,9472,4,5,21
sham,9473,6,4,23
sham,9474,0,0,0
sham,9475,1,2,7
sham,9476,0,1,3
sham,9477,0,1,1
sham,9478,1,0,7
sham,9479,1,0,0
sham,9480,0,0,2
sham,9481,4,1,13
sham,9482,7,4,30
sham,9483,0,2,5
sham,9484,0,1,5
sham,9485,11,8,53
sham,9486,3,1,11
sham,9487,1,0,4
sham,9488,2,2,21
sham,9489,2,3,12
sham,9490,0,0,0
sham,9491,3,3,16
sham,9492,1,0,5
sham,9493,2,2,15
sham,9494,8,6,46
sham,9495,0,1,1
sham,9496,0,0,0
sham,9497,6,8,19
sham,9498,3,1,5
sham,9499,0,0,0
sham,9500,0,0,2
sham,9501,0,0,4
sham,9502,0,1,0
sham,9503,0,0,0
sham,9504,2,1,11
sham,9505,7,6,18
sham,9506,2,0,11
sham,9507,1,0,3
sham,9508,4,4,20
sham,9509,2,1,5
sham,9510,3,1,9
sham,9511,2,3,8
sham,9512,2,0,9
sham,9513,10,7,43
sham,9514,2,2,15
sham,9515,5,7,40
sham,9516,1,0,4
sham,9517,3,2,12
sham,9518,1,0,1
sham,9519,0,1,2
sham,9520,0,1,7
sham,9521,5,4,12
sham,9522,1,2,3
sham,9523,1,3,4
sham,9524,3,4,17
sham,9525,0,0,3
sham,9526,2,0,13
sham,9527,0,0,0
sham,9528,1,0,2
sham,9529,1,1,0
sham,9530,1,0,1
sham,9531,0,1,3
sham,9532,9,4,21
sham,9533,2,3,10
sham,9534,0,2,1
sham,9535,6,4,25
sham,9536,2,3,19
sham,9537,1,2,11
sham,9538,1,0,4
sham,9539,0,0,0
sham,9540,1,2,2
sham,9541,3,5,16
sham,9542,0,0,10
sham,9543,0,0,0
sham,9544,1,3,14
sham,9545,0,1,7
sham,9546,2,1,11
sham,9547,7,10,20
sham,9548,0,0,0
sham,9549,1,1,6
sham,9550,5,6,33
sham,9551,3,5,17
sham,9552,2,0,11
sham,9553,1,0,1
sham,9554,0,0,4
sham,9555,3,5,31
sham,9556,0,3,5
sham,9557,0,0,2
sham,9558,0,2,3
sham,9559,2,2,3
sham,9560,2,3,9
sham,9561,1,0,7
sham,9562,0,0,6
sham,9563,2,2,13
sham,9564,1,1,3
sham,9565,1,2,5
sham,9566,1,3,7
sham,9567,0,0,0
sham,9568,4,4,26
sham,9569,2,3,11
sham,9570,1,1,9
sham,9571,2,1,9
sham,9572,0,2,7
sham,9573,1,1,1
sham,9574,5,4,15
sham,9575,0,0,0
sham,9576,1,1,6
sham,9577,2,0,3
sham,9578,0,0,0
sham,9579,1,0,0
sham,9580,0,1,6
sham,9581,1,1,1
sham,9582,1,2,7
sham,9583,2,1,2
sham,9584,3,3,5
sham,9585,3,0,13
sham,9586,0,0,0
sham,9587,1,1,0
sham,9588,1,0,8
sham,9589,0,0,2
sham,9590,0,0,0
sham,9591,2,1,11
sham,9592,8,3,35
sham,9593,2,3,15
sham,9594,3,3,13
sham,9595,0,3,20
sham,9596,0,0,2
sham,9597,2,4,10
sham,9598,4,5,23
sham,9599,1,0,2
sham,9600,2,0,9
sham,9601,2,0,5
sham,9602,1,2,5
sham,9603,0,0,0
sham,9604,0,1,5
sham,9605,1,2,1
sham,9606,11,13,48
sham,9607,0,2,7
sham,9608,1,1,10
sham,9609,3,5,13
sham,9610,5,6,17
sham,9611,1,2,0
sham,9612,6,6,34
sham,9613,2,0,9
sham,9614,8,9,40
sham,9615,1,1,6
sham,9616,6,2,16
sham,9617,4,3,16
sham,9618,3,2,5
sham,9619,0,0,0
sham,9620,0,2,5
sham,9621,0,0,1
sham,9622,3,2,6
sham,9623,0,0,1
sham,9624,0,0,0
sham,9625,0,1,1
sham,9626,0,0,0
sham,9627,0,1,0
sham,9628,0,0,3
sham,9629,4,2,10
sham,9630,1,1,8
sham,9631,0,0,3
sham,9632,0,1,2
sham,9633,0,0,0
sham,9634,1,1,3
sham,9635,3,1,14
sham,9636,4,2,13
sham,9637,1,3,14
sham,9638,1,1,3
sham,9639,1,0,4
sham,9640,1,2,2
sham,9641,9,8,37
sham,9642,0,0,0
sham,9643,2,1,4
sham,9644,1,1,5
sham,9645,1,0,4
sham,9646,3,1,6
sham,9647,3,1,4
sham,9648,2,2,4
sham,9649,3,5,13
sham,9650,0,2,2
sham,9651,1,0,5
sham,9652,2,1,5
sham,9653,2,4,29
sham,9654,2,3,13
sham,9655,1,0,5
sham,9656,5,1,24
sham,9657,0,1,8
sham,9658,0,2,4
sham,9659,2,1,14
sham,9660,0,0,2
sham,9661,1,0,2
sham,9662,0,0,0
sham,9663,1,2,3
sham,9664,6,4,24
sham,9665,0,1,2
sham,9666,1,0,1
sham,9667,4,1,10
sham,9668,1,2,5
sham,9669,2,1,4
sham,9670,0,0,3
sham,9671,2,2,6
sham,9672,1,0,1
sham,9673,1,0,4
sham,9674,1,0,5
sham,9675,2,0,7
sham,9676,2,1,10
sham,9677,4,4,6
sham,9678,2,2,9
sham,9679,1,1,5
sham,9680,4,4,17
sham,9681,0,2,2
sham,9682,4,7,30
sham,9683,2,3,2
sham,9684,1,1,18
sham,9685,1,1,1
sham,9686,2,3,7
sham,9687,1,1,3
sham,9688,1,1,9
sham,9689,1,1,2
sham,9690,1,2,5
sham,9691,1,0,7
sham,9692,1,0,3
sham,9693,1,1,9
sham,9694,0,0,0
sham,9695,0,0,2
sham,9696,2,2,11
sham,9697,1,0,2
sham,9698,0,0,1
sham,9699,1,0,3
sham,9700,2,1,16
sham,9701,1,0,1
sham,9702,4,5,22
sham,9703,6,4,23
sham,9704,2,1,12
sham,9705,0,2,8
sham,9706,1,0,1
sham,9707,2,0,3
sham,9708,1,0,3
sham,9709,0,2,2
sham,9710,0,2,1
sham,9711,0,3,7
sham,9712,2,2,5
sham,9713,0,0,3
sham,9714,4,2,9
sham,9715,3,3,11
sham,9716,1,0,2
sham,9717,1,0,3
sham,9718,0,0,0
sham,9719,5,4,10
sham,9720,0,0,1
sham,9721,3,2,13
sham,9722,1,1,10
sham,9723,0,0,0
sham,9724,0,1,2
sham,9725,1,2,15
sham,9726,1,2,10
sham,9727,1,1,4
sham,9728,1,1,14
sham,9729,0,0,0
sham,9730,0,0,2
sham,9731,0,1,4
sham,9732,0,0,0
sham,9733,3,7,22
sham,9734,1,0,8
sham,9735,1,1,6
sham,9736,3,2,17
sham,9737,0,0,1
sham,9738,1,1,1
sham,9739,2,1,14
sham,9740,0,2,1
sham,9741,2,3,8
sham,9742,3,0,17
sham,9743,5,6,28
sham,9744,6,2,15
sham,9745,3,1,11
sham,9746,1,1,5
sham,9747,6,9,22
sham,9748,3,1,6
sham,9749,2,0,3
sham,9750,1,2,6
sham,9751,4,4,9
sham,9752,3,1,7
sham,9753,1,2,5
sham,9754,0,0,0
sham,9755,8,14,55
sham,9756,5,3,18
sham,9757,8,7,35
sham,9758,2,4,14
sham,9759,2,1,4
sham,9760,1,3,9
sham,9761,0,0,0
sham,9762,5,4,28
sham,9763,0,0,0
sham,9764,1,3,8
sham,9765,2,3,10
sham,9766,1,0,13
sham,9767,0,0,0
sham,9768,0,0,6
sham,9769,0,0,3
sham,9770,1,2,9
sham,9771,1,0,4
sham,9772,0,2,13
sham,9773,6,6,16
sham,9774,3,3,11
sham,9775,3,4,13
sham,9776,1,1,3
sham,9777,2,3,11
sham,9778,1,4,1
sham,9779,1,2,4
sham,9780,3,4,9
sham,9781,0,0,0
sham,9782,3,1,5
sham,9783,1,4,9
sham,9784,0,0,0
sham,9785,0,0,0
sham,9786,2,1,3
sham,9787,0,1,3
sham,9788,0,1,1
sham,9789,7,6,18
sham,9790,3,2,12
sham,9791,2,0,7
sham,9792,0,2,6
sham,9793,5,3,12
sham,9794,0,0,5
sham,9795,0,0,0
sham,9796,0,0,0
sham,9797,6,1,22
sham,9798,0,0,1
sham,9799,2,1,17
sham,9800,0,0,7
sham,9801,0,1,1
sham,9802,8,4,31
sham,9803,0,0,0
sham,9804,1,2,12
sham,9805,1,0,0
sham,9806,3,2,4
sham,9807,3,1,8
sham,9808,8,9,28
sham,9809,1,3,9
sham,9810,2,1,4
sham,9811,0,0,0
sham,9812,1,3,4
sham,9813,1,0,3
sham,9814,2,2,1
sham,9815,4,2,11
sham,9816,0,0,0
sham,9817,0,0,0
sham,9818,1,1,6
sham,9819,0,0,0
sham,9820,5,6,36
sham,9821,0,0,0
sham,9822,0,0,0
sham,9823,2,2,21
sham,9824,0,0,0
sham,9825,0,0,0
sham,9826,0,2,4
sham,9827,3,5,25
sham,9828,3,4,11
sham,9829,0,1,8
sham,9830,7,3,14
sham,9831,0,0,0
sham,9832,1,2,2
sham,9833,0,0,2
sham,9834,1,1,4
sham,9835,0,0,7
sham,9836,0,1,0
sham,9837,0,0,0
sham,9838,0,2,6
sham,9839,6,7,33
sham,9840,3,1,10
sham,9841,1,2,7
sham,9842,0,1,4
sham,9843,0,0,0
sham,9844,0,1,5
sham,9845,3,2,9
sham,9846,4,6,23
sham,9847,0,2,5
sham,9848,1,0,0
sham,9849,3,1,6
sham,9850,1,0,3
sham,9851,4,0,6
sham,9852,0,0,0
sham,9853,4,3,17
sham,9854,5,2,24
sham,9855,1,0,8
sham,9856,1,1,9
sham,9857,5,4,17
sham,9858,5,3,14
sham,9859,4,1,6
sham,9860,2,1,4
sham,9861,0,0,0
sham,9862,2,0,4
sham,9863,1,1,1
sham,9864,2,2,8
sham,9865,1,0,2
sham,9866,0,2,4
sham,9867,0,0,5
sham,9868,0,0,0
sham,9869,1,2,9
sham,9870,3,2,11
sham,9871,1,0,6
sham,9872,3,1,11
sham,9873,4,2,11
sham,9874,6,7,34
sham,9875,3,3,25
sham,9876,0,0,0
sham,9877,2,5,21
sham,9878,0,3,9
sham,9879,2,2,4
sham,9880,0,0,0
sham,9881,0,0,3
sham,9882,2,4,20
sham,9883,1,1,9
sham,9884,0,1,4
sham,9885,3,3,14
sham,9886,0,0,0
sham,9887,0,0,0
sham,9888,0,0,0
sham,9889,0,2,16
sham,9890,0,0,2
sham,9891,6,1,19
sham,9892,1,1,5
sham,9893,6,2,9
sham,9894,0,1,5
sham,9895,1,1,3
sham,9896,0,1,1
sham,9897,4,0,10
sham,9898,2,6,22
sham,9899,2,2,8
sham,9900,0,0,3
sham,9901,0,1,3
sham,9902,0,0,1
sham,9903,0,0,0
sham,9904,1,0,4
sham,9905,8,8,27
sham,9906,5,2,13
sham,9907,0,0,0
sham,9908,1,0,8
sham,9909,1,0,1
sham,9910,0,0,0
sham,9911,3,2,11
sham,9912,6,2,14
sham,9913,0,0,7
sham,9914,1,2,12
sham,9915,1,0,2
sham,9916,1,1,6
sham,9917,0,1,2
sham,9918,1,0,4
sham,9919,0,0,1
sham,9920,1,2,8
sham,9921,0,0,0
sham,9922,0,1,1
sham,9923,6,4,37
sham,9924,0,0,2
sham,9925,1,1,13
sham,9926,0,0,6
sham,9927,1,0,7
sham,9928,1,0,5
sham,9929,0,0,0
sham,9930,0,1,11
sham,9931,0,1,3
sham,9932,2,0,7
sham,9933,0,0,0
sham,9934,0,0,2
sham,9935,0,1,5
sham,9936,0,1,5
sham,9937,0,0,0
sham,9938,0,0,0
sham,9939,0,0,4
sham,9940,0,0,2
sham,9941,2,0,4
sham,9942,0,0,0
sham,9943,1,2,7
sham,9944,2,2,7
sham,9945,3,10,43
sham,9946,4,4,14
sham,9947,0,1,0
sham,9948,0,0,0
sham,9949,10,14,56
sham,9950,1,0,0
sham,9951,1,0,4
sham,9952,0,1,1
sham,9953,2,1,8
sham,9954,4,0,8
sham,9955,2,2,8
sham,9956,1,1,2
sham,9957,0,1,2
sham,9958,3,3,15
sham,9959,1,0,3
sham,9960,2,2,7
sham,9961,1,4,5
sham,9962,1,0,5
sham,9963,0,1,4
sham,9964,0,0,3
sham,9965,1,0,1
sham,9966,3,8,22
sham,9967,3,1,11
sham,9968,0,1,3
sham,9969,0,1,6
sham,9970,1,4,11
sham,9971,3,2,6
sham,9972,0,0,4
sham,9973,0,0,0
sham,9974,2,0,11
sham,9975,2,2,10
sham,9976,1,2,11
sham,9977,2,2,8
sham,9978,1,0,10
sham,9979,2,1,8
sham,9980,1,3,8
sham,9981,2,3,18
sham,9982,5,3,11
sham,9983,3,7,16
sham,9984,2,2,12
sham,9985,0,0,3
sham,9986,2,1,4
sham,9987,0,0,0
sham,9988,2,5,18
sham,9989,2,2,8
sham,9990,6,3,10
sham,9991,0,1,5
sham,9992,1,0,4
sham,9993,2,2,5
sham,9994,1,1,0
sham,9995,7,8,23
sham,9996,2,2,14
sham,9997,2,3,10
sham,9998,0,0,0
sham,9999,1,2,3
operation,0,0,0,2
operation,1,3,3,8
operation,2,5,4,16
operation,3,1,0,1
operation,4,2,2,8
operation,5,0,0,2
operation,6,2,1,8
operation,7,1,1,3
operation,8,0,0,0
operation,9,0,0,1
operation,10,0,0,5
operation,11,3,2,15
operation,12,0,0,2
operation,13,4,4,9
operation,14,1,0,2
operation,15,3,4,16
operation,16,1,0,0
operation,17,6,5,31
operation,18,0,0,1
operation,19,0,0,1
operation,20,2,2,13
operation,21,1,1,0
operation,22,3,4,13
operation,23,0,0,2
operation,24,0,0,0
operation,25,0,0,0
operation,26,1,1,5
operation,27,3,3,3
operation,28,0,0,1
operation,29,0,0,0
operation,30,0,2,7
operation,31,0,0,0
operation,32,0,0,2
operation,33,0,0,1
operation,34,3,1,7
operation,35,1,3,11
operation,36,0,0,0
operation,37,1,2,4
operation,38,0,1,12
operation,39,8,11,40
operation,40,1,3,0
operation,41,0,0,0
operation,42,1,1,2
operation,43,2,2,5
operation,44,0,0,1
operation,45,3,4,21
operation,46,1,1,10
operation,47,0,0,3
operation,48,0,0,0
operation,49,1,1,7
operation,50,4,7,16
operation,51,3,6,25
operation,52,0,0,0
operation,53,2,0,3
operation,54,0,0,0
operation,55,0,0,3
operation,56,1,2,0
operation,57,6,4,13
operation,58,6,3,16
operation,59,4,5,11
operation,60,1,0,5
operation,61,4,5,26
operation,62,1,1,0
operation,63,2,1,12
operation,64,4,2,18
operation,65,1,1,7
operation,66,0,0,0
operation,67,0,0,6
operation,68,0,1,1
operation,69,2,1,15
operation,70,3,3,16
operation,71,3,3,15
operation,72,1,2,6
operation,73,1,1,5
operation,74,2,2,6
operation,75,0,0,0
operation,76,0,0,0
operation,77,0,0,0
operation,78,0,0,2
operation,79,4,4,13
operation,80,0,1,8
operation,81,2,3,2
operation,82,1,3,9
operation,83,2,2,10
operation,84,1,1,9
operation,85,1,1,7
operation,86,1,0,13
operation,87,2,3,13
operation,88,1,1,2
operation,89,5,4,17
operation,90,0,0,0
operation,91,0,0,0
operation,92,2,4,16
operation,93,2,2,8
operation,94,0,1,3
operation,95,5,5,23
operation,96,0,1,8
operation,97,4,2,20
operation,98,0,0,0
operation,99,1,0,2
operation,100,0,0,4
operation,101,1,0,2
operation,102,3,3,20
operation,103,0,0,1
operation,104,0,2,12
operation,105,0,0,0
operation,106,0,0,0
operation,107,1,2,11
operation,108,0,1,3
operation,109,0,0,1
operation,110,0,0,2
operation,111,5,6,19
operation,112,0,0,0
operation,113,2,2,10
operation,114,1,1,7
operation,115,0,0,0
operation,116,3,6,21
operation,117,0,1,11
operation,118,1,0,2
operation,119,1,0,9
operation,120,0,0,7
operation,121,4,3,5
operation,122,0,0,4
operation,123,1,1,4
operation,124,0,0,0
operation,125,0,0,2
operation,126,0,0,0
operation,127,1,0,3
operation,128,2,2,6
operation,129,0,0,2
operation,130,2,1,1
operation,131,1,1,2
operation,132,2,3,8
operation,133,1,2,13
operation,134,3,5,29
operation,135,2,3,7
operation,136,3,1,25
operation,137,1,1,4
operation,138,1,1,6
operation,139,0,0,4
operation,140,0,0,0
operation,141,5,7,22
operation,142,0,1,3
operation,143,2,3,7
operation,144,0,0,0
operation,145,6,7,33
operation,146,0,0,0
operation,147,1,1,7
operation,148,5,6,23
operation,149,1,1,7
operation,150,0,0,3
operation,151,1,0,2
operation,152,0,0,0
operation,153,0,0,0
operation,154,0,0,1
operation,155,2,3,8
operation,156,1,0,7
operation,157,1,1,4
operation,158,0,0,0
operation,159,1,1,7
operation,160,0,0,0
operation,161,2,4,6
operation,162,1,1,3
operation,163,5,3,16
operation,164,2,1,14
operation,165,1,1,7
operation,166,0,0,4
operation,167,1,2,3
operation,168,0,0,0
operation,169,0,1,8
operation,170,2,2,16
operation,171,0,1,2
operation,172,1,1,2
operation,173,0,1,0
operation,174,5,5,11
operation,175,0,2,5
operation,176,0,0,2
operation,177,2,2,11
operation,178,1,0,6
operation,179,0,0,0
operation,180,1,1,6
operation,181,5,4,16
operation,182,7,6,25
operation,183,3,5,23
operation,184,1,2,1
operation,185,1,2,9
operation,186,0,0,0
operation,187,1,1,2
operation,188,2,3,13
operation,189,0,0,0
operation,190,3,3,7
operation,191,0,0,0
operation,192,1,2,11
operation,193,0,0,1
operation,194,2,1,11
operation,195,3,2,4
operation,196,3,1,9
operation,197,1,0,2
operation,198,1,1,3
operation,199,2,2,4
operation,200,0,0,0
operation,201,1,0,1
operation,202,0,0,0
operation,203,2,2,5
operation,204,3,4,6
operation,205,2,4,14
operation,206,1,0,3
operation,207,0,0,6
operation,208,1,0,1
operation,209,5,5,13
operation,210,0,0,1
operation,211,2,3,10
operation,212,0,0,2
operation,213,2,1,0
operation,214,1,2,6
operation,215,3,4,10
operation,216,1,0,4
operation,217,0,0,2
operation,218,1,1,7
operation,219,0,0,0
operation,220,1,1,3
operation,221,0,0,6
operation,222,3,1,12
operation,223,0,2,9
operation,224,0,0,0
operation,225,3,3,8
operation,226,0,0,0
operation,227,0,0,1
operation,228,3,2,11
operation,229,0,0,0
operation,230,2,2,15
operation,231,1,1,2
operation,232,3,3,16
operation,233,10,11,30
operation,234,0,0,0
operation,235,5,5,26
operation,236,0,1,3
operation,237,0,0,0
operation,238,1,1,4
operation,239,0,0,0
operation,240,1,1,3
operation,241,0,0,0
operation,242,0,0,0
operation,243,0,0,0
operation,244,3,3,10
operation,245,1,0,3
operation,246,2,2,5
operation,247,2,2,10
operation,248,0,0,4
operation,249,1,1,7
operation,250,4,4,31
operation,251,0,0,0
operation,252,3,2,5
operation,253,3,2,4
operation,254,1,1,16
operation,255,1,1,3
operation,256,0,0,13
operation,257,8,8,29
operation,258,1,1,1
operation,259,4,6,22
operation,260,3,4,6
operation,261,1,0,2
operation,262,0,1,1
operation,263,2,1,7
operation,264,2,2,4
operation,265,3,3,7
operation,266,1,1,15
operation,267,2,3,22
operation,268,0,0,0
operation,269,1,1,5
operation,270,0,0,0
operation,271,2,1,7
operation,272,2,3,14
operation,273,1,1,8
operation,274,2,1,5
operation,275,0,0,0
operation,276,2,4,13
operation,277,0,0,4
operation,278,0,0,3
operation,279,0,1,4
operation,280,0,0,6
operation,281,0,0,0
operation,282,0,0,5
operation,283,0,0,1
operation,284,0,0,2
operation,285,1,1,2
operation,286,1,1,1
operation,287,3,4,20
operation,288,3,3,11
operation,289,0,0,2
operation,290,5,6,14
operation,291,1,2,8
operation,292,0,1,1
operation,293,0,0,7
operation,294,0,0,3
operation,295,5,6,23
operation,296,2,1,5
operation,297,1,2,6
operation,298,2,1,10
operation,299,3,3,8
operation,300,2,0,5
operation,301,1,2,12
operation,302,0,0,0
operation,303,0,0,0
operation,304,0,1,2
operation,305,4,4,8
operation,306,0,1,14
operation,307,0,0,0
operation,308,2,1,3
operation,309,3,4,21
operation,310,0,0,0
operation,311,5,2,24
operation,312,7,8,30
operation,313,4,4,30
operation,314,1,1,3
operation,315,1,1,5
operation,316,4,3,14
operation,317,0,0,0
operation,318,0,0,4
operation,319,3,4,10
operation,320,3,3,6
operation,321,2,1,11
operation,322,1,0,5
operation,323,0,0,0
operation,324,1,1,1
operation,325,0,0,0
operation,326,5,6,14
operation,327,0,0,2
operation,328,2,2,19
operation,329,0,0,8
operation,330,0,0,0
operation,331,1,0,0
operation,332,1,1,4
operation,333,1,1,7
operation,334,1,1,1
operation,335,3,2,4
operation,336,0,0,1
operation,337,0,0,0
operation,338,4,4,13
operation,339,1,0,5
operation,340,4,4,12
operation,341,8,7,35
operation,342,0,0,0
operation,343,6,6,32
operation,344,2,4,21
operation,345,3,2,14
operation,346,0,0,0
operation,347,2,1,0
operation,348,0,2,6
operation,349,4,2,10
operation,350,6,7,14
operation,351,0,1,7
operation,352,0,0,4
operation,353,0,1,6
operation,354,0,0,0
operation,355,1,1,2
operation,356,1,1,2
operation,357,0,0,6
operation,358,1,1,2
operation,359,4,3,12
operation,360,4,4,12
operation,361,5,5,9
operation,362,0,0,1
operation,363,0,0,2
operation,364,6,8,36
operation,365,0,0,3
operation,366,3,5,7
operation,367,4,3,12
operation,368,0,0,4
operation,369,1,1,0
operation,370,1,1,0
operation,371,3,3,12
operation,372,3,4,27
operation,373,0,0,3
operation,374,1,0,4
operation,375,1,1,2
operation,376,0,0,8
operation,377,0,0,4
operation,378,2,2,6
operation,379,2,2,1
operation,380,0,1,2
operation,381,1,1,1
operation,382,0,0,0
operation,383,3,1,11
operation,384,0,1,1
operation,385,0,0,0
operation,386,0,0,0
operation,387,1,1,3
operation,388,1,0,3
operation,389,4,3,12
operation,390,2,2,4
operation,391,4,3,3
operation,392,2,1,16
operation,393,0,0,0
operation,394,3,3,13
operation,395,5,3,12
operation,396,0,0,0
operation,397,0,0,4
operation,398,1,2,12
operation,399,0,0,1
operation,400,1,1,4
operation,401,0,0,0
operation,402,6,6,18
operation,403,6,5,23
operation,404,0,1,5
operation,405,4,1,17
operation,406,4,4,15
operation,407,0,0,0
operation,408,1,2,7
operation,409,5,4,27
operation,410,1,1,0
operation,411,5,5,14
operation,412,1,1,0
operation,413,3,2,10
operation,414,2,0,2
operation,415,5,4,20
operation,416,0,1,10
operation,417,4,7,33
operation,418,1,0,3
operation,419,1,0,2
operation,420,0,0,0
operation,421,1,0,4
operation,422,2,0,9
operation,423,2,2,4
operation,424,2,0,4
operation,425,3,4,21
operation,426,4,4,6
operation,427,0,0,0
operation,428,0,0,4
operation,429,0,0,0
operation,430,0,0,0
operation,431,6,5,32
operation,432,6,7,29
operation,433,0,0,2
operation,434,0,0,1
operation,435,0,0,0
operation,436,1,3,11
operation,437,5,7,27
operation,438,1,3,4
operation,439,2,3,5
operation,440,0,0,0
operation,441,2,2,10
operation,442,0,1,0
operation,443,0,0,3
operation,444,0,0,1
operation,445,0,0,0
operation,446,8,8,34
operation,447,0,0,0
operation,448,0,0,3
operation,449,8,7,30
operation,450,4,3,9
operation,451,3,2,9
operation,452,1,0,12
operation,453,2,2,19
operation,454,0,0,0
operation,455,1,0,6
operation,456,1,1,2
operation,457,8,11,40
operation,458,4,4,21
operation,459,0,0,0
operation,460,0,0,5
operation,461,4,4,20
operation,462,2,2,2
operation,463,7,11,31
operation,464,2,3,14
operation,465,0,0,0
operation,466,7,6,20
operation,467,4,8,26
operation,468,0,0,0
operation,469,3,4,5
operation,470,0,0,2
operation,471,0,0,7
operation,472,6,5,19
operation,473,3,2,12
operation,474,1,1,1
operation,475,2,4,9
operation,476,1,2,11
operation,477,1,0,3
operation,478,1,1,6
operation,479,3,1,21
operation,480,2,1,6
operation,481,1,0,3
operation,482,0,0,0
operation,483,2,2,1
operation,484,1,0,3
operation,485,0,1,6
operation,486,0,0,3
operation,487,0,0,0
operation,488,6,9,31
operation,489,0,0,9
operation,490,0,2,8
operation,491,1,1,3
operation,492,0,0,0
operation,493,1,2,11
operation,494,1,1,1
operation,495,8,9,41
operation,496,0,0,1
operation,497,2,2,18
operation,498,2,2,7
operation,499,2,3,10
operation,500,2,1,6
operation,501,0,0,1
operation,502,0,1,3
operation,503,1,2,6
operation,504,1,1,17
operation,505,0,0,1
operation,506,5,5,12
operation,507,1,1,11
operation,508,0,0,0
operation,509,0,0,0
operation,510,0,0,0
operation,511,0,0,4
operation,512,2,3,9
operation,513,2,1,7
operation,514,0,0,0
operation,515,0,2,10
operation,516,1,0,6
operation,517,2,2,6
operation,518,1,1,2
operation,519,2,2,3
operation,520,2,2,4
operation,521,2,0,7
operation,522,0,0,2
operation,523,0,1,1
operation,524,5,7,22
operation,525,2,2,2
operation,526,0,1,6
operation,527,6,1,26
operation,528,2,2,3
operation,529,1,2,5
operation,530,2,3,23
operation,531,1,0,1
operation,532,0,0,0
operation,533,4,2,11
operation,534,3,3,10
operation,535,2,2,7
operation,536,1,0,4
operation,537,0,1,6
operation,538,3,3,26
operation,539,8,6,38
operation,540,1,1,3
operation,541,1,0,13
operation,542,5,5,22
operation,543,1,0,4
operation,544,2,3,12
operation,545,0,0,0
operation,546,1,0,1
operation,547,5,6,27
operation,548,1,2,12
operation,549,2,1,4
operation,550,4,1,10
operation,551,0,0,0
operation,552,0,0,0
operation,553,1,1,0
operation,554,5,3,20
operation,555,0,0,0
operation,556,2,0,9
operation,557,6,4,10
operation,558,1,1,1
operation,559,3,1,15
operation,560,1,1,2
operation,561,0,0,0
operation,562,0,0,0
operation,563,2,1,5
operation,564,2,1,7
operation,565,2,2,20
operation,566,0,0,6
operation,567,0,0,0
operation,568,1,1,14
operation,569,1,1,7
operation,570,0,0,0
operation,571,0,1,3
operation,572,2,2,12
operation,573,8,6,22
operation,574,1,1,7
operation,575,1,1,1
operation,576,0,0,9
operation,577,0,0,2
operation,578,0,1,13
operation,579,2,2,6
operation,580,0,0,2
operation,581,0,0,0
operation,582,0,0,0
operation,583,2,1,9
operation,584,1,2,1
operation,585,0,0,0
operation,586,0,0,2
operation,587,2,2,6
operation,588,3,3,16
operation,589,0,0,0
operation,590,5,4,20
operation,591,2,2,8
operation,592,0,0,0
operation,593,3,6,31
operation,594,1,1,3
operation,595,3,3,15
operation,596,0,0,7
operation,597,0,2,6
operation,598,3,4,15
operation,599,1,5,16
operation,600,0,0,0
operation,601,0,2,9
operation,602,1,2,16
operation,603,0,0,3
operation,604,2,1,10
operation,605,2,2,2
operation,606,2,2,8
operation,607,0,0,5
operation,608,2,0,3
operation,609,4,5,28
operation,610,5,4,24
operation,611,0,0,2
operation,612,11,10,34
operation,613,0,0,4
operation,614,1,0,5
operation,615,0,0,4
operation,616,3,2,9
operation,617,2,3,15
operation,618,1,0,2
operation,619,3,2,16
operation,620,0,0,1
operation,621,1,1,9
operation,622,0,0,5
operation,623,2,1,9
operation,624,3,2,10
operation,625,2,2,9
operation,626,2,2,11
operation,627,4,2,19
operation,628,0,0,0
operation,629,1,2,11
operation,630,12,11,41
operation,631,0,0,1
operation,632,1,0,0
operation,633,0,0,0
operation,634,5,7,34
operation,635,7,7,28
operation,636,0,0,3
operation,637,0,0,0
operation,638,0,1,2
operation,639,1,0,6
operation,640,1,2,11
operation,641,0,1,5
operation,642,0,0,0
operation,643,5,7,23
operation,644,1,0,8
operation,645,0,2,5
operation,646,2,4,6
operation,647,2,1,8
operation,648,2,2,7
operation,649,3,3,12
operation,650,1,1,9
operation,651,1,2,6
operation,652,2,3,4
operation,653,0,0,0
operation,654,3,2,14
operation,655,6,2,26
operation,656,2,1,6
operation,657,0,1,1
operation,658,1,0,7
operation,659,1,1,1
operation,660,5,7,21
operation,661,0,0,0
operation,662,2,2,7
operation,663,1,1,6
operation,664,0,0,0
operation,665,4,4,23
operation,666,0,0,0
operation,667,1,0,1
operation,668,2,4,28
operation,669,4,4,9
operation,670,1,1,2
operation,671,2,3,11
operation,672,0,0,3
operation,673,0,1,5
operation,674,3,2,8
operation,675,0,0,8
operation,676,5,4,23
operation,677,6,5,19
operation,678,4,4,33
operation,679,2,3,8
operation,680,1,1,3
operation,681,3,4,19
operation,682,0,0,0
operation,683,1,1,12
operation,684,0,0,2
operation,685,4,4,15
operation,686,7,4,19
operation,687,1,2,5
operation,688,4,3,17
operation,689,0,1,3
operation,690,2,0,5
operation,691,2,1,11
operation,692,0,0,1
operation,693,1,1,13
operation,694,3,2,4
operation,695,1,0,3
operation,696,0,1,4
operation,697,4,5,12
operation,698,0,1,0
operation,699,1,3,19
operation,700,5,3,15
operation,701,0,0,4
operation,702,0,1,11
operation,703,0,0,2
operation,704,1,0,9
operation,705,1,0,3
operation,706,0,0,7
operation,707,5,3,8
operation,708,3,4,12
operation,709,2,2,6
operation,710,1,1,0
operation,711,1,1,1
operation,712,6,4,18
operation,713,0,0,3
operation,714,1,2,4
operation,715,10,10,45
operation,716,6,6,22
operation,717,5,4,20
operation,718,1,1,5
operation,719,1,0,4
operation,720,0,1,4
operation,721,0,0,5
operation,722,4,4,9
operation,723,3,2,8
operation,724,3,3,19
operation,725,3,2,12
operation,726,2,2,5
operation,727,1,1,3
operation,728,0,1,6
operation,729,2,2,9
operation,730,6,5,24
operation,731,0,0,0
operation,732,1,1,9
operation,733,4,4,25
operation,734,0,0,0
operation,735,2,1,6
operation,736,0,0,3
operation,737,6,7,27
operation,738,2,7,23
operation,739,0,1,1
operation,740,1,1,4
operation,741,1,2,12
operation,742,0,0,0
operation,743,2,1,9
operation,744,2,1,3
operation,745,2,2,4
operation,746,7,7,22
operation,747,7,8,30
operation,748,0,0,3
operation,749,1,1,9
operation,750,3,1,13
operation,751,0,0,0
operation,752,0,0,0
operation,753,5,2,17
operation,754,0,0,0
operation,755,0,0,0
operation,756,4,3,11
operation,757,4,2,14
operation,758,1,0,5
operation,759,1,3,5
operation,760,2,2,9
operation,761,0,0,3
operation,762,2,2,10
operation,763,0,0,5
operation,764,0,0,1
operation,765,1,2,9
operation,766,0,1,2
operation,767,1,1,4
operation,768,1,1,8
operation,769,0,1,16
operation,770,1,2,3
operation,771,0,0,0
operation,772,1,1,3
operation,773,0,0,0
operation,774,0,0,1
operation,775,2,4,6
operation,776,0,2,8
operation,777,1,1,8
operation,778,0,0,0
operation,779,1,2,11
operation,780,1,1,0
operation,781,2,1,6
operation,782,0,0,0
operation,783,2,4,4
operation,784,3,4,16
operation,785,3,4,12
operation,786,1,2,4
operation,787,0,1,4
operation,788,1,2,6
operation,789,1,1,8
operation,790,4,4,11
operation,791,0,1,6
operation,792,5,6,17
operation,793,1,0,6
operation,794,3,3,3
operation,795,0,0,0
operation,796,0,0,1
operation,797,3,5,19
operation,798,1,1,0
operation,799,1,2,5
operation,800,0,0,0
operation,801,0,0,0
operation,802,2,2,15
operation,803,8,7,16
operation,804,2,2,2
operation,805,2,1,20
operation,806,3,2,14
operation,807,2,2,4
operation,808,13,12,49
operation,809,0,0,1
operation,810,2,2,5
operation,811,0,0,2
operation,812,2,2,3
operation,813,0,0,0
operation,814,1,2,3
operation,815,0,0,2
operation,816,3,3,17
operation,817,6,4,23
operation,818,0,1,3
operation,819,0,0,0
operation,820,0,0,0
operation,821,2,3,6
operation,822,0,0,1
operation,823,4,2,14
operation,824,0,1,1
operation,825,3,3,11
operation,826,4,7,22
operation,827,1,0,13
operation,828,1,1,11
operation,829,1,0,8
operation,830,3,3,11
operation,831,3,4,11
operation,832,0,0,0
operation,833,3,2,5
operation,834,1,2,18
operation,835,4,6,23
operation,836,1,0,5
operation,837,4,3,6
operation,838,0,0,0
operation,839,3,2,20
operation,840,1,0,6
operation,841,4,4,18
operation,842,2,2,7
operation,843,0,1,6
operation,844,2,2,3
operation,845,8,6,36
operation,846,1,0,3
operation,847,0,1,4
operation,848,1,1,3
operation,849,0,1,3
operation,850,0,1,5
operation,851,2,1,6
operation,852,1,2,7
operation,853,1,1,6
operation,854,0,0,2
operation,855,3,1,7
operation,856,7,8,19
operation,857,0,1,3
operation,858,1,1,4
operation,859,2,1,6
operation,860,3,4,14
operation,861,1,0,7
operation,862,3,6,34
operation,863,0,1,5
operation,864,5,4,16
operation,865,1,0,1
operation,866,1,0,8
operation,867,4,3,10
operation,868,0,0,0
operation,869,0,0,2
operation,870,0,1,1
operation,871,4,4,16
operation,872,0,0,0
operation,873,2,0,6
operation,874,0,0,0
operation,875,1,2,8
operation,876,4,4,16
operation,877,3,3,8
operation,878,0,0,1
operation,879,3,4,12
operation,880,2,2,7
operation,881,3,3,10
operation,882,3,1,9
operation,883,7,6,30
operation,884,0,0,0
operation,885,5,4,29
operation,886,1,2,14
operation,887,2,1,5
operation,888,0,1,2
operation,889,1,1,3
operation,890,4,6,47
operation,891,1,1,10
operation,892,0,0,1
operation,893,0,0,3
operation,894,9,6,19
operation,895,0,0,0
operation,896,2,1,6
operation,897,4,4,15
operation,898,3,5,32
operation,899,0,0,0
operation,900,5,4,19
operation,901,4,3,8
operation,902,1,2,3
operation,903,0,0,4
operation,904,2,2,4
operation,905,2,2,5
operation,906,2,3,7
operation,907,3,5,16
operation,908,1,1,7
operation,909,0,0,0
operation,910,0,0,7
operation,911,0,0,1
operation,912,1,1,2
operation,913,0,0,0
operation,914,1,1,6
operation,915,0,0,5
operation,916,0,0,1
operation,917,4,3,12
operation,918,0,0,5
operation,919,0,0,0
operation,920,3,2,2
operation,921,5,4,12
operation,922,3,1,10
operation,923,1,1,11
operation,924,0,0,0
operation,925,3,2,3
operation,926,4,4,28
operation,927,1,1,15
operation,928,6,7,20
operation,929,4,4,4
operation,930,3,3,23
operation,931,3,4,14
operation,932,1,0,1
operation,933,1,1,9
operation,934,1,1,2
operation,935,0,0,0
operation,936,0,1,2
operation,937,4,6,11
operation,938,0,0,3
operation,939,1,1,7
operation,940,5,4,22
operation,941,2,2,10
operation,942,0,0,0
operation,943,2,3,6
operation,944,9,4,34
operation,945,0,0,2
operation,946,0,0,2
operation,947,1,1,5
operation,948,1,1,2
operation,949,2,3,12
operation,950,1,1,6
operation,951,6,5,8
operation,952,0,0,0
operation,953,2,3,13
operation,954,0,0,4
operation,955,2,2,6
operation,956,6,3,25
operation,957,1,1,8
operation,958,1,2,7
operation,959,1,2,8
operation,960,2,2,9
operation,961,1,2,1
operation,962,0,0,4
operation,963,1,1,1
operation,964,0,0,0
operation,965,2,2,6
operation,966,0,1,3
operation,967,4,2,15
operation,968,1,3,9
operation,969,1,1,6
operation,970,0,0,3
operation,971,0,0,2
operation,972,1,2,12
operation,973,2,2,1
operation,974,1,1,3
operation,975,4,6,19
operation,976,5,4,22
operation,977,0,0,0
operation,978,1,2,14
operation,979,1,1,2
operation,980,3,3,21
operation,981,2,2,7
operation,982,2,0,6
operation,983,0,0,0
operation,984,2,1,1
operation,985,0,0,1
operation,986,5,6,22
operation,987,2,2,5
operation,988,0,1,5
operation,989,1,1,2
operation,990,0,0,0
operation,991,4,2,21
operation,992,0,0,2
operation,993,4,3,18
operation,994,4,2,8
operation,995,1,1,3
operation,996,1,1,4
operation,997,1,1,3
operation,998,4,2,17
operation,999,1,0,6
operation,1000,3,3,8
operation,1001,0,0,0
operation,1002,1,0,4
operation,1003,2,1,8
operation,1004,2,3,13
operation,1005,1,2,5
operation,1006,1,1,2
operation,1007,6,5,28
operation,1008,0,1,1
operation,1009,3,4,5
operation,1010,1,1,7
operation,1011,0,1,1
operation,1012,0,0,7
operation,1013,1,1,7
operation,1014,0,0,0
operation,1015,2,5,4
operation,1016,4,7,13
operation,1017,1,1,12
operation,1018,1,1,6
operation,1019,0,0,0
operation,1020,3,2,6
operation,1021,0,0,2
operation,1022,1,1,1
operation,1023,0,0,0
operation,1024,1,1,6
operation,1025,2,1,5
operation,1026,0,0,3
operation,1027,0,0,5
operation,1028,4,4,17
operation,1029,4,6,15
operation,1030,3,2,11
operation,1031,2,2,5
operation,1032,0,0,0
operation,1033,6,6,16
operation,1034,1,1,4
operation,1035,0,0,0
operation,1036,0,0,4
operation,1037,1,1,7
operation,1038,3,1,11
operation,1039,0,0,5
operation,1040,1,1,1
operation,1041,2,1,4
operation,1042,0,1,4
operation,1043,0,1,7
operation,1044,2,3,15
operation,1045,0,1,2
operation,1046,2,1,7
operation,1047,5,3,23
operation,1048,1,1,3
operation,1049,5,5,17
operation,1050,4,4,25
operation,1051,3,2,17
operation,1052,7,6,16
operation,1053,0,1,3
operation,1054,2,3,10
operation,1055,1,1,1
operation,1056,1,0,3
operation,1057,4,3,9
operation,1058,2,4,7
operation,1059,1,0,1
operation,1060,2,2,12
operation,1061,1,1,7
operation,1062,0,1,11
operation,1063,2,3,14
operation,1064,3,3,28
operation,1065,0,0,0
operation,1066,6,3,24
operation,1067,2,2,4
operation,1068,1,1,3
operation,1069,4,3,9
operation,1070,1,1,7
operation,1071,0,0,0
operation,1072,0,0,0
operation,1073,2,3,10
operation,1074,0,0,0
operation,1075,11,12,25
operation,1076,0,0,0
operation,1077,2,1,6
operation,1078,3,3,9
operation,1079,0,0,0
operation,1080,2,1,15
operation,1081,2,2,7
operation,1082,4,3,24
operation,1083,0,0,0
operation,1084,0,1,2
operation,1085,1,2,10
operation,1086,0,0,3
operation,1087,0,1,1
operation,1088,0,0,3
operation,1089,2,2,12
operation,1090,4,4,7
operation,1091,4,3,4
operation,1092,0,1,4
operation,1093,1,2,7
operation,1094,1,0,3
operation,1095,1,2,9
operation,1096,2,1,7
operation,1097,5,3,10
operation,1098,2,4,18
operation,1099,1,1,2
operation,1100,5,5,20
operation,1101,1,0,5
operation,1102,0,0,8
operation,1103,2,4,12
operation,1104,2,4,15
operation,1105,1,2,2
operation,1106,2,2,5
operation,1107,1,1,0
operation,1108,1,1,6
operation,1109,0,0,3
operation,1110,0,0,0
operation,1111,5,4,16
operation,1112,1,0,1
operation,1113,0,0,0
operation,1114,2,3,8
operation,1115,2,3,10
operation,1116,1,2,1
operation,1117,0,0,0
operation,1118,1,1,0
operation,1119,2,1,5
operation,1120,1,1,3
operation,1121,3,3,6
operation,1122,1,2,5
operation,1123,0,0,1
operation,1124,0,0,0
operation,1125,2,2,4
operation,1126,2,3,20
operation,1127,4,5,10
operation,1128,9,8,27
operation,1129,1,1,0
operation,1130,0,1,1
operation,1131,0,0,2
operation,1132,2,4,15
operation,1133,3,2,8
operation,1134,0,1,1
operation,1135,4,2,21
operation,1136,1,1,2
operation,1137,0,0,8
operation,1138,1,1,5
operation,1139,1,1,12
operation,1140,1,1,3
operation,1141,0,1,3
operation,1142,1,1,0
operation,1143,1,0,4
operation,1144,0,0,8
operation,1145,0,0,0
operation,1146,3,4,21
operation,1147,1,1,4
operation,1148,1,0,7
operation,1149,3,2,6
operation,1150,0,0,0
operation,1151,3,4,13
operation,1152,3,5,18
operation,1153,0,0,1
operation,1154,0,0,0
operation,1155,1,0,0
operation,1156,0,0,0
operation,1157,1,0,3
operation,1158,0,0,1
operation,1159,1,1,1
operation,1160,0,0,2
operation,1161,0,0,0
operation,1162,1,1,3
operation,1163,2,2,11
operation,1164,1,2,10
operation,1165,1,1,9
operation,1166,1,1,11
operation,1167,3,2,7
operation,1168,3,3,5
operation,1169,1,0,5
operation,1170,0,0,3
operation,1171,1,0,1
operation,1172,0,0,0
operation,1173,1,1,1
operation,1174,3,2,16
operation,1175,2,2,3
operation,1176,2,3,20
operation,1177,1,1,3
operation,1178,1,1,5
operation,1179,1,2,7
operation,1180,1,1,2
operation,1181,1,0,3
operation,1182,1,1,0
operation,1183,5,4,29
operation,1184,2,2,17
operation,1185,1,1,7
operation,1186,0,0,2
operation,1187,0,2,3
operation,1188,0,0,2
operation,1189,2,2,4
operation,1190,2,1,4
operation,1191,1,1,1
operation,1192,0,0,1
operation,1193,0,0,0
operation,1194,2,2,9
operation,1195,0,0,0
operation,1196,0,0,2
operation,1197,7,3,8
operation,1198,3,3,11
operation,1199,0,0,4
operation,1200,0,0,0
operation,1201,8,9,39
operation,1202,1,1,5
operation,1203,0,0,1
operation,1204,0,0,0
operation,1205,3,3,14
operation,1206,3,3,22
operation,1207,7,7,28
operation,1208,0,0,0
operation,1209,2,1,11
operation,1210,1,1,3
operation,1211,1,1,2
operation,1212,1,1,3
operation,1213,0,0,0
operation,1214,1,3,12
operation,1215,3,5,16
operation,1216,3,2,5
operation,1217,5,5,21
operation,1218,1,0,2
operation,1219,3,1,16
operation,1220,2,1,4
operation,1221,0,0,0
operation,1222,0,0,0
operation,1223,1,3,9
operation,1224,0,0,0
operation,1225,0,1,8
operation,1226,0,0,2
operation,1227,0,0,0
operation,1228,0,0,0
operation,1229,3,2,10
operation,1230,0,0,1
operation,1231,1,1,5
operation,1232,1,2,4
operation,1233,2,4,8
operation,1234,0,0,0
operation,1235,0,1,2
operation,1236,12,10,28
operation,1237,8,3,24
operation,1238,1,1,5
operation,1239,0,0,7
operation,1240,0,0,0
operation,1241,2,4,14
operation,1242,0,0,4
operation,1243,1,1,2
operation,1244,0,0,0
operation,1245,0,0,2
operation,1246,4,4,16
operation,1247,2,2,18
operation,1248,3,4,10
operation,1249,1,1,4
operation,1250,3,3,16
operation,1251,0,0,0
operation,1252,0,0,2
operation,1253,0,0,4
operation,1254,10,13,46
operation,1255,1,1,10
operation,1256,4,5,43
operation,1257,1,1,3
operation,1258,0,0,0
operation,1259,1,1,8
operation,1260,0,1,1
operation,1261,0,0,2
operation,1262,6,6,23
operation,1263,4,3,6
operation,1264,5,2,14
operation,1265,0,0,2
operation,1266,10,12,49
operation,1267,0,0,0
operation,1268,0,0,4
operation,1269,1,1,7
operation,1270,2,1,6
operation,1271,4,5,9
operation,1272,2,2,9
operation,1273,3,3,20
operation,1274,2,1,11
operation,1275,1,0,1
operation,1276,0,0,0
operation,1277,2,3,17
operation,1278,1,3,13
operation,1279,2,2,2
operation,1280,1,1,1
operation,1281,0,0,0
operation,1282,1,2,3
operation,1283,4,6,16
operation,1284,1,0,8
operation,1285,2,1,7
operation,1286,2,1,7
operation,1287,3,1,16
operation,1288,0,0,0
operation,1289,7,9,35
operation,1290,2,2,6
operation,1291,0,0,0
operation,1292,4,3,17
operation,1293,0,0,0
operation,1294,2,1,6
operation,1295,1,1,8
operation,1296,0,0,0
operation,1297,0,0,5
operation,1298,1,1,0
operation,1299,3,3,12
operation,1300,7,6,35
operation,1301,0,1,12
operation,1302,0,0,5
operation,1303,9,11,25
operation,1304,2,2,2
operation,1305,5,6,16
operation,1306,1,0,4
operation,1307,0,0,0
operation,1308,7,7,35
operation,1309,0,1,14
operation,1310,1,3,5
operation,1311,4,4,14
operation,1312,0,0,0
operation,1313,0,0,3
operation,1314,5,7,9
operation,1315,4,4,10
operation,1316,1,1,7
operation,1317,0,0,5
operation,1318,0,0,2
operation,1319,1,1,12
operation,1320,1,2,7
operation,1321,4,4,16
operation,1322,0,0,0
operation,1323,3,3,3
operation,1324,5,4,12
operation,1325,1,1,1
operation,1326,3,4,9
operation,1327,3,4,13
operation,1328,1,1,6
operation,1329,4,3,19
operation,1330,0,0,5
operation,1331,0,0,0
operation,1332,3,2,16
operation,1333,0,0,0
operation,1334,7,7,29
operation,1335,3,6,22
operation,1336,0,0,1
operation,1337,0,0,3
operation,1338,4,2,21
operation,1339,3,4,11
operation,1340,2,4,12
operation,1341,5,5,14
operation,1342,1,2,3
operation,1343,3,3,1
operation,1344,0,0,0
operation,1345,1,0,1
operation,1346,0,0,0
operation,1347,2,3,7
operation,1348,2,3,11
operation,1349,2,2,8
operation,1350,2,2,10
operation,1351,2,0,7
operation,1352,2,4,26
operation,1353,5,4,8
operation,1354,1,2,11
operation,1355,0,0,3
operation,1356,2,1,6
operation,1357,2,3,15
operation,1358,2,3,8
operation,1359,6,4,28
operation,1360,9,5,37
operation,1361,1,1,2
operation,1362,0,0,3
operation,1363,0,0,5
operation,1364,0,0,7
operation,1365,5,5,18
operation,1366,0,0,12
operation,1367,3,2,15
operation,1368,4,3,16
operation,1369,1,0,3
operation,1370,0,0,0
operation,1371,0,0,1
operation,1372,0,0,1
operation,1373,1,1,4
operation,1374,3,4,12
operation,1375,3,3,16
operation,1376,1,1,11
operation,1377,4,6,14
operation,1378,5,6,16
operation,1379,0,0,0
operation,1380,0,0,0
operation,1381,0,0,0
operation,1382,0,1,4
operation,1383,0,0,0
operation,1384,0,0,8
operation,1385,0,1,8
operation,1386,0,0,0
operation,1387,0,0,4
operation,1388,0,1,8
operation,1389,5,5,10
operation,1390,1,1,2
operation,1391,3,4,13
operation,1392,2,0,3
operation,1393,1,1,1
operation,1394,0,0,0
operation,1395,5,5,17
operation,1396,5,6,31
operation,1397,4,4,13
operation,1398,0,0,0
operation,1399,6,4,24
operation,1400,0,0,0
operation,1401,0,0,2
operation,1402,0,0,0
operation,1403,2,1,4
operation,1404,1,1,0
operation,1405,2,2,5
operation,1406,0,1,3
operation,1407,1,1,8
operation,1408,0,0,0
operation,1409,2,2,6
operation,1410,4,3,8
operation,1411,9,11,55
operation,1412,4,2,21
operation,1413,2,2,8
operation,1414,0,0,9
operation,1415,4,4,12
operation,1416,2,2,6
operation,1417,0,0,2
operation,1418,1,1,5
operation,1419,1,1,0
operation,1420,3,4,25
operation,1421,1,1,6
operation,1422,4,4,14
operation,1423,1,0,8
operation,1424,3,3,12
operation,1425,1,0,7
operation,1426,7,8,30
operation,1427,2,4,7
operation,1428,0,0,0
operation,1429,1,1,0
operation,1430,6,5,21
operation,1431,1,2,9
operation,1432,0,0,0
operation,1433,1,2,7
operation,1434,0,0,2
operation,1435,9,7,35
operation,1436,3,3,18
operation,1437,0,1,5
operation,1438,4,2,15
operation,1439,1,1,4
operation,1440,0,1,5
operation,1441,2,5,13
operation,1442,7,10,30
operation,1443,3,2,9
operation,1444,1,0,0
operation,1445,7,5,25
operation,1446,0,0,0
operation,1447,3,3,13
operation,1448,2,0,2
operation,1449,2,3,8
operation,1450,1,2,9
operation,1451,1,0,7
operation,1452,0,0,0
operation,1453,3,3,6
operation,1454,5,2,12
operation,1455,0,0,2
operation,1456,1,3,10
operation,1457,1,1,3
operation,1458,1,0,2
operation,1459,3,3,8
operation,1460,20,14,58
operation,1461,1,1,12
operation,1462,0,0,1
operation,1463,0,0,0
operation,1464,2,2,3
operation,1465,3,1,6
operation,1466,1,1,3
operation,1467,1,1,6
operation,1468,3,2,10
operation,1469,1,1,3
operation,1470,2,1,13
operation,1471,2,1,6
operation,1472,2,1,5
operation,1473,2,3,11
operation,1474,2,2,2
operation,1475,2,3,7
operation,1476,0,0,0
operation,1477,0,0,0
operation,1478,1,0,7
operation,1479,0,0,2
operation,1480,0,0,0
operation,1481,5,5,19
operation,1482,0,0,13
operation,1483,3,2,14
operation,1484,0,0,5
operation,1485,3,2,18
operation,1486,0,0,0
operation,1487,1,1,0
operation,1488,0,0,1
operation,1489,0,0,6
operation,1490,0,0,0
operation,1491,0,0,0
operation,1492,0,0,4
operation,1493,0,0,1
operation,1494,4,2,19
operation,1495,2,2,8
operation,1496,0,0,1
operation,1497,0,0,0
operation,1498,0,1,8
operation,1499,3,3,10
operation,1500,2,2,4
operation,1501,0,0,5
operation,1502,1,1,0
operation,1503,1,1,4
operation,1504,6,5,24
operation,1505,2,2,14
operation,1506,1,1,6
operation,1507,0,0,6
operation,1508,0,0,3
operation,1509,3,4,18
operation,1510,6,4,18
operation,1511,1,1,3
operation,1512,1,1,4
operation,1513,4,5,14
operation,1514,2,1,4
operation,1515,0,0,0
operation,1516,0,1,3
operation,1517,1,1,10
operation,1518,0,0,0
operation,1519,2,2,13
operation,1520,1,3,22
operation,1521,0,1,4
operation,1522,0,0,3
operation,1523,1,1,2
operation,1524,0,0,0
operation,1525,2,1,15
operation,1526,1,1,3
operation,1527,4,5,13
operation,1528,2,1,8
operation,1529,0,0,0
operation,1530,2,1,4
operation,1531,2,2,7
operation,1532,0,0,2
operation,1533,2,1,5
operation,1534,1,1,5
operation,1535,4,4,12
operation,1536,0,0,0
operation,1537,1,0,3
operation,1538,0,0,2
operation,1539,0,0,0
operation,1540,2,2,25
operation,1541,1,0,4
operation,1542,2,1,9
operation,1543,1,1,10
operation,1544,0,0,0
operation,1545,1,2,3
operation,1546,2,1,1
operation,1547,0,0,0
operation,1548,3,3,15
operation,1549,0,0,0
operation,1550,1,1,1
operation,1551,0,0,0
operation,1552,1,1,6
operation,1553,0,0,1
operation,1554,0,0,0
operation,1555,2,3,10
operation,1556,3,2,8
operation,1557,1,2,6
operation,1558,1,0,2
operation,1559,1,1,6
operation,1560,2,2,1
operation,1561,0,0,4
operation,1562,1,1,8
operation,1563,0,0,3
operation,1564,0,1,2
operation,1565,1,1,3
operation,1566,3,2,21
operation,1567,7,7,21
operation,1568,1,1,1
operation,1569,0,0,1
operation,1570,1,0,4
operation,1571,2,2,12
operation,1572,0,0,0
operation,1573,8,7,22
operation,1574,2,2,11
operation,1575,5,7,22
operation,1576,0,0,0
operation,1577,1,1,2
operation,1578,1,2,5
operation,1579,1,2,7
operation,1580,1,1,6
operation,1581,0,0,3
operation,1582,0,0,1
operation,1583,1,1,5
operation,1584,0,0,0
operation,1585,0,0,0
operation,1586,0,1,0
operation,1587,9,12,36
operation,1588,0,0,2
operation,1589,1,2,6
operation,1590,2,4,8
operation,1591,1,1,0
operation,1592,0,0,1
operation,1593,0,0,3
operation,1594,7,4,33
operation,1595,0,0,0
operation,1596,3,4,19
operation,1597,1,1,13
operation,1598,0,1,5
operation,1599,1,1,3
operation,1600,0,0,0
operation,1601,1,2,7
operation,1602,0,0,3
operation,1603,1,1,4
operation,1604,0,0,2
operation,1605,0,0,0
operation,1606,7,5,48
operation,1607,0,0,1
operation,1608,3,1,20
operation,1609,1,0,5
operation,1610,0,0,4
operation,1611,0,0,0
operation,1612,1,0,5
operation,1613,0,0,3
operation,1614,0,0,0
operation,1615,4,3,8
operation,1616,1,1,4
operation,1617,1,1,5
operation,1618,3,2,8
operation,1619,0,0,1
operation,1620,3,2,21
operation,1621,3,5,12
operation,1622,4,5,19
operation,1623,0,0,1
operation,1624,4,3,18
operation,1625,3,4,27
operation,1626,2,3,5
operation,1627,2,2,17
operation,1628,1,1,4
operation,1629,0,0,0
operation,1630,2,1,3
operation,1631,0,0,0
operation,1632,2,1,0
operation,1633,0,1,1
operation,1634,1,2,10
operation,1635,1,0,2
operation,1636,2,1,11
operation,1637,2,2,9
operation,1638,1,1,4
operation,1639,0,0,0
operation,1640,0,0,0
operation,1641,1,3,11
operation,1642,2,1,4
operation,1643,0,0,1
operation,1644,0,0,5
operation,1645,3,3,6
operation,1646,0,0,3
operation,1647,0,0,0
operation,1648,1,0,1
operation,1649,1,2,8
operation,1650,2,2,6
operation,1651,4,2,10
operation,1652,0,0,2
operation,1653,0,1,2
operation,1654,2,1,8
operation,1655,1,1,2
operation,1656,3,3,7
operation,1657,0,0,0
operation,1658,1,0,3
operation,1659,11,10,40
operation,1660,4,5,16
operation,1661,0,1,7
operation,1662,9,7,32
operation,1663,9,8,25
operation,1664,0,0,1
operation,1665,7,6,21
operation,1666,0,0,0
operation,1667,1,1,3
operation,1668,0,0,0
operation,1669,2,2,13
operation,1670,0,0,5
operation,1671,2,1,4
operation,1672,1,1,2
operation,1673,0,0,0
operation,1674,1,2,8
operation,1675,3,2,8
operation,1676,1,0,1
operation,1677,1,3,5
operation,1678,1,1,1
operation,1679,1,1,3
operation,1680,0,0,0
operation,1681,0,0,0
operation,1682,3,3,29
operation,1683,0,0,2
operation,1684,4,3,16
operation,1685,2,3,11
operation,1686,0,0,3
operation,1687,4,3,10
operation,1688,0,0,0
operation,1689,1,2,13
operation,1690,1,1,12
operation,1691,4,1,14
operation,1692,3,2,9
operation,1693,1,0,6
operation,1694,1,2,5
operation,1695,2,2,7
operation,1696,0,0,11
operation,1697,3,4,14
operation,1698,1,0,4
operation,1699,7,6,28
operation,1700,1,1,4
operation,1701,1,1,0
operation,1702,2,1,5
operation,1703,1,0,11
operation,1704,3,1,10
operation,1705,4,3,7
operation,1706,1,1,1
operation,1707,2,2,5
operation,1708,7,6,15
operation,1709,3,3,13
operation,1710,1,1,3
operation,1711,0,0,3
operation,1712,1,1,2
operation,1713,6,7,25
operation,1714,0,0,0
operation,1715,1,0,4
operation,1716,0,0,1
operation,1717,1,0,0
operation,1718,0,0,3
operation,1719,0,0,0
operation,1720,2,2,8
operation,1721,1,1,7
operation,1722,2,1,4
operation,1723,2,1,6
operation,1724,2,4,4
operation,1725,1,1,2
operation,1726,0,0,1
operation,1727,2,4,9
operation,1728,0,0,1
operation,1729,2,5,14
operation,1730,3,5,6
operation,1731,2,2,6
operation,1732,2,1,9
operation,1733,1,2,15
operation,1734,0,0,3
operation,1735,0,0,0
operation,1736,3,3,4
operation,1737,2,1,1
operation,1738,5,5,7
operation,1739,1,1,3
operation,1740,0,0,16
operation,1741,0,0,0
operation,1742,2,1,2
operation,1743,2,2,4
operation,1744,5,4,11
operation,1745,0,0,0
operation,1746,0,0,0
operation,1747,2,1,2
operation,1748,3,3,7
operation,1749,1,0,5
operation,1750,1,0,3
operation,1751,1,0,8
operation,1752,0,0,0
operation,1753,13,13,34
operation,1754,0,0,2
operation,1755,1,2,6
operation,1756,4,4,13
operation,1757,0,2,7
operation,1758,5,5,22
operation,1759,2,4,14
operation,1760,0,0,0
operation,1761,1,4,25
operation,1762,0,0,1
operation,1763,0,0,0
operation,1764,0,0,0
operation,1765,1,2,8
operation,1766,0,0,7
operation,1767,1,3,4
operation,1768,0,0,0
operation,1769,1,2,8
operation,1770,0,0,7
operation,1771,3,4,11
operation,1772,2,2,9
operation,1773,0,0,0
operation,1774,4,3,10
operation,1775,5,3,19
operation,1776,2,2,10
operation,1777,1,1,10
operation,1778,1,3,7
operation,1779,0,0,4
operation,1780,0,0,0
operation,1781,1,0,10
operation,1782,0,0,2
operation,1783,3,3,25
operation,1784,2,1,5
operation,1785,1,1,5
operation,1786,0,0,0
operation,1787,0,0,7
operation,1788,0,0,1
operation,1789,4,2,17
operation,1790,1,0,2
operation,1791,3,2,7
operation,1792,1,2,7
operation,1793,2,2,9
operation,1794,1,1,1
operation,1795,1,2,7
operation,1796,2,3,10
operation,1797,1,1,11
operation,1798,5,10,19
operation,1799,0,0,3
operation,1800,2,3,12
operation,1801,0,0,0
operation,1802,2,2,12
operation,1803,1,1,0
operation,1804,4,3,7
operation,1805,0,0,0
operation,1806,1,1,4
operation,1807,0,1,2
operation,1808,2,1,7
operation,1809,0,0,0
operation,1810,2,1,10
operation,1811,0,0,3
operation,1812,5,5,19
operation,1813,0,0,2
operation,1814,0,0,0
operation,1815,0,0,0
operation,1816,4,5,22
operation,1817,0,0,3
operation,1818,0,1,5
operation,1819,8,8,22
operation,1820,2,1,6
operation,1821,0,0,0
operation,1822,0,0,0
operation,1823,0,0,0
operation,1824,1,1,1
operation,1825,7,6,24
operation,1826,2,2,5
operation,1827,0,0,0
operation,1828,2,1,15
operation,1829,0,0,0
operation,1830,5,6,31
operation,1831,2,2,5
operation,1832,1,1,5
operation,1833,9,10,14
operation,1834,1,1,6
operation,1835,1,2,8
operation,1836,3,3,23
operation,1837,0,0,0
operation,1838,1,2,3
operation,1839,9,10,21
operation,1840,5,6,25
operation,1841,0,0,1
operation,1842,3,4,8
operation,1843,0,0,3
operation,1844,3,4,9
operation,1845,2,3,16
operation,1846,0,1,7
operation,1847,1,1,1
operation,1848,1,1,3
operation,1849,0,0,1
operation,1850,1,0,2
operation,1851,4,2,15
operation,1852,1,3,19
operation,1853,4,2,5
operation,1854,1,2,2
operation,1855,2,2,8
operation,1856,1,1,4
operation,1857,8,6,24
operation,1858,1,1,0
operation,1859,4,5,20
operation,1860,1,2,4
operation,1861,0,0,2
operation,1862,1,0,3
operation,1863,0,0,4
operation,1864,0,0,0
operation,1865,0,0,0
operation,1866,0,0,1
operation,1867,2,2,4
operation,1868,0,0,3
operation,1869,3,1,9
operation,1870,2,2,10
operation,1871,0,0,2
operation,1872,0,0,0
operation,1873,3,3,13
operation,1874,0,1,1
operation,1875,3,3,24
operation,1876,0,0,1
operation,1877,2,2,9
operation,1878,1,4,11
operation,1879,0,0,1
operation,1880,0,0,0
operation,1881,2,2,8
operation,1882,2,2,6
operation,1883,0,1,0
operation,1884,1,2,9
operation,1885,1,0,1
operation,1886,0,1,7
operation,1887,9,6,36
operation,1888,0,0,0
operation,1889,0,0,1
operation,1890,1,1,5
operation,1891,1,0,7
operation,1892,1,1,2
operation,1893,1,2,6
operation,1894,1,1,7
operation,1895,3,2,6
operation,1896,0,0,0
operation,1897,0,0,0
operation,1898,2,4,18
operation,1899,1,0,6
operation,1900,1,1,3
operation,1901,0,0,3
operation,1902,0,0,0
operation,1903,2,4,18
operation,1904,1,1,4
operation,1905,5,3,7
operation,1906,1,1,8
operation,1907,1,3,7
operation,1908,8,10,19
operation,1909,1,1,1
operation,1910,0,0,3
operation,1911,1,1,3
operation,1912,5,3,10
operation,1913,0,1,5
operation,1914,2,3,4
operation,1915,3,1,9
operation,1916,0,1,9
operation,1917,3,2,9
operation,1918,3,2,16
operation,1919,1,2,11
operation,1920,1,0,2
operation,1921,0,0,2
operation,1922,0,0,1
operation,1923,9,11,35
operation,1924,2,1,5
operation,1925,0,0,0
operation,1926,1,2,7
operation,1927,0,0,1
operation,1928,1,0,6
operation,1929,3,3,5
operation,1930,1,1,3
operation,1931,0,0,0
operation,1932,1,2,8
operation,1933,0,0,0
operation,1934,5,7,33
operation,1935,8,7,16
operation,1936,6,5,19
operation,1937,0,0,0
operation,1938,1,1,4
operation,1939,3,3,12
operation,1940,0,0,2
operation,1941,5,5,22
operation,1942,2,2,9
operation,1943,11,8,33
operation,1944,1,1,4
operation,1945,4,3,9
operation,1946,0,0,0
operation,1947,0,0,5
operation,1948,1,1,3
operation,1949,5,4,18
operation,1950,0,0,0
operation,1951,2,3,3
operation,1952,0,1,3
operation,1953,0,1,0
operation,1954,0,1,2
operation,1955,2,1,6
operation,1956,6,4,11
operation,1957,1,2,4
operation,1958,1,2,8
operation,1959,0,0,3
operation,1960,0,0,9
operation,1961,2,1,18
operation,1962,4,1,25
operation,1963,0,1,0
operation,1964,4,2,4
operation,1965,9,5,20
operation,1966,0,0,2
operation,1967,0,0,0
operation,1968,0,0,0
operation,1969,2,2,3
operation,1970,2,0,4
operation,1971,1,1,1
operation,1972,1,1,7
operation,1973,0,0,0
operation,1974,1,1,2
operation,1975,1,1,6
operation,1976,1,1,7
operation,1977,1,2,2
operation,1978,3,2,3
operation,1979,2,1,7
operation,1980,1,0,4
operation,1981,0,0,2
operation,1982,1,0,0
operation,1983,2,2,7
operation,1984,1,0,6
operation,1985,1,1,4
operation,1986,2,2,4
operation,1987,2,3,15
operation,1988,1,0,14
operation,1989,0,0,0
operation,1990,2,1,5
operation,1991,7,7,24
operation,1992,4,3,18
operation,1993,3,3,8
operation,1994,0,0,7
operation,1995,0,0,8
operation,1996,1,3,13
operation,1997,1,2,16
operation,1998,0,0,5
operation,1999,0,0,2
operation,2000,4,4,23
operation,2001,0,1,5
operation,2002,1,1,4
operation,2003,0,1,0
operation,2004,2,1,6
operation,2005,2,2,13
operation,2006,0,0,9
operation,2007,0,0,0
operation,2008,5,3,16
operation,2009,2,3,5
operation,2010,0,0,0
operation,2011,0,0,4
operation,2012,6,5,11
operation,2013,1,1,6
operation,2014,6,5,20
operation,2015,1,1,4
operation,2016,0,0,0
operation,2017,0,0,0
operation,2018,2,3,6
operation,2019,0,0,0
operation,2020,0,0,1
operation,2021,2,2,2
operation,2022,1,1,3
operation,2023,1,1,2
operation,2024,3,5,11
operation,2025,1,1,8
operation,2026,1,1,5
operation,2027,3,2,11
operation,2028,3,6,19
operation,2029,0,0,0
operation,2030,0,2,6
operation,2031,0,0,5
operation,2032,4,6,27
operation,2033,5,4,11
operation,2034,1,0,0
operation,2035,11,14,42
operation,2036,1,1,0
operation,2037,1,1,4
operation,2038,2,3,21
operation,2039,1,0,4
operation,2040,1,1,10
operation,2041,0,0,0
operation,2042,0,0,4
operation,2043,1,1,3
operation,2044,5,3,16
operation,2045,0,0,2
operation,2046,0,0,0
operation,2047,3,4,9
operation,2048,0,0,1
operation,2049,1,0,4
operation,2050,0,0,0
operation,2051,1,1,4
operation,2052,0,0,0
operation,2053,0,1,7
operation,2054,1,0,0
operation,2055,0,0,1
operation,2056,7,5,25
operation,2057,0,0,0
operation,2058,3,3,8
operation,2059,0,0,2
operation,2060,6,6,24
operation,2061,1,2,3
operation,2062,0,0,0
operation,2063,1,3,3
operation,2064,0,0,0
operation,2065,4,6,31
operation,2066,2,3,5
operation,2067,0,0,0
operation,2068,1,0,4
operation,2069,1,1,2
operation,2070,4,5,13
operation,2071,3,4,6
operation,2072,1,1,7
operation,2073,2,0,9
operation,2074,1,1,4
operation,2075,3,1,20
operation,2076,0,0,1
operation,2077,2,1,7
operation,2078,0,0,4
operation,2079,2,2,3
operation,2080,0,0,3
operation,2081,0,0,1
operation,2082,0,1,8
operation,2083,1,2,10
operation,2084,1,1,0
operation,2085,3,4,20
operation,2086,5,7,18
operation,2087,1,1,1
operation,2088,3,4,12
operation,2089,4,4,16
operation,2090,5,2,11
operation,2091,3,5,9
operation,2092,0,0,5
operation,2093,1,1,1
operation,2094,1,1,0
operation,2095,3,2,11
operation,2096,5,4,12
operation,2097,0,0,2
operation,2098,1,1,3
operation,2099,4,3,9
operation,2100,3,3,9
operation,2101,3,5,7
operation,2102,6,5,31
operation,2103,2,3,16
operation,2104,7,7,36
operation,2105,0,0,1
operation,2106,0,1,9
operation,2107,0,1,0
operation,2108,5,5,50
operation,2109,1,1,1
operation,2110,0,1,2
operation,2111,3,4,14
operation,2112,6,4,30
operation,2113,0,0,6
operation,2114,8,4,28
operation,2115,1,0,9
operation,2116,2,2,6
operation,2117,2,3,12
operation,2118,3,1,17
operation,2119,1,0,3
operation,2120,2,2,7
operation,2121,7,6,32
operation,2122,0,0,3
operation,2123,2,2,4
operation,2124,1,1,5
operation,2125,3,3,8
operation,2126,2,2,7
operation,2127,1,2,6
operation,2128,11,6,25
operation,2129,5,4,9
operation,2130,5,3,18
operation,2131,1,1,12
operation,2132,0,0,20
operation,2133,3,2,4
operation,2134,0,0,0
operation,2135,1,1,12
operation,2136,2,2,15
operation,2137,4,3,13
operation,2138,0,0,0
operation,2139,1,0,16
operation,2140,1,2,12
operation,2141,0,0,0
operation,2142,1,2,19
operation,2143,1,2,4
operation,2144,0,0,1
operation,2145,0,2,9
operation,2146,2,2,8
operation,2147,1,1,4
operation,2148,0,0,3
operation,2149,0,2,12
operation,2150,4,3,31
operation,2151,1,1,0
operation,2152,3,2,9
operation,2153,1,2,8
operation,2154,1,1,5
operation,2155,4,3,18
operation,2156,0,1,2
operation,2157,1,2,3
operation,2158,3,2,10
operation,2159,1,1,10
operation,2160,5,8,20
operation,2161,0,0,6
operation,2162,3,3,16
operation,2163,0,0,0
operation,2164,2,3,12
operation,2165,2,3,17
operation,2166,4,4,10
operation,2167,1,0,1
operation,2168,0,2,6
operation,2169,5,4,29
operation,2170,0,1,4
operation,2171,1,1,1
operation,2172,0,0,5
operation,2173,0,1,3
operation,2174,1,1,1
operation,2175,0,0,3
operation,2176,0,0,1
operation,2177,3,3,7
operation,2178,0,1,1
operation,2179,4,3,10
operation,2180,1,1,9
operation,2181,1,1,4
operation,2182,0,2,10
operation,2183,0,0,0
operation,2184,1,0,2
operation,2185,4,5,20
operation,2186,0,0,4
operation,2187,3,2,13
operation,2188,0,0,1
operation,2189,2,2,11
operation,2190,3,4,10
operation,2191,0,0,0
operation,2192,4,3,14
operation,2193,1,1,3
operation,2194,0,1,10
operation,2195,5,3,28
operation,2196,1,1,3
operation,2197,3,4,10
operation,2198,1,0,1
operation,2199,2,2,3
operation,2200,2,3,10
operation,2201,0,0,0
operation,2202,1,1,3
operation,2203,3,1,9
operation,2204,5,3,14
operation,2205,2,2,10
operation,2206,0,0,4
operation,2207,0,0,0
operation,2208,2,2,14
operation,2209,6,3,16
operation,2210,3,3,6
operation,2211,5,4,25
operation,2212,4,4,13
operation,2213,4,3,19
operation,2214,1,1,21
operation,2215,0,0,0
operation,2216,0,0,0
operation,2217,2,2,7
operation,2218,0,1,3
operation,2219,0,1,6
operation,2220,0,0,4
operation,2221,0,0,5
operation,2222,4,5,18
operation,2223,2,1,2
operation,2224,0,0,2
operation,2225,6,6,20
operation,2226,0,0,4
operation,2227,2,1,13
operation,2228,1,1,13
operation,2229,0,0,1
operation,2230,1,2,8
operation,2231,1,1,3
operation,2232,0,0,1
operation,2233,0,0,2
operation,2234,0,1,2
operation,2235,3,2,15
operation,2236,1,2,5
operation,2237,3,3,21
operation,2238,7,5,16
operation,2239,4,5,13
operation,2240,3,2,13
operation,2241,1,1,2
operation,2242,11,11,38
operation,2243,2,1,4
operation,2244,4,3,12
operation,2245,0,1,8
operation,2246,0,1,4
operation,2247,1,2,3
operation,2248,2,3,6
operation,2249,6,4,14
operation,2250,0,0,0
operation,2251,6,6,30
operation,2252,0,0,0
operation,2253,0,0,4
operation,2254,2,2,13
operation,2255,1,1,2
operation,2256,5,5,26
operation,2257,0,0,0
operation,2258,0,0,0
operation,2259,1,0,2
operation,2260,0,0,2
operation,2261,2,2,3
operation,2262,0,0,0
operation,2263,2,2,7
operation,2264,0,0,4
operation,2265,3,1,16
operation,2266,0,1,5
operation,2267,0,0,2
operation,2268,2,1,11
operation,2269,0,0,0
operation,2270,0,1,2
operation,2271,0,0,3
operation,2272,3,2,6
operation,2273,1,0,8
operation,2274,2,1,3
operation,2275,2,2,11
operation,2276,7,6,27
operation,2277,6,3,13
operation,2278,2,2,12
operation,2279,4,4,12
operation,2280,1,1,10
operation,2281,9,11,45
operation,2282,1,3,13
operation,2283,2,4,10
operation,2284,1,2,10
operation,2285,3,2,6
operation,2286,3,0,20
operation,2287,0,0,0
operation,2288,3,1,5
operation,2289,0,0,0
operation,2290,0,0,2
operation,2291,4,5,4
operation,2292,2,1,6
operation,2293,0,1,4
operation,2294,0,0,0
operation,2295,1,1,4
operation,2296,0,0,11
operation,2297,0,0,0
operation,2298,0,0,0
operation,2299,3,2,17
operation,2300,0,0,2
operation,2301,0,0,3
operation,2302,5,5,18
operation,2303,1,1,11
operation,2304,6,6,20
operation,2305,0,0,0
operation,2306,0,0,2
operation,2307,2,1,6
operation,2308,2,4,20
operation,2309,3,3,13
operation,2310,0,0,0
operation,2311,2,2,3
operation,2312,2,2,7
operation,2313,2,1,13
operation,2314,4,4,9
operation,2315,3,1,20
operation,2316,1,0,5
operation,2317,2,1,12
operation,2318,1,1,5
operation,2319,3,2,9
operation,2320,0,0,5
operation,2321,2,0,4
operation,2322,0,0,4
operation,2323,0,1,8
operation,2324,0,1,5
operation,2325,0,0,5
operation,2326,2,1,10
operation,2327,1,0,6
operation,2328,0,0,0
operation,2329,2,2,10
operation,2330,3,1,13
operation,2331,1,1,4
operation,2332,0,0,0
operation,2333,1,1,5
operation,2334,12,11,38
operation,2335,1,0,12
operation,2336,1,1,5
operation,2337,2,1,8
operation,2338,1,1,1
operation,2339,2,1,11
operation,2340,0,0,0
operation,2341,0,0,2
operation,2342,2,2,7
operation,2343,1,0,0
operation,2344,0,0,0
operation,2345,0,0,0
operation,2346,2,2,7
operation,2347,1,1,4
operation,2348,2,2,10
operation,2349,0,0,1
operation,2350,0,0,0
operation,2351,1,1,12
operation,2352,0,1,3
operation,2353,1,2,12
operation,2354,2,1,2
operation,2355,2,2,9
operation,2356,3,4,5
operation,2357,2,1,4
operation,2358,1,1,9
operation,2359,6,3,12
operation,2360,1,1,14
operation,2361,4,3,8
operation,2362,8,7,36
operation,2363,3,2,12
operation,2364,0,0,3
operation,2365,1,1,4
operation,2366,1,1,0
operation,2367,0,0,0
operation,2368,1,0,4
operation,2369,0,1,2
operation,2370,2,2,7
operation,2371,1,1,14
operation,2372,2,2,8
operation,2373,0,0,0
operation,2374,0,0,0
operation,2375,1,1,13
operation,2376,2,2,7
operation,2377,3,2,17
operation,2378,0,0,4
operation,2379,1,2,14
operation,2380,1,1,7
operation,2381,0,0,4
operation,2382,2,0,7
operation,2383,0,0,0
operation,2384,1,1,1
operation,2385,1,1,2
operation,2386,1,1,4
operation,2387,0,0,0
operation,2388,1,1,8
operation,2389,1,0,1
operation,2390,0,0,1
operation,2391,2,2,8
operation,2392,0,0,0
operation,2393,0,2,6
operation,2394,2,2,11
operation,2395,2,2,9
operation,2396,2,1,4
operation,2397,1,0,3
operation,2398,2,3,6
operation,2399,0,0,2
operation,2400,3,2,6
operation,2401,0,0,0
operation,2402,5,5,21
operation,2403,0,0,0
operation,2404,4,6,17
operation,2405,0,0,3
operation,2406,2,3,10
operation,2407,1,1,12
operation,2408,2,2,3
operation,2409,3,5,19
operation,2410,0,0,0
operation,2411,2,1,5
operation,2412,2,1,5
operation,2413,4,3,19
operation,2414,1,1,6
operation,2415,1,3,16
operation,2416,2,2,12
operation,2417,2,1,8
operation,2418,1,1,5
operation,2419,3,2,11
operation,2420,2,3,3
operation,2421,1,0,2
operation,2422,1,1,3
operation,2423,1,2,5
operation,2424,0,0,1
operation,2425,1,0,3
operation,2426,0,0,0
operation,2427,4,5,11
operation,2428,1,4,18
operation,2429,1,2,7
operation,2430,1,0,3
operation,2431,0,1,5
operation,2432,4,3,15
operation,2433,4,4,29
operation,2434,0,0,3
operation,2435,1,1,4
operation,2436,2,4,8
operation,2437,0,0,4
operation,2438,0,0,0
operation,2439,0,0,0
operation,2440,1,0,15
operation,2441,1,0,1
operation,2442,1,1,4
operation,2443,4,2,9
operation,2444,3,4,11
operation,2445,0,0,0
operation,2446,0,0,3
operation,2447,0,0,0
operation,2448,2,0,10
operation,2449,5,5,11
operation,2450,1,3,7
operation,2451,0,0,0
operation,2452,0,0,0
operation,2453,2,2,5
operation,2454,1,1,1
operation,2455,2,0,6
operation,2456,7,5,13
operation,2457,8,9,40
operation,2458,4,4,22
operation,2459,1,1,1
operation,2460,0,0,0
operation,2461,5,5,10
operation,2462,0,0,1
operation,2463,3,1,7
operation,2464,2,2,6
operation,2465,11,7,44
operation,2466,2,2,4
operation,2467,0,0,1
operation,2468,5,5,12
operation,2469,0,0,2
operation,2470,1,1,14
operation,2471,0,1,4
operation,2472,4,5,10
operation,2473,1,1,6
operation,2474,0,1,7
operation,2475,1,2,12
operation,2476,0,0,0
operation,2477,4,4,21
operation,2478,0,0,0
operation,2479,2,1,10
operation,2480,3,4,17
operation,2481,1,1,8
operation,2482,2,2,10
operation,2483,0,0,5
operation,2484,1,2,4
operation,2485,0,0,2
operation,2486,6,7,25
operation,2487,1,0,2
operation,2488,1,1,10
operation,2489,0,1,6
operation,2490,0,0,0
operation,2491,6,8,32
operation,2492,3,3,19
operation,2493,2,2,11
operation,2494,0,0,0
operation,2495,1,1,1
operation,2496,1,3,8
operation,2497,4,5,16
operation,2498,3,3,20
operation,2499,1,0,6
operation,2500,8,5,20
operation,2501,0,0,2
operation,2502,0,0,1
operation,2503,0,0,2
operation,2504,0,0,3
operation,2505,0,0,3
operation,2506,5,5,13
operation,2507,1,2,10
operation,2508,3,5,14
operation,2509,1,2,16
operation,2510,4,4,13
operation,2511,4,4,27
operation,2512,0,0,0
operation,2513,0,0,2
operation,2514,4,4,18
operation,2515,5,6,32
operation,2516,0,0,7
operation,2517,0,0,0
operation,2518,0,1,7
operation,2519,2,3,4
operation,2520,2,4,10
operation,2521,0,0,2
operation,2522,1,0,1
operation,2523,0,0,0
operation,2524,1,0,5
operation,2525,1,1,3
operation,2526,0,0,1
operation,2527,1,1,2
operation,2528,5,5,16
operation,2529,0,0,0
operation,2530,5,7,25
operation,2531,0,0,1
operation,2532,7,7,31
operation,2533,0,0,0
operation,2534,0,0,4
operation,2535,2,1,14
operation,2536,2,2,2
operation,2537,0,0,0
operation,2538,2,0,9
operation,2539,1,1,7
operation,2540,1,1,19
operation,2541,0,0,0
operation,2542,4,2,9
operation,2543,1,4,6
operation,2544,2,2,2
operation,2545,0,0,0
operation,2546,1,1,7
operation,2547,0,1,7
operation,2548,5,6,41
operation,2549,2,5,14
operation,2550,1,1,1
operation,2551,1,1,1
operation,2552,1,1,12
operation,2553,0,0,2
operation,2554,0,0,0
operation,2555,1,2,5
operation,2556,7,8,43
operation,2557,1,1,0
operation,2558,1,1,9
operation,2559,1,1,1
operation,2560,0,0,0
operation,2561,4,4,12
operation,2562,1,4,14
operation,2563,0,0,4
operation,2564,4,2,22
operation,2565,0,1,2
operation,2566,5,7,23
operation,2567,7,6,26
operation,2568,0,0,0
operation,2569,2,1,4
operation,2570,4,4,9
operation,2571,0,0,0
operation,2572,2,2,6
operation,2573,4,5,27
operation,2574,0,0,0
operation,2575,0,0,0
operation,2576,4,4,22
operation,2577,5,3,12
operation,2578,0,0,0
operation,2579,1,2,6
operation,2580,0,1,0
operation,2581,6,7,31
operation,2582,3,3,20
operation,2583,0,0,1
operation,2584,0,0,0
operation,2585,0,0,0
operation,2586,4,2,7
operation,2587,0,0,0
operation,2588,1,1,1
operation,2589,3,3,7
operation,2590,1,1,9
operation,2591,0,0,0
operation,2592,3,4,22
operation,2593,1,4,12
operation,2594,2,2,9
operation,2595,7,6,21
operation,2596,0,0,3
operation,2597,3,1,6
operation,2598,2,3,6
operation,2599,2,1,10
operation,2600,1,0,13
operation,2601,9,8,27
operation,2602,0,0,3
operation,2603,4,3,11
operation,2604,1,1,6
operation,2605,0,0,0
operation,2606,0,0,4
operation,2607,4,3,9
operation,2608,1,3,10
operation,2609,0,0,0
operation,2610,7,7,42
operation,2611,0,0,4
operation,2612,2,4,21
operation,2613,1,0,7
operation,2614,2,2,10
operation,2615,0,2,4
operation,2616,0,0,0
operation,2617,2,1,5
operation,2618,2,2,15
operation,2619,2,2,3
operation,2620,0,0,0
operation,2621,0,0,3
operation,2622,1,1,4
operation,2623,2,1,6
operation,2624,3,4,8
operation,2625,2,2,15
operation,2626,2,2,10
operation,2627,4,5,20
operation,2628,0,0,0
operation,2629,5,3,18
operation,2630,1,1,4
operation,2631,0,0,0
operation,2632,6,6,6
operation,2633,4,4,16
operation,2634,1,1,1
operation,2635,0,0,3
operation,2636,0,0,4
operation,2637,7,8,40
operation,2638,2,2,5
operation,2639,3,2,11
operation,2640,3,1,10
operation,2641,1,1,6
operation,2642,0,0,6
operation,2643,0,2,3
operation,2644,0,0,1
operation,2645,3,2,3
operation,2646,2,1,6
operation,2647,1,1,2
operation,2648,0,0,0
operation,2649,1,1,4
operation,2650,0,0,2
operation,2651,3,3,9
operation,2652,0,1,7
operation,2653,4,5,10
operation,2654,1,1,2
operation,2655,1,1,3
operation,2656,2,2,5
operation,2657,3,3,19
operation,2658,1,0,1
operation,2659,1,1,0
operation,2660,4,1,10
operation,2661,0,0,0
operation,2662,1,1,3
operation,2663,2,2,11
operation,2664,7,5,29
operation,2665,1,0,5
operation,2666,0,0,0
operation,2667,1,1,5
operation,2668,1,1,7
operation,2669,3,4,10
operation,2670,4,4,16
operation,2671,0,0,10
operation,2672,4,5,29
operation,2673,0,0,1
operation,2674,3,6,23
operation,2675,1,1,7
operation,2676,3,3,6
operation,2677,2,3,13
operation,2678,4,6,27
operation,2679,3,2,12
operation,2680,0,0,0
operation,2681,1,0,3
operation,2682,1,1,2
operation,2683,0,0,1
operation,2684,0,0,0
operation,2685,1,1,2
operation,2686,2,1,4
operation,2687,0,0,0
operation,2688,0,0,0
operation,2689,6,4,30
operation,2690,3,3,8
operation,2691,1,4,8
operation,2692,3,3,19
operation,2693,0,0,2
operation,2694,0,0,3
operation,2695,0,0,0
operation,2696,0,1,2
operation,2697,0,0,3
operation,2698,0,0,8
operation,2699,1,2,15
operation,2700,3,1,12
operation,2701,0,0,8
operation,2702,0,0,0
operation,2703,1,1,7
operation,2704,0,0,0
operation,2705,0,0,1
operation,2706,1,1,1
operation,2707,1,1,3
operation,2708,1,2,13
operation,2709,3,2,5
operation,2710,4,4,20
operation,2711,3,4,25
operation,2712,4,5,18
operation,2713,7,3,13
operation,2714,1,1,16
operation,2715,1,1,1
operation,2716,0,0,4
operation,2717,1,1,1
operation,2718,2,2,5
operation,2719,5,4,19
operation,2720,0,0,5
operation,2721,2,2,9
operation,2722,3,3,16
operation,2723,4,3,21
operation,2724,1,1,3
operation,2725,0,2,10
operation,2726,0,0,0
operation,2727,0,0,0
operation,2728,1,1,7
operation,2729,0,0,0
operation,2730,4,3,7
operation,2731,4,5,16
operation,2732,1,1,4
operation,2733,1,1,2
operation,2734,1,0,17
operation,2735,3,3,7
operation,2736,0,0,0
operation,2737,0,0,0
operation,2738,0,0,0
operation,2739,0,0,8
operation,2740,8,9,23
operation,2741,2,2,6
operation,2742,2,2,13
operation,2743,1,1,4
operation,2744,3,2,9
operation,2745,0,1,2
operation,2746,3,3,19
operation,2747,2,3,6
operation,2748,5,7,39
operation,2749,3,4,20
operation,2750,0,0,0
operation,2751,0,1,7
operation,2752,4,4,25
operation,2753,0,0,0
operation,2754,1,1,10
operation,2755,2,3,5
operation,2756,1,1,3
operation,2757,1,0,0
operation,2758,0,0,8
operation,2759,6,3,6
operation,2760,4,6,25
operation,2761,0,1,2
operation,2762,0,0,0
operation,2763,7,6,17
operation,2764,0,0,0
operation,2765,1,1,3
operation,2766,2,2,10
operation,2767,1,1,5
operation,2768,4,2,17
operation,2769,0,0,4
operation,2770,1,1,12
operation,2771,0,0,2
operation,2772,2,1,1
operation,2773,6,6,26
operation,2774,4,4,9
operation,2775,5,7,21
operation,2776,0,0,1
operation,2777,1,1,6
operation,2778,1,2,9
operation,2779,0,0,1
operation,2780,3,4,24
operation,2781,8,6,25
operation,2782,1,1,19
operation,2783,1,1,0
operation,2784,1,1,5
operation,2785,4,2,9
operation,2786,2,2,6
operation,2787,1,1,12
operation,2788,1,1,1
operation,2789,1,1,2
operation,2790,2,3,4
operation,2791,1,1,10
operation,2792,1,1,2
operation,2793,0,0,2
operation,2794,1,1,9
operation,2795,0,0,0
operation,2796,0,0,8
operation,2797,0,0,4
operation,2798,1,0,6
operation,2799,0,0,0
operation,2800,1,1,5
operation,2801,1,1,7
operation,2802,1,0,5
operation,2803,1,1,6
operation,2804,0,0,0
operation,2805,0,0,3
operation,2806,3,3,10
operation,2807,1,1,2
operation,2808,3,3,8
operation,2809,2,0,6
operation,2810,1,3,7
operation,2811,0,0,0
operation,2812,1,1,5
operation,2813,1,1,6
operation,2814,1,2,4
operation,2815,3,3,7
operation,2816,0,0,0
operation,2817,0,0,0
operation,2818,1,2,13
operation,2819,3,3,9
operation,2820,1,1,3
operation,2821,2,2,4
operation,2822,0,0,3
operation,2823,0,0,4
operation,2824,1,1,1
operation,2825,3,3,5
operation,2826,0,2,4
operation,2827,2,2,2
operation,2828,2,1,5
operation,2829,1,1,5
operation,2830,0,0,9
operation,2831,1,0,4
operation,2832,4,3,4
operation,2833,0,0,2
operation,2834,1,0,2
operation,2835,5,5,12
operation,2836,8,7,27
operation,2837,1,1,0
operation,2838,3,1,4
operation,2839,7,6,36
operation,2840,2,3,3
operation,2841,4,6,21
operation,2842,4,4,6
operation,2843,0,1,8
operation,2844,1,1,5
operation,2845,0,2,12
operation,2846,0,1,4
operation,2847,1,2,4
operation,2848,6,8,15
operation,2849,3,2,20
operation,2850,0,1,4
operation,2851,0,1,4
operation,2852,0,0,1
operation,2853,0,0,2
operation,2854,1,0,2
operation,2855,2,2,7
operation,2856,2,2,2
operation,2857,0,0,3
operation,2858,4,2,18
operation,2859,2,3,10
operation,2860,0,0,0
operation,2861,0,0,0
operation,2862,1,0,6
operation,2863,0,0,0
operation,2864,2,2,10
operation,2865,0,0,2
operation,2866,3,2,12
operation,2867,3,3,15
operation,2868,0,0,3
operation,2869,0,0,5
operation,2870,1,0,11
operation,2871,1,3,37
operation,2872,2,2,6
operation,2873,1,1,2
operation,2874,1,0,7
operation,2875,0,0,4
operation,2876,0,0,0
operation,2877,1,2,7
operation,2878,0,0,0
operation,2879,1,0,2
operation,2880,5,5,18
operation,2881,10,10,42
operation,2882,0,0,0
operation,2883,0,0,7
operation,2884,2,0,12
operation,2885,2,1,9
operation,2886,1,1,4
operation,2887,0,0,0
operation,2888,1,1,10
operation,2889,3,5,22
operation,2890,3,3,10
operation,2891,1,2,9
operation,2892,0,0,8
operation,2893,3,4,30
operation,2894,2,3,4
operation,2895,0,0,4
operation,2896,0,0,4
operation,2897,4,6,26
operation,2898,3,0,7
operation,2899,1,0,3
operation,2900,2,2,5
operation,2901,1,0,5
operation,2902,0,0,5
operation,2903,3,3,21
operation,2904,3,3,13
operation,2905,2,1,3
operation,2906,6,5,37
operation,2907,0,0,0
operation,2908,3,2,12
operation,2909,2,1,1
operation,2910,3,3,8
operation,2911,3,3,10
operation,2912,2,1,6
operation,2913,2,2,11
operation,2914,0,0,0
operation,2915,6,4,15
operation,2916,0,0,0
operation,2917,3,3,9
operation,2918,2,1,14
operation,2919,0,0,1
operation,2920,7,5,10
operation,2921,0,0,0
operation,2922,0,0,4
operation,2923,2,2,14
operation,2924,3,2,4
operation,2925,2,2,1
operation,2926,3,4,16
operation,2927,6,5,37
operation,2928,10,8,41
operation,2929,0,1,7
operation,2930,0,0,3
operation,2931,1,2,8
operation,2932,1,0,6
operation,2933,0,0,0
operation,2934,0,1,2
operation,2935,1,0,11
operation,2936,2,1,8
operation,2937,0,0,0
operation,2938,0,0,0
operation,2939,4,6,13
operation,2940,1,0,4
operation,2941,1,0,6
operation,2942,0,0,0
operation,2943,0,0,0
operation,2944,1,2,7
operation,2945,0,0,1
operation,2946,2,3,21
operation,2947,0,0,4
operation,2948,0,0,6
operation,2949,2,0,3
operation,2950,0,0,0
operation,2951,0,0,0
operation,2952,0,0,1
operation,2953,6,6,25
operation,2954,4,3,13
operation,2955,1,0,2
operation,2956,0,0,0
operation,2957,5,5,9
operation,2958,2,2,8
operation,2959,3,3,7
operation,2960,3,3,10
operation,2961,2,1,10
operation,2962,2,2,5
operation,2963,3,2,2
operation,2964,4,5,14
operation,2965,0,1,5
operation,2966,3,2,9
operation,2967,1,1,7
operation,2968,2,1,11
operation,2969,0,0,3
operation,2970,4,3,10
operation,2971,5,6,19
operation,2972,2,3,4
operation,2973,4,3,9
operation,2974,1,2,3
operation,2975,4,5,9
operation,2976,0,0,5
operation,2977,0,0,0
operation,2978,0,0,4
operation,2979,1,0,4
operation,2980,1,1,6
operation,2981,6,6,29
operation,2982,0,0,0
operation,2983,1,2,1
operation,2984,0,0,0
operation,2985,0,1,5
operation,2986,0,0,1
operation,2987,0,0,5
operation,2988,1,2,5
operation,2989,1,1,9
operation,2990,0,0,0
operation,2991,2,1,13
operation,2992,0,0,4
operation,2993,3,4,25
operation,2994,5,10,32
operation,2995,4,4,17
operation,2996,8,6,34
operation,2997,1,1,2
operation,2998,0,0,0
operation,2999,1,3,13
operation,3000,2,3,11
operation,3001,2,2,15
operation,3002,1,1,7
operation,3003,1,0,4
operation,3004,3,2,10
operation,3005,1,1,10
operation,3006,1,2,3
operation,3007,0,0,1
operation,3008,2,1,5
operation,3009,3,1,12
operation,3010,2,0,9
operation,3011,0,0,0
operation,3012,2,2,12
operation,3013,5,6,24
operation,3014,3,3,3
operation,3015,4,7,35
operation,3016,8,8,30
operation,3017,1,2,11
operation,3018,2,2,8
operation,3019,1,1,1
operation,3020,1,1,6
operation,3021,2,3,3
operation,3022,0,0,0
operation,3023,0,0,0
operation,3024,1,0,9
operation,3025,2,3,14
operation,3026,0,1,5
operation,3027,3,2,4
operation,3028,0,0,3
operation,3029,1,1,2
operation,3030,5,5,19
operation,3031,1,0,9
operation,3032,0,1,15
operation,3033,0,0,5
operation,3034,6,6,27
operation,3035,2,1,14
operation,3036,1,1,1
operation,3037,1,2,14
operation,3038,0,1,2
operation,3039,0,0,0
operation,3040,0,0,1
operation,3041,3,2,7
operation,3042,3,0,9
operation,3043,0,0,3
operation,3044,0,0,1
operation,3045,3,1,10
operation,3046,5,3,25
operation,3047,5,6,22
operation,3048,3,1,20
operation,3049,0,0,0
operation,3050,0,0,0
operation,3051,0,1,2
operation,3052,2,2,8
operation,3053,10,7,55
operation,3054,0,0,1
operation,3055,0,0,0
operation,3056,1,1,3
operation,3057,2,2,8
operation,3058,10,9,43
operation,3059,0,1,3
operation,3060,3,3,13
operation,3061,0,0,0
operation,3062,1,2,2
operation,3063,1,1,1
operation,3064,3,3,9
operation,3065,9,7,36
operation,3066,0,1,5
operation,3067,2,0,4
operation,3068,1,0,4
operation,3069,2,2,6
operation,3070,0,0,3
operation,3071,3,3,6
operation,3072,0,0,0
operation,3073,0,0,0
operation,3074,3,2,5
operation,3075,2,2,17
operation,3076,0,0,0
operation,3077,0,0,1
operation,3078,2,2,8
operation,3079,4,1,16
operation,3080,5,4,35
operation,3081,0,0,4
operation,3082,2,2,18
operation,3083,0,0,0
operation,3084,0,0,2
operation,3085,0,0,0
operation,3086,0,0,9
operation,3087,3,2,16
operation,3088,0,0,4
operation,3089,3,4,13
operation,3090,0,1,0
operation,3091,0,0,0
operation,3092,1,1,1
operation,3093,3,3,11
operation,3094,0,0,0
operation,3095,1,0,3
operation,3096,1,1,7
operation,3097,3,3,20
operation,3098,1,1,4
operation,3099,2,2,6
operation,3100,0,0,2
operation,3101,0,0,2
operation,3102,3,2,7
operation,3103,2,7,12
operation,3104,0,0,4
operation,3105,1,1,10
operation,3106,0,0,0
operation,3107,7,9,24
operation,3108,1,1,7
operation,3109,0,0,0
operation,3110,0,0,2
operation,3111,0,0,4
operation,3112,1,1,1
operation,3113,4,4,18
operation,3114,3,3,20
operation,3115,0,0,0
operation,3116,2,1,4
operation,3117,3,3,4
operation,3118,1,1,10
operation,3119,4,3,13
operation,3120,1,2,12
operation,3121,1,1,1
operation,3122,5,5,10
operation,3123,1,1,5
operation,3124,7,9,38
operation,3125,4,5,19
operation,3126,4,5,16
operation,3127,9,8,51
operation,3128,0,1,3
operation,3129,1,1,8
operation,3130,1,0,7
operation,3131,5,5,10
operation,3132,2,3,6
operation,3133,1,1,8
operation,3134,1,1,6
operation,3135,1,2,10
operation,3136,0,0,3
operation,3137,3,1,13
operation,3138,3,3,21
operation,3139,6,6,18
operation,3140,0,1,3
operation,3141,3,3,12
operation,3142,0,1,8
operation,3143,4,3,13
operation,3144,0,0,1
operation,3145,0,0,0
operation,3146,6,8,32
operation,3147,0,0,3
operation,3148,1,1,3
operation,3149,2,1,8
operation,3150,0,0,3
operation,3151,0,1,3
operation,3152,0,2,5
operation,3153,1,0,11
operation,3154,3,3,7
operation,3155,2,4,7
operation,3156,0,0,1
operation,3157,0,0,0
operation,3158,1,1,0
operation,3159,1,1,0
operation,3160,0,1,4
operation,3161,0,0,3
operation,3162,6,4,18
operation,3163,4,5,15
operation,3164,1,1,5
operation,3165,0,0,0
operation,3166,0,0,0
operation,3167,8,10,28
operation,3168,1,1,0
operation,3169,0,0,0
operation,3170,2,2,10
operation,3171,3,3,11
operation,3172,0,0,0
operation,3173,0,0,1
operation,3174,2,3,6
operation,3175,0,0,0
operation,3176,3,2,31
operation,3177,0,0,0
operation,3178,2,1,3
operation,3179,2,1,6
operation,3180,1,2,21
operation,3181,2,2,17
operation,3182,0,1,7
operation,3183,6,5,28
operation,3184,6,7,20
operation,3185,0,0,0
operation,3186,2,4,16
operation,3187,1,1,3
operation,3188,2,2,11
operation,3189,1,1,7
operation,3190,0,0,0
operation,3191,1,1,4
operation,3192,4,3,25
operation,3193,5,5,11
operation,3194,0,0,0
operation,3195,6,6,31
operation,3196,1,1,8
operation,3197,0,0,1
operation,3198,4,5,32
operation,3199,7,7,20
operation,3200,3,5,9
operation,3201,1,1,4
operation,3202,11,9,35
operation,3203,0,0,0
operation,3204,1,2,17
operation,3205,8,8,38
operation,3206,0,0,2
operation,3207,0,0,3
operation,3208,0,0,0
operation,3209,2,2,3
operation,3210,3,2,17
operation,3211,0,2,7
operation,3212,3,1,12
operation,3213,2,2,7
operation,3214,1,1,4
operation,3215,5,4,19
operation,3216,2,3,16
operation,3217,4,4,11
operation,3218,1,0,1
operation,3219,0,0,15
operation,3220,1,1,8
operation,3221,0,0,1
operation,3222,4,3,7
operation,3223,6,6,20
operation,3224,0,0,0
operation,3225,1,2,2
operation,3226,4,5,27
operation,3227,3,6,21
operation,3228,1,2,17
operation,3229,1,1,1
operation,3230,1,1,4
operation,3231,1,1,4
operation,3232,1,1,9
operation,3233,0,0,0
operation,3234,0,0,4
operation,3235,4,4,14
operation,3236,0,1,3
operation,3237,2,2,4
operation,3238,2,1,13
operation,3239,7,4,24
operation,3240,1,2,5
operation,3241,1,0,4
operation,3242,2,1,13
operation,3243,0,0,0
operation,3244,5,4,27
operation,3245,3,3,12
operation,3246,2,5,16
operation,3247,4,5,10
operation,3248,3,2,12
operation,3249,2,1,10
operation,3250,1,2,10
operation,3251,1,1,4
operation,3252,0,0,0
operation,3253,0,1,1
operation,3254,1,0,3
operation,3255,1,3,8
operation,3256,3,2,15
operation,3257,0,0,11
operation,3258,0,1,4
operation,3259,0,0,0
operation,3260,2,2,10
operation,3261,7,7,20
operation,3262,0,1,4
operation,3263,1,1,1
operation,3264,3,5,10
operation,3265,2,1,4
operation,3266,0,0,5
operation,3267,4,3,14
operation,3268,1,0,6
operation,3269,0,0,0
operation,3270,0,1,1
operation,3271,1,0,4
operation,3272,1,1,5
operation,3273,0,0,0
operation,3274,10,11,33
operation,3275,5,3,13
operation,3276,2,2,17
operation,3277,1,0,3
operation,3278,1,1,6
operation,3279,2,3,9
operation,3280,7,9,43
operation,3281,3,3,28
operation,3282,1,1,3
operation,3283,0,0,1
operation,3284,0,0,0
operation,3285,7,4,30
operation,3286,1,1,3
operation,3287,6,5,19
operation,3288,2,3,7
operation,3289,0,1,4
operation,3290,0,0,0
operation,3291,1,2,3
operation,3292,0,0,0
operation,3293,2,2,12
operation,3294,1,1,5
operation,3295,3,2,12
operation,3296,1,1,1
operation,3297,2,1,4
operation,3298,6,7,28
operation,3299,2,1,1
operation,3300,8,10,40
operation,3301,4,3,12
operation,3302,3,3,15
operation,3303,1,2,4
operation,3304,2,2,5
operation,3305,0,0,2
operation,3306,2,2,4
operation,3307,7,8,22
operation,3308,5,5,15
operation,3309,4,3,21
operation,3310,0,0,3
operation,3311,0,0,0
operation,3312,0,0,1
operation,3313,4,4,6
operation,3314,0,0,1
operation,3315,1,1,6
operation,3316,2,2,11
operation,3317,0,1,3
operation,3318,1,1,0
operation,3319,0,0,0
operation,3320,2,2,14
operation,3321,3,3,5
operation,3322,1,2,6
operation,3323,0,0,1
operation,3324,5,6,30
operation,3325,2,2,4
operation,3326,2,2,12
operation,3327,5,5,18
operation,3328,1,1,3
operation,3329,4,4,11
operation,3330,1,0,0
operation,3331,2,3,9
operation,3332,1,1,3
operation,3333,2,3,10
operation,3334,3,2,7
operation,3335,1,1,2
operation,3336,2,0,3
operation,3337,4,4,31
operation,3338,0,0,6
operation,3339,3,2,9
operation,3340,5,6,13
operation,3341,2,2,28
operation,3342,0,1,4
operation,3343,0,0,0
operation,3344,0,0,2
operation,3345,2,3,8
operation,3346,2,2,14
operation,3347,1,1,6
operation,3348,0,0,4
operation,3349,3,2,18
operation,3350,0,0,0
operation,3351,1,0,11
operation,3352,0,0,0
operation,3353,1,2,11
operation,3354,1,1,6
operation,3355,3,1,6
operation,3356,1,2,0
operation,3357,0,0,2
operation,3358,1,2,8
operation,3359,2,3,5
operation,3360,0,1,3
operation,3361,1,0,0
operation,3362,0,0,3
operation,3363,1,0,1
operation,3364,2,1,10
operation,3365,1,1,2
operation,3366,1,0,11
operation,3367,0,0,0
operation,3368,1,1,2
operation,3369,2,2,12
operation,3370,7,7,35
operation,3371,0,0,3
operation,3372,4,3,9
operation,3373,2,2,10
operation,3374,5,11,23
operation,3375,2,2,9
operation,3376,2,2,12
operation,3377,4,2,19
operation,3378,7,8,30
operation,3379,1,1,9
operation,3380,1,1,6
operation,3381,3,3,16
operation,3382,1,0,6
operation,3383,1,1,5
operation,3384,1,2,6
operation,3385,0,0,0
operation,3386,0,1,3
operation,3387,0,0,0
operation,3388,5,5,23
operation,3389,0,0,1
operation,3390,5,4,15
operation,3391,0,0,0
operation,3392,0,0,1
operation,3393,1,1,5
operation,3394,4,4,15
operation,3395,0,0,2
operation,3396,0,0,0
operation,3397,0,0,5
operation,3398,0,0,5
operation,3399,1,0,4
operation,3400,0,0,0
operation,3401,2,2,11
operation,3402,2,2,2
operation,3403,0,2,6
operation,3404,0,0,0
operation,3405,0,0,0
operation,3406,3,6,13
operation,3407,4,3,8
operation,3408,2,1,10
operation,3409,5,3,6
operation,3410,0,0,1
operation,3411,1,1,1
operation,3412,2,2,7
operation,3413,2,1,10
operation,3414,0,0,4
operation,3415,0,0,2
operation,3416,1,1,5
operation,3417,3,6,10
operation,3418,1,1,3
operation,3419,6,4,29
operation,3420,1,2,3
operation,3421,3,2,23
operation,3422,2,3,11
operation,3423,0,0,0
operation,3424,2,0,1
operation,3425,1,1,5
operation,3426,2,3,17
operation,3427,1,0,10
operation,3428,9,8,32
operation,3429,10,10,40
operation,3430,4,4,8
operation,3431,1,2,9
operation,3432,6,5,31
operation,3433,0,1,0
operation,3434,0,0,0
operation,3435,1,1,4
operation,3436,2,2,2
operation,3437,2,1,5
operation,3438,0,0,1
operation,3439,1,1,7
operation,3440,11,11,45
operation,3441,0,0,0
operation,3442,0,0,0
operation,3443,1,2,4
operation,3444,1,1,6
operation,3445,2,2,6
operation,3446,4,3,14
operation,3447,0,0,0
operation,3448,1,2,7
operation,3449,1,1,7
operation,3450,1,1,7
operation,3451,3,3,12
operation,3452,1,1,17
operation,3453,0,0,0
operation,3454,0,1,2
operation,3455,1,2,6
operation,3456,0,1,4
operation,3457,0,0,0
operation,3458,0,0,6
operation,3459,8,8,37
operation,3460,1,1,4
operation,3461,1,2,13
operation,3462,0,0,2
operation,3463,0,0,0
operation,3464,2,3,19
operation,3465,0,1,14
operation,3466,2,2,4
operation,3467,0,1,1
operation,3468,0,0,3
operation,3469,0,0,1
operation,3470,15,13,35
operation,3471,5,4,21
operation,3472,1,2,12
operation,3473,1,2,4
operation,3474,5,6,15
operation,3475,2,1,6
operation,3476,7,6,33
operation,3477,3,3,9
operation,3478,1,1,11
operation,3479,0,0,3
operation,3480,1,0,1
operation,3481,6,4,17
operation,3482,7,6,38
operation,3483,1,1,6
operation,3484,14,17,48
operation,3485,5,6,22
operation,3486,1,2,2
operation,3487,0,0,3
operation,3488,1,1,8
operation,3489,0,0,1
operation,3490,0,0,0
operation,3491,0,0,0
operation,3492,0,0,1
operation,3493,3,3,9
operation,3494,2,2,12
operation,3495,0,0,2
operation,3496,0,0,8
operation,3497,7,4,15
operation,3498,0,1,3
operation,3499,1,1,4
operation,3500,1,2,1
operation,3501,0,0,1
operation,3502,1,1,9
operation,3503,1,0,2
operation,3504,2,3,9
operation,3505,5,3,13
operation,3506,0,0,1
operation,3507,5,4,22
operation,3508,3,3,14
operation,3509,5,6,32
operation,3510,4,3,13
operation,3511,1,1,0
operation,3512,9,8,43
operation,3513,1,1,5
operation,3514,5,8,15
operation,3515,0,0,0
operation,3516,1,4,9
operation,3517,1,0,3
operation,3518,0,0,1
operation,3519,5,7,37
operation,3520,1,1,1
operation,3521,0,0,0
operation,3522,1,2,13
operation,3523,1,1,18
operation,3524,3,1,11
operation,3525,0,0,0
operation,3526,0,0,2
operation,3527,6,7,31
operation,3528,6,8,33
operation,3529,3,3,25
operation,3530,0,0,2
operation,3531,2,3,6
operation,3532,4,3,5
operation,3533,4,4,18
operation,3534,1,2,9
operation,3535,0,0,3
operation,3536,1,1,1
operation,3537,0,0,0
operation,3538,2,2,10
operation,3539,2,2,2
operation,3540,3,7,25
operation,3541,0,0,0
operation,3542,4,4,26
operation,3543,3,3,16
operation,3544,2,3,13
operation,3545,0,0,9
operation,3546,2,3,7
operation,3547,0,0,0
operation,3548,1,2,8
operation,3549,1,0,2
operation,3550,3,2,4
operation,3551,1,1,1
operation,3552,0,1,2
operation,3553,1,1,5
operation,3554,0,0,0
operation,3555,0,0,0
operation,3556,1,1,0
operation,3557,0,0,0
operation,3558,1,0,1
operation,3559,0,0,0
operation,3560,3,3,10
operation,3561,0,0,3
operation,3562,0,0,3
operation,3563,0,0,2
operation,3564,1,1,3
operation,3565,0,2,25
operation,3566,3,2,11
operation,3567,0,0,0
operation,3568,0,0,1
operation,3569,1,1,7
operation,3570,1,1,7
operation,3571,0,0,0
operation,3572,2,2,9
operation,3573,4,7,23
operation,3574,0,0,3
operation,3575,9,6,35
operation,3576,1,1,4
operation,3577,0,0,0
operation,3578,0,1,7
operation,3579,0,0,0
operation,3580,0,0,9
operation,3581,4,4,14
operation,3582,3,3,8
operation,3583,1,0,4
operation,3584,1,1,0
operation,3585,0,0,2
operation,3586,0,0,4
operation,3587,3,2,11
operation,3588,2,4,16
operation,3589,3,4,18
operation,3590,1,1,0
operation,3591,1,1,2
operation,3592,2,2,15
operation,3593,0,1,2
operation,3594,0,0,1
operation,3595,0,0,0
operation,3596,2,2,10
operation,3597,6,7,26
operation,3598,1,0,5
operation,3599,0,0,0
operation,3600,1,1,2
operation,3601,2,2,7
operation,3602,0,0,0
operation,3603,3,4,13
operation,3604,3,3,10
operation,3605,0,0,5
operation,3606,1,1,5
operation,3607,0,1,8
operation,3608,0,0,0
operation,3609,0,0,9
operation,3610,0,2,10
operation,3611,0,0,3
operation,3612,1,1,1
operation,3613,2,4,8
operation,3614,3,4,14
operation,3615,3,4,7
operation,3616,1,0,2
operation,3617,0,1,9
operation,3618,1,2,5
operation,3619,3,3,7
operation,3620,0,0,0
operation,3621,5,6,33
operation,3622,1,1,2
operation,3623,0,0,0
operation,3624,0,0,7
operation,3625,0,0,2
operation,3626,7,6,25
operation,3627,3,3,7
operation,3628,0,0,2
operation,3629,0,0,3
operation,3630,2,3,15
operation,3631,1,2,4
operation,3632,1,1,2
operation,3633,4,3,19
operation,3634,2,1,7
operation,3635,3,3,12
operation,3636,6,6,19
operation,3637,1,0,2
operation,3638,4,5,6
operation,3639,0,0,8
operation,3640,0,0,0
operation,3641,0,0,1
operation,3642,2,2,11
operation,3643,0,0,1
operation,3644,0,0,1
operation,3645,1,1,10
operation,3646,1,1,2
operation,3647,0,1,11
operation,3648,0,0,0
operation,3649,0,1,2
operation,3650,0,0,0
operation,3651,3,1,8
operation,3652,4,5,34
operation,3653,4,3,7
operation,3654,0,0,0
operation,3655,0,0,7
operation,3656,4,3,5
operation,3657,4,4,10
operation,3658,6,5,19
operation,3659,0,1,6
operation,3660,2,2,9
operation,3661,1,1,6
operation,3662,0,0,0
operation,3663,0,0,2
operation,3664,3,5,26
operation,3665,8,8,44
operation,3666,1,0,1
operation,3667,2,0,10
operation,3668,0,0,5
operation,3669,0,0,0
operation,3670,2,4,14
operation,3671,2,2,13
operation,3672,0,0,0
operation,3673,0,0,2
operation,3674,0,0,1
operation,3675,1,1,2
operation,3676,0,1,7
operation,3677,2,2,3
operation,3678,4,4,17
operation,3679,3,2,7
operation,3680,0,0,0
operation,3681,1,1,8
operation,3682,2,2,4
operation,3683,1,1,1
operation,3684,0,0,1
operation,3685,1,2,9
operation,3686,1,1,8
operation,3687,4,4,16
operation,3688,2,3,4
operation,3689,0,0,0
operation,3690,0,0,0
operation,3691,1,1,7
operation,3692,0,0,0
operation,3693,0,0,1
operation,3694,1,1,3
operation,3695,1,1,2
operation,3696,1,1,3
operation,3697,0,0,4
operation,3698,4,3,13
operation,3699,1,0,0
operation,3700,2,2,10
operation,3701,0,0,0
operation,3702,1,1,5
operation,3703,0,0,3
operation,3704,0,0,7
operation,3705,0,0,0
operation,3706,2,2,10
operation,3707,0,0,1
operation,3708,2,2,19
operation,3709,0,0,0
operation,3710,2,2,11
operation,3711,2,2,5
operation,3712,1,1,9
operation,3713,1,1,6
operation,3714,11,13,22
operation,3715,1,1,6
operation,3716,1,0,3
operation,3717,0,0,2
operation,3718,0,0,1
operation,3719,2,0,4
operation,3720,1,1,5
operation,3721,1,2,12
operation,3722,0,0,0
operation,3723,1,1,3
operation,3724,1,1,2
operation,3725,0,0,2
operation,3726,2,2,7
operation,3727,1,2,2
operation,3728,2,2,4
operation,3729,6,9,24
operation,3730,3,4,11
operation,3731,1,1,5
operation,3732,2,2,7
operation,3733,1,1,4
operation,3734,7,6,21
operation,3735,0,0,1
operation,3736,4,2,23
operation,3737,6,6,19
operation,3738,3,2,21
operation,3739,0,0,0
operation,3740,3,1,19
operation,3741,0,1,1
operation,3742,0,0,2
operation,3743,4,5,24
operation,3744,4,3,7
operation,3745,0,1,18
operation,3746,6,6,19
operation,3747,1,1,1
operation,3748,3,1,26
operation,3749,1,0,1
operation,3750,1,1,4
operation,3751,1,1,5
operation,3752,0,3,7
operation,3753,1,1,7
operation,3754,5,5,14
operation,3755,1,1,0
operation,3756,0,0,0
operation,3757,2,0,2
operation,3758,0,0,0
operation,3759,1,2,2
operation,3760,5,5,18
operation,3761,1,1,7
operation,3762,4,5,5
operation,3763,4,3,23
operation,3764,1,0,2
operation,3765,2,2,7
operation,3766,0,0,0
operation,3767,0,0,0
operation,3768,1,1,6
operation,3769,9,9,35
operation,3770,3,2,10
operation,3771,2,2,9
operation,3772,1,0,2
operation,3773,0,0,1
operation,3774,0,0,1
operation,3775,2,2,10
operation,3776,3,3,13
operation,3777,2,2,2
operation,3778,6,6,31
operation,3779,0,0,0
operation,3780,0,0,3
operation,3781,1,1,0
operation,3782,0,0,0
operation,3783,4,4,21
operation,3784,1,1,6
operation,3785,1,0,0
operation,3786,7,9,17
operation,3787,1,2,1
operation,3788,5,5,14
operation,3789,2,0,2
operation,3790,1,0,2
operation,3791,3,4,14
operation,3792,0,0,3
operation,3793,2,1,7
operation,3794,1,1,12
operation,3795,1,0,7
operation,3796,1,3,8
operation,3797,0,0,1
operation,3798,2,1,3
operation,3799,1,1,6
operation,3800,4,4,9
operation,3801,1,1,1
operation,3802,1,1,11
operation,3803,1,1,2
operation,3804,1,1,7
operation,3805,3,2,3
operation,3806,3,5,19
operation,3807,3,2,4
operation,3808,0,1,6
operation,3809,1,1,7
operation,3810,2,1,12
operation,3811,1,1,3
operation,3812,1,1,4
operation,3813,1,1,8
operation,3814,0,0,0
operation,3815,0,0,0
operation,3816,1,1,3
operation,3817,2,1,4
operation,3818,5,1,20
operation,3819,1,1,1
operation,3820,0,0,0
operation,3821,1,1,2
operation,3822,0,1,1
operation,3823,0,1,2
operation,3824,0,0,0
operation,3825,1,1,2
operation,3826,1,1,3
operation,3827,3,5,23
operation,3828,0,0,0
operation,3829,2,2,9
operation,3830,0,0,1
operation,3831,8,6,26
operation,3832,0,1,8
operation,3833,0,0,0
operation,3834,0,0,1
operation,3835,3,3,31
operation,3836,4,4,14
operation,3837,0,0,0
operation,3838,0,0,1
operation,3839,3,2,17
operation,3840,0,0,3
operation,3841,0,0,6
operation,3842,1,1,4
operation,3843,1,1,1
operation,3844,0,0,1
operation,3845,7,8,20
operation,3846,1,1,2
operation,3847,0,0,0
operation,3848,3,3,16
operation,3849,0,1,9
operation,3850,0,1,3
operation,3851,7,5,24
operation,3852,1,1,5
operation,3853,0,0,0
operation,3854,3,3,14
operation,3855,2,1,7
operation,3856,3,3,7
operation,3857,3,4,9
operation,3858,0,0,0
operation,3859,1,1,3
operation,3860,5,8,24
operation,3861,1,2,11
operation,3862,0,0,3
operation,3863,3,4,11
operation,3864,2,1,8
operation,3865,2,1,1
operation,3866,1,0,7
operation,3867,0,0,1
operation,3868,3,3,5
operation,3869,6,6,21
operation,3870,0,0,0
operation,3871,0,0,3
operation,3872,2,1,6
operation,3873,4,4,27
operation,3874,0,0,0
operation,3875,1,1,3
operation,3876,8,5,24
operation,3877,3,2,11
operation,3878,0,0,10
operation,3879,0,0,3
operation,3880,0,1,5
operation,3881,2,3,10
operation,3882,0,0,1
operation,3883,0,0,0
operation,3884,0,0,5
operation,3885,1,2,10
operation,3886,2,1,11
operation,3887,0,2,4
operation,3888,0,0,0
operation,3889,9,9,42
operation,3890,2,4,21
operation,3891,0,0,0
operation,3892,2,2,12
operation,3893,1,2,5
operation,3894,3,1,3
operation,3895,0,0,1
operation,3896,2,2,6
operation,3897,2,2,18
operation,3898,2,2,4
operation,3899,1,1,4
operation,3900,0,1,1
operation,3901,3,3,13
operation,3902,0,0,1
operation,3903,4,2,12
operation,3904,1,1,20
operation,3905,6,7,19
operation,3906,4,4,14
operation,3907,2,2,6
operation,3908,1,1,3
operation,3909,0,0,2
operation,3910,0,0,11
operation,3911,0,0,0
operation,3912,2,2,7
operation,3913,1,3,8
operation,3914,0,1,1
operation,3915,0,0,5
operation,3916,4,2,20
operation,3917,0,0,0
operation,3918,5,6,17
operation,3919,0,0,1
operation,3920,6,5,22
operation,3921,0,2,6
operation,3922,0,0,1
operation,3923,0,1,4
operation,3924,1,2,4
operation,3925,1,1,0
operation,3926,1,1,5
operation,3927,1,1,6
operation,3928,1,1,3
operation,3929,0,0,0
operation,3930,0,0,5
operation,3931,0,0,0
operation,3932,4,4,18
operation,3933,0,0,6
operation,3934,0,0,7
operation,3935,0,0,0
operation,3936,11,13,51
operation,3937,1,1,1
operation,3938,2,2,8
operation,3939,3,2,6
operation,3940,0,0,0
operation,3941,2,2,4
operation,3942,4,0,10
operation,3943,5,1,12
operation,3944,0,0,0
operation,3945,4,5,16
operation,3946,1,1,5
operation,3947,1,0,10
operation,3948,1,0,13
operation,3949,1,1,7
operation,3950,1,2,2
operation,3951,0,0,2
operation,3952,1,2,4
operation,3953,0,0,0
operation,3954,0,0,6
operation,3955,2,2,7
operation,3956,1,0,4
operation,3957,0,0,2
operation,3958,1,1,0
operation,3959,2,2,3
operation,3960,0,0,1
operation,3961,1,1,6
operation,3962,2,0,2
operation,3963,1,1,4
operation,3964,1,1,2
operation,3965,0,0,4
operation,3966,3,1,4
operation,3967,1,1,3
operation,3968,0,0,0
operation,3969,3,3,6
operation,3970,0,0,3
operation,3971,1,1,4
operation,3972,0,0,0
operation,3973,3,3,14
operation,3974,2,1,5
operation,3975,2,3,20
operation,3976,0,0,0
operation,3977,3,1,5
operation,3978,0,0,8
operation,3979,7,7,23
operation,3980,0,1,2
operation,3981,10,8,49
operation,3982,8,9,31
operation,3983,1,0,6
operation,3984,0,0,2
operation,3985,6,5,25
operation,3986,0,0,2
operation,3987,1,0,11
operation,3988,1,2,10
operation,3989,1,1,2
operation,3990,1,1,5
operation,3991,1,2,4
operation,3992,3,5,23
operation,3993,0,0,0
operation,3994,5,4,23
operation,3995,0,0,6
operation,3996,0,0,0
operation,3997,0,0,1
operation,3998,0,1,8
operation,3999,1,2,2
operation,4000,1,1,7
operation,4001,2,1,2
operation,4002,0,0,2
operation,4003,3,4,12
operation,4004,0,0,0
operation,4005,2,1,12
operation,4006,2,0,4
operation,4007,4,4,7
operation,4008,2,1,7
operation,4009,4,4,12
operation,4010,5,2,18
operation,4011,2,4,15
operation,4012,2,2,11
operation,4013,1,1,1
operation,4014,10,11,34
operation,4015,1,1,4
operation,4016,1,1,7
operation,4017,0,1,2
operation,4018,2,2,15
operation,4019,2,1,9
operation,4020,2,1,11
operation,4021,0,1,3
operation,4022,2,3,5
operation,4023,6,4,10
operation,4024,1,2,4
operation,4025,0,0,0
operation,4026,2,1,6
operation,4027,2,2,8
operation,4028,2,2,5
operation,4029,1,0,5
operation,4030,1,1,4
operation,4031,5,4,24
operation,4032,1,1,9
operation,4033,2,3,12
operation,4034,0,0,11
operation,4035,0,0,0
operation,4036,8,6,23
operation,4037,1,0,1
operation,4038,1,0,9
operation,4039,1,0,3
operation,4040,2,2,4
operation,4041,4,5,13
operation,4042,1,1,0
operation,4043,1,1,0
operation,4044,1,0,8
operation,4045,0,0,4
operation,4046,2,4,9
operation,4047,0,0,0
operation,4048,1,2,6
operation,4049,0,0,0
operation,4050,0,0,1
operation,4051,1,0,2
operation,4052,0,0,0
operation,4053,1,2,5
operation,4054,2,2,10
operation,4055,1,2,4
operation,4056,7,8,25
operation,4057,1,1,8
operation,4058,1,1,3
operation,4059,0,0,0
operation,4060,1,1,6
operation,4061,0,1,10
operation,4062,0,0,0
operation,4063,2,2,6
operation,4064,0,0,0
operation,4065,1,1,2
operation,4066,1,0,8
operation,4067,1,3,16
operation,4068,0,0,0
operation,4069,3,2,8
operation,4070,2,2,9
operation,4071,0,0,0
operation,4072,1,0,6
operation,4073,4,3,13
operation,4074,0,0,4
operation,4075,0,0,0
operation,4076,6,3,8
operation,4077,0,0,1
operation,4078,0,0,1
operation,4079,3,4,10
operation,4080,0,0,0
operation,4081,3,1,6
operation,4082,3,2,6
operation,4083,0,1,1
operation,4084,5,2,22
operation,4085,2,2,3
operation,4086,2,0,4
operation,4087,2,2,12
operation,4088,9,9,26
operation,4089,1,3,10
operation,4090,2,1,6
operation,4091,5,4,15
operation,4092,1,0,3
operation,4093,0,0,3
operation,4094,3,2,7
operation,4095,0,0,1
operation,4096,1,1,2
operation,4097,1,1,13
operation,4098,1,1,2
operation,4099,3,4,26
operation,4100,0,0,5
operation,4101,0,2,11
operation,4102,1,1,12
operation,4103,0,0,2
operation,4104,5,4,10
operation,4105,2,2,12
operation,4106,2,2,11
operation,4107,2,2,8
operation,4108,5,5,35
operation,4109,2,3,20
operation,4110,3,2,8
operation,4111,2,1,8
operation,4112,3,1,16
operation,4113,3,3,10
operation,4114,0,1,6
operation,4115,4,4,8
operation,4116,0,0,0
operation,4117,1,2,7
operation,4118,6,5,27
operation,4119,2,2,2
operation,4120,2,4,12
operation,4121,0,0,9
operation,4122,1,2,6
operation,4123,4,4,6
operation,4124,4,6,19
operation,4125,3,2,12
operation,4126,4,5,19
operation,4127,3,5,7
operation,4128,0,2,15
operation,4129,0,0,1
operation,4130,0,2,12
operation,4131,4,5,18
operation,4132,3,2,27
operation,4133,2,2,4
operation,4134,0,0,4
operation,4135,2,1,2
operation,4136,2,2,4
operation,4137,0,0,4
operation,4138,1,3,2
operation,4139,0,0,5
operation,4140,2,2,4
operation,4141,2,1,5
operation,4142,0,0,0
operation,4143,1,1,2
operation,4144,2,3,2
operation,4145,0,0,4
operation,4146,0,0,5
operation,4147,0,0,0
operation,4148,1,0,1
operation,4149,5,4,6
operation,4150,3,4,24
operation,4151,5,5,15
operation,4152,1,1,6
operation,4153,0,0,1
operation,4154,2,2,2
operation,4155,5,6,31
operation,4156,2,1,13
operation,4157,4,0,6
operation,4158,1,1,3
operation,4159,3,2,11
operation,4160,5,4,32
operation,4161,2,2,3
operation,4162,5,4,10
operation,4163,3,2,20
operation,4164,0,0,3
operation,4165,2,2,8
operation,4166,0,0,2
operation,4167,2,3,12
operation,4168,3,2,16
operation,4169,1,0,2
operation,4170,1,1,7
operation,4171,1,1,9
operation,4172,1,1,2
operation,4173,3,4,17
operation,4174,0,0,0
operation,4175,0,0,5
operation,4176,0,0,0
operation,4177,0,1,9
operation,4178,0,0,3
operation,4179,1,1,4
operation,4180,0,1,6
operation,4181,5,4,25
operation,4182,0,0,0
operation,4183,0,0,2
operation,4184,1,1,2
operation,4185,0,0,0
operation,4186,0,0,0
operation,4187,2,2,4
operation,4188,1,1,1
operation,4189,0,0,1
operation,4190,1,0,1
operation,4191,0,0,0
operation,4192,0,0,9
operation,4193,1,1,0
operation,4194,0,0,0
operation,4195,4,4,7
operation,4196,3,4,13
operation,4197,0,0,3
operation,4198,0,0,0
operation,4199,4,4,12
operation,4200,0,1,6
operation,4201,2,2,4
operation,4202,0,0,2
operation,4203,0,0,0
operation,4204,0,0,0
operation,4205,0,0,0
operation,4206,3,5,14
operation,4207,0,1,5
operation,4208,1,2,9
operation,4209,0,0,6
operation,4210,0,0,0
operation,4211,2,2,7
operation,4212,0,0,0
operation,4213,0,1,1
operation,4214,0,0,0
operation,4215,2,2,9
operation,4216,2,3,14
operation,4217,5,6,16
operation,4218,6,5,26
operation,4219,0,0,0
operation,4220,4,2,13
operation,4221,4,5,28
operation,4222,0,0,1
operation,4223,4,4,20
operation,4224,2,1,14
operation,4225,1,0,0
operation,4226,1,1,6
operation,4227,5,4,19
operation,4228,0,0,1
operation,4229,11,10,35
operation,4230,1,1,4
operation,4231,0,0,0
operation,4232,2,1,5
operation,4233,6,4,19
operation,4234,3,2,13
operation,4235,0,0,3
operation,4236,1,1,0
operation,4237,5,6,18
operation,4238,3,2,3
operation,4239,3,4,24
operation,4240,0,0,1
operation,4241,0,0,0
operation,4242,0,1,3
operation,4243,1,1,12
operation,4244,1,1,5
operation,4245,0,0,0
operation,4246,2,2,8
operation,4247,1,1,1
operation,4248,3,3,18
operation,4249,0,0,0
operation,4250,0,0,0
operation,4251,0,2,4
operation,4252,0,0,0
operation,4253,0,0,1
operation,4254,0,0,1
operation,4255,2,1,5
operation,4256,0,0,0
operation,4257,1,2,9
operation,4258,4,4,9
operation,4259,3,3,15
operation,4260,0,0,0
operation,4261,2,1,3
operation,4262,1,1,3
operation,4263,0,2,3
operation,4264,3,4,24
operation,4265,1,1,6
operation,4266,4,4,14
operation,4267,0,0,3
operation,4268,4,2,11
operation,4269,1,2,24
operation,4270,0,0,9
operation,4271,2,2,6
operation,4272,10,6,32
operation,4273,2,2,7
operation,4274,1,1,4
operation,4275,1,2,6
operation,4276,0,1,2
operation,4277,3,3,9
operation,4278,1,1,4
operation,4279,0,0,0
operation,4280,1,2,11
operation,4281,9,9,41
operation,4282,0,0,0
operation,4283,1,1,4
operation,4284,1,2,1
operation,4285,2,2,3
operation,4286,5,4,10
operation,4287,0,1,1
operation,4288,6,8,32
operation,4289,0,0,4
operation,4290,2,2,8
operation,4291,1,2,4
operation,4292,0,2,6
operation,4293,1,0,1
operation,4294,2,0,8
operation,4295,0,0,0
operation,4296,0,1,3
operation,4297,0,0,1
operation,4298,1,3,5
operation,4299,2,2,5
operation,4300,1,2,12
operation,4301,3,3,31
operation,4302,0,1,4
operation,4303,2,1,3
operation,4304,3,4,17
operation,4305,2,2,6
operation,4306,0,0,2
operation,4307,1,1,15
operation,4308,0,1,1
operation,4309,1,1,3
operation,4310,0,0,0
operation,4311,1,1,2
operation,4312,3,2,9
operation,4313,1,1,8
operation,4314,1,1,5
operation,4315,0,0,0
operation,4316,0,0,4
operation,4317,2,2,9
operation,4318,1,2,10
operation,4319,2,0,6
operation,4320,7,7,45
operation,4321,1,1,8
operation,4322,0,0,2
operation,4323,0,0,0
operation,4324,1,1,4
operation,4325,1,1,1
operation,4326,2,4,19
operation,4327,0,0,3
operation,4328,4,5,21
operation,4329,4,3,14
operation,4330,0,0,2
operation,4331,4,8,38
operation,4332,1,1,9
operation,4333,1,1,2
operation,4334,0,0,3
operation,4335,8,9,40
operation,4336,0,1,3
operation,4337,0,2,4
operation,4338,1,0,5
operation,4339,2,2,3
operation,4340,20,24,90
operation,4341,0,0,5
operation,4342,1,2,9
operation,4343,6,5,27
operation,4344,1,1,2
operation,4345,3,3,11
operation,4346,1,0,5
operation,4347,0,0,0
operation,4348,5,4,19
operation,4349,0,0,1
operation,4350,2,2,5
operation,4351,2,2,0
operation,4352,1,2,5
operation,4353,3,3,28
operation,4354,0,1,14
operation,4355,1,0,2
operation,4356,6,5,26
operation,4357,1,1,5
operation,4358,1,1,0
operation,4359,5,3,27
operation,4360,2,3,16
operation,4361,0,0,0
operation,4362,0,0,6
operation,4363,2,2,11
operation,4364,3,3,8
operation,4365,0,0,0
operation,4366,0,1,4
operation,4367,0,0,4
operation,4368,5,4,26
operation,4369,0,0,2
operation,4370,3,2,13
operation,4371,0,0,0
operation,4372,2,1,12
operation,4373,1,1,2
operation,4374,2,2,5
operation,4375,0,1,11
operation,4376,1,1,7
operation,4377,0,1,16
operation,4378,1,1,1
operation,4379,0,0,1
operation,4380,2,2,10
operation,4381,2,1,8
operation,4382,0,3,6
operation,4383,0,0,0
operation,4384,5,7,17
operation,4385,0,0,4
operation,4386,1,2,4
operation,4387,1,1,8
operation,4388,5,4,7
operation,4389,3,2,12
operation,4390,2,2,6
operation,4391,4,2,8
operation,4392,0,1,7
operation,4393,0,0,0
operation,4394,0,1,8
operation,4395,0,0,8
operation,4396,1,0,2
operation,4397,3,2,5
operation,4398,0,0,2
operation,4399,1,1,5
operation,4400,2,1,16
operation,4401,3,2,10
operation,4402,0,0,1
operation,4403,2,2,15
operation,4404,5,5,12
operation,4405,1,1,10
operation,4406,9,7,26
operation,4407,1,1,1
operation,4408,1,1,2
operation,4409,0,0,6
operation,4410,1,1,12
operation,4411,1,1,13
operation,4412,2,1,11
operation,4413,3,4,19
operation,4414,1,1,1
operation,4415,0,0,0
operation,4416,4,4,10
operation,4417,4,3,14
operation,4418,0,0,0
operation,4419,6,6,13
operation,4420,0,0,5
operation,4421,1,2,10
operation,4422,0,1,3
operation,4423,2,2,3
operation,4424,0,1,8
operation,4425,0,0,6
operation,4426,1,2,2
operation,4427,4,3,5
operation,4428,1,1,1
operation,4429,0,1,5
operation,4430,0,0,0
operation,4431,1,1,3
operation,4432,0,0,3
operation,4433,0,0,0
operation,4434,2,1,11
operation,4435,0,0,4
operation,4436,0,0,0
operation,4437,2,1,16
operation,4438,1,0,1
operation,4439,1,3,11
operation,4440,4,2,15
operation,4441,1,1,5
operation,4442,7,6,23
operation,4443,2,2,15
operation,4444,1,1,0
operation,4445,1,0,3
operation,4446,0,0,2
operation,4447,1,0,3
operation,4448,0,1,4
operation,4449,2,3,14
operation,4450,0,0,0
operation,4451,2,1,4
operation,4452,0,0,0
operation,4453,8,5,25
operation,4454,0,1,9
operation,4455,1,0,1
operation,4456,0,0,1
operation,4457,2,2,11
operation,4458,1,1,3
operation,4459,2,2,10
operation,4460,3,3,11
operation,4461,4,3,14
operation,4462,4,2,27
operation,4463,0,0,0
operation,4464,1,0,9
operation,4465,2,2,7
operation,4466,1,1,6
operation,4467,11,7,43
operation,4468,1,0,5
operation,4469,3,5,6
operation,4470,0,0,1
operation,4471,1,1,5
operation,4472,5,7,15
operation,4473,1,2,6
operation,4474,3,1,8
operation,4475,1,1,2
operation,4476,0,1,4
operation,4477,0,0,1
operation,4478,4,2,15
operation,4479,2,2,3
operation,4480,0,0,0
operation,4481,0,0,2
operation,4482,2,1,11
operation,4483,2,1,6
operation,4484,0,0,0
operation,4485,1,0,1
operation,4486,6,4,14
operation,4487,5,7,29
operation,4488,0,0,9
operation,4489,1,2,6
operation,4490,0,0,2
operation,4491,1,2,5
operation,4492,4,6,12
operation,4493,0,0,2
operation,4494,2,0,10
operation,4495,3,1,10
operation,4496,5,3,22
operation,4497,0,0,0
operation,4498,3,3,10
operation,4499,0,0,10
operation,4500,1,0,3
operation,4501,0,2,7
operation,4502,1,1,4
operation,4503,0,0,0
operation,4504,0,0,0
operation,4505,3,2,16
operation,4506,7,6,46
operation,4507,0,0,1
operation,4508,1,1,2
operation,4509,0,0,0
operation,4510,0,0,4
operation,4511,0,0,1
operation,4512,0,0,2
operation,4513,3,5,30
operation,4514,0,1,2
operation,4515,0,1,12
operation,4516,4,3,15
operation,4517,1,1,8
operation,4518,1,1,2
operation,4519,0,2,8
operation,4520,0,0,1
operation,4521,2,1,12
operation,4522,0,1,7
operation,4523,4,5,36
operation,4524,6,4,17
operation,4525,0,0,0
operation,4526,2,4,10
operation,4527,1,0,2
operation,4528,0,0,0
operation,4529,5,5,25
operation,4530,0,1,10
operation,4531,0,0,3
operation,4532,2,2,8
operation,4533,0,0,0
operation,4534,3,0,14
operation,4535,2,1,6
operation,4536,3,4,10
operation,4537,1,1,2
operation,4538,2,1,3
operation,4539,0,1,9
operation,4540,0,0,1
operation,4541,1,2,5
operation,4542,1,2,3
operation,4543,0,1,3
operation,4544,6,4,41
operation,4545,1,0,4
operation,4546,1,1,6
operation,4547,1,0,2
operation,4548,1,0,3
operation,4549,0,0,2
operation,4550,1,0,5
operation,4551,4,3,10
operation,4552,2,2,7
operation,4553,2,1,8
operation,4554,7,6,27
operation,4555,0,0,5
operation,4556,0,0,1
operation,4557,0,0,0
operation,4558,0,1,8
operation,4559,0,2,2
operation,4560,1,1,7
operation,4561,2,1,16
operation,4562,3,3,12
operation,4563,2,3,10
operation,4564,4,5,22
operation,4565,2,2,9
operation,4566,5,2,13
operation,4567,3,2,17
operation,4568,1,1,2
operation,4569,6,6,27
operation,4570,1,1,6
operation,4571,2,3,15
operation,4572,0,0,2
operation,4573,4,5,20
operation,4574,0,0,0
operation,4575,2,1,16
operation,4576,1,1,5
operation,4577,2,2,2
operation,4578,4,4,16
operation,4579,4,3,12
operation,4580,0,0,3
operation,4581,0,0,0
operation,4582,0,0,0
operation,4583,2,3,9
operation,4584,2,1,13
operation,4585,0,0,0
operation,4586,1,1,0
operation,4587,1,0,6
operation,4588,0,0,0
operation,4589,1,1,5
operation,4590,1,4,12
operation,4591,5,7,26
operation,4592,0,0,7
operation,4593,0,0,2
operation,4594,0,0,0
operation,4595,1,1,4
operation,4596,1,1,2
operation,4597,1,1,7
operation,4598,1,1,4
operation,4599,0,0,7
operation,4600,0,0,3
operation,4601,0,1,4
operation,4602,2,0,5
operation,4603,5,5,22
operation,4604,1,2,6
operation,4605,0,0,8
operation,4606,2,2,12
operation,4607,1,1,4
operation,4608,1,1,13
operation,4609,1,0,7
operation,4610,2,1,2
operation,4611,0,0,0
operation,4612,0,0,0
operation,4613,3,3,5
operation,4614,8,7,32
operation,4615,3,4,32
operation,4616,2,2,8
operation,4617,3,2,12
operation,4618,1,2,8
operation,4619,1,1,1
operation,4620,0,0,1
operation,4621,5,8,23
operation,4622,3,3,12
operation,4623,0,0,0
operation,4624,1,1,6
operation,4625,1,1,3
operation,4626,1,1,4
operation,4627,4,4,10
operation,4628,5,3,5
operation,4629,2,1,13
operation,4630,0,0,2
operation,4631,0,0,0
operation,4632,1,1,3
operation,4633,0,1,6
operation,4634,0,0,0
operation,4635,2,3,9
operation,4636,1,0,3
operation,4637,3,2,20
operation,4638,3,4,8
operation,4639,0,1,5
operation,4640,1,1,19
operation,4641,1,1,3
operation,4642,0,0,4
operation,4643,0,1,11
operation,4644,3,3,14
operation,4645,0,0,0
operation,4646,0,0,0
operation,4647,2,3,8
operation,4648,0,0,8
operation,4649,1,1,5
operation,4650,0,0,1
operation,4651,0,0,1
operation,4652,2,4,26
operation,4653,0,0,1
operation,4654,0,0,0
operation,4655,1,0,10
operation,4656,0,0,0
operation,4657,1,1,8
operation,4658,4,3,17
operation,4659,0,1,2
operation,4660,0,0,0
operation,4661,1,1,2
operation,4662,0,0,4
operation,4663,0,0,0
operation,4664,1,1,2
operation,4665,6,7,44
operation,4666,1,1,3
operation,4667,7,5,22
operation,4668,0,0,4
operation,4669,2,2,12
operation,4670,0,0,1
operation,4671,1,0,4
operation,4672,6,9,39
operation,4673,0,0,1
operation,4674,5,4,8
operation,4675,1,2,14
operation,4676,3,4,15
operation,4677,3,3,5
operation,4678,0,1,17
operation,4679,0,0,0
operation,4680,1,3,9
operation,4681,1,0,4
operation,4682,0,1,8
operation,4683,2,2,3
operation,4684,5,5,19
operation,4685,3,3,18
operation,4686,1,1,2
operation,4687,0,0,0
operation,4688,0,0,3
operation,4689,3,2,6
operation,4690,9,8,35
operation,4691,1,1,6
operation,4692,3,2,13
operation,4693,5,6,7
operation,4694,3,3,14
operation,4695,3,3,12
operation,4696,2,3,6
operation,4697,0,0,0
operation,4698,7,3,18
operation,4699,0,0,0
operation,4700,5,3,10
operation,4701,1,3,7
operation,4702,1,1,0
operation,4703,1,1,11
operation,4704,10,11,44
operation,4705,1,1,3
operation,4706,3,4,17
operation,4707,3,3,9
operation,4708,0,0,0
operation,4709,2,2,7
operation,4710,0,0,0
operation,4711,0,0,0
operation,4712,5,4,16
operation,4713,8,7,40
operation,4714,1,0,2
operation,4715,5,9,21
operation,4716,7,7,21
operation,4717,0,0,0
operation,4718,1,1,2
operation,4719,1,1,0
operation,4720,9,6,19
operation,4721,0,1,1
operation,4722,3,1,8
operation,4723,1,1,2
operation,4724,0,0,0
operation,4725,1,3,2
operation,4726,0,0,0
operation,4727,0,0,5
operation,4728,1,1,4
operation,4729,2,3,7
operation,4730,3,4,8
operation,4731,1,1,1
operation,4732,0,0,0
operation,4733,2,1,17
operation,4734,0,0,3
operation,4735,0,0,0
operation,4736,1,1,1
operation,4737,0,1,0
operation,4738,2,2,5
operation,4739,1,1,0
operation,4740,2,2,2
operation,4741,0,0,4
operation,4742,0,1,1
operation,4743,3,2,24
operation,4744,0,1,4
operation,4745,2,1,14
operation,4746,1,1,1
operation,4747,3,5,19
operation,4748,0,0,4
operation,4749,2,3,12
operation,4750,1,2,4
operation,4751,3,2,19
operation,4752,2,3,19
operation,4753,1,1,4
operation,4754,1,2,6
operation,4755,2,1,8
operation,4756,1,1,3
operation,4757,9,7,26
operation,4758,0,0,15
operation,4759,8,8,21
operation,4760,7,8,26
operation,4761,1,0,1
operation,4762,1,3,7
operation,4763,1,2,3
operation,4764,1,4,15
operation,4765,6,6,13
operation,4766,3,2,20
operation,4767,2,2,7
operation,4768,2,1,9
operation,4769,2,2,3
operation,4770,5,5,20
operation,4771,4,3,16
operation,4772,7,7,24
operation,4773,3,4,16
operation,4774,1,1,2
operation,4775,3,4,18
operation,4776,5,3,11
operation,4777,0,0,0
operation,4778,2,3,9
operation,4779,2,3,17
operation,4780,0,1,1
operation,4781,4,5,16
operation,4782,2,3,15
operation,4783,0,0,0
operation,4784,0,0,0
operation,4785,3,3,14
operation,4786,1,1,1
operation,4787,4,5,21
operation,4788,1,1,2
operation,4789,1,1,2
operation,4790,1,1,3
operation,4791,4,4,7
operation,4792,0,0,0
operation,4793,1,1,1
operation,4794,0,0,2
operation,4795,10,10,53
operation,4796,1,1,4
operation,4797,1,2,12
operation,4798,2,1,11
operation,4799,0,0,0
operation,4800,1,1,2
operation,4801,0,0,0
operation,4802,0,0,3
operation,4803,6,6,15
operation,4804,0,0,4
operation,4805,1,1,1
operation,4806,0,0,7
operation,4807,3,2,13
operation,4808,1,0,2
operation,4809,6,3,24
operation,4810,3,3,19
operation,4811,2,3,7
operation,4812,2,2,12
operation,4813,2,1,2
operation,4814,6,4,25
operation,4815,2,2,8
operation,4816,1,2,17
operation,4817,3,3,3
operation,4818,0,0,0
operation,4819,3,3,11
operation,4820,1,1,7
operation,4821,2,1,1
operation,4822,0,0,2
operation,4823,2,2,21
operation,4824,0,0,0
operation,4825,0,0,0
operation,4826,2,1,8
operation,4827,1,1,7
operation,4828,1,2,7
operation,4829,1,1,3
operation,4830,0,0,0
operation,4831,0,0,0
operation,4832,0,0,0
operation,4833,1,1,4
operation,4834,1,1,2
operation,4835,1,1,3
operation,4836,1,1,9
operation,4837,0,0,4
operation,4838,5,3,5
operation,4839,3,3,20
operation,4840,2,2,8
operation,4841,0,1,9
operation,4842,1,1,3
operation,4843,7,10,25
operation,4844,2,2,7
operation,4845,2,1,10
operation,4846,2,2,6
operation,4847,0,1,6
operation,4848,6,3,21
operation,4849,0,0,5
operation,4850,8,7,36
operation,4851,0,0,8
operation,4852,5,4,10
operation,4853,1,1,1
operation,4854,0,0,2
operation,4855,0,0,2
operation,4856,0,0,0
operation,4857,1,1,2
operation,4858,5,5,21
operation,4859,1,1,5
operation,4860,1,0,3
operation,4861,0,1,4
operation,4862,2,4,17
operation,4863,3,3,13
operation,4864,0,0,0
operation,4865,1,1,1
operation,4866,1,1,2
operation,4867,2,2,3
operation,4868,0,0,3
operation,4869,3,2,8
operation,4870,10,10,30
operation,4871,5,4,15
operation,4872,2,1,6
operation,4873,3,3,10
operation,4874,0,0,0
operation,4875,0,0,2
operation,4876,1,2,13
operation,4877,1,1,4
operation,4878,3,5,18
operation,4879,2,3,9
operation,4880,1,2,7
operation,4881,2,2,9
operation,4882,0,0,0
operation,4883,0,0,1
operation,4884,1,0,8
operation,4885,1,6,23
operation,4886,1,1,1
operation,4887,0,0,0
operation,4888,3,5,26
operation,4889,15,14,34
operation,4890,8,7,21
operation,4891,0,0,0
operation,4892,0,0,8
operation,4893,0,0,2
operation,4894,0,0,7
operation,4895,5,6,17
operation,4896,0,0,0
operation,4897,0,0,2
operation,4898,0,2,3
operation,4899,1,1,5
operation,4900,0,0,6
operation,4901,0,0,6
operation,4902,0,0,2
operation,4903,1,1,1
operation,4904,3,3,9
operation,4905,4,4,29
operation,4906,1,1,12
operation,4907,1,1,4
operation,4908,5,5,18
operation,4909,1,1,5
operation,4910,0,0,4
operation,4911,2,1,5
operation,4912,1,1,1
operation,4913,0,0,0
operation,4914,0,1,3
operation,4915,1,1,2
operation,4916,3,3,10
operation,4917,1,1,8
operation,4918,2,1,6
operation,4919,1,1,3
operation,4920,3,3,10
operation,4921,3,4,19
operation,4922,0,0,0
operation,4923,2,2,6
operation,4924,1,1,9
operation,4925,0,0,0
operation,4926,1,1,5
operation,4927,0,1,3
operation,4928,1,0,4
operation,4929,5,2,9
operation,4930,2,0,5
operation,4931,4,5,12
operation,4932,3,2,5
operation,4933,2,0,16
operation,4934,2,3,4
operation,4935,2,1,3
operation,4936,0,0,0
operation,4937,1,1,8
operation,4938,3,4,12
operation,4939,1,1,5
operation,4940,2,2,12
operation,4941,2,1,4
operation,4942,2,1,2
operation,4943,0,0,0
operation,4944,0,0,0
operation,4945,7,5,21
operation,4946,0,0,0
operation,4947,0,0,2
operation,4948,2,4,23
operation,4949,1,2,16
operation,4950,0,0,0
operation,4951,0,0,6
operation,4952,15,15,53
operation,4953,1,1,4
operation,4954,5,2,12
operation,4955,3,3,16
operation,4956,2,4,14
operation,4957,4,5,22
operation,4958,4,2,11
operation,4959,2,4,9
operation,4960,0,0,2
operation,4961,1,1,9
operation,4962,0,0,3
operation,4963,2,2,8
operation,4964,0,0,1
operation,4965,0,0,4
operation,4966,0,1,0
operation,4967,2,2,3
operation,4968,4,5,6
operation,4969,4,4,24
operation,4970,1,2,11
operation,4971,0,1,5
operation,4972,0,0,5
operation,4973,1,1,3
operation,4974,2,4,19
operation,4975,0,0,0
operation,4976,1,1,8
operation,4977,0,0,3
operation,4978,0,1,5
operation,4979,6,3,22
operation,4980,0,0,1
operation,4981,0,0,0
operation,4982,4,4,4
operation,4983,5,5,21
operation,4984,1,1,11
operation,4985,2,2,19
operation,4986,0,0,0
operation,4987,1,1,5
operation,4988,0,0,3
operation,4989,2,2,1
operation,4990,5,7,40
operation,4991,0,0,0
operation,4992,4,5,27
operation,4993,1,2,8
operation,4994,9,7,29
operation,4995,0,0,0
operation,4996,0,1,4
operation,4997,5,4,9
operation,4998,0,0,1
operation,4999,0,0,1
operation,5000,0,0,2
operation,5001,2,1,12
operation,5002,1,2,0
operation,5003,1,1,5
operation,5004,0,0,0
operation,5005,0,2,6
operation,5006,1,1,1
operation,5007,1,0,19
operation,5008,3,2,7
operation,5009,0,0,2
operation,5010,0,0,4
operation,5011,1,0,7
operation,5012,3,4,12
operation,5013,1,1,10
operation,5014,1,1,2
operation,5015,3,2,8
operation,5016,1,1,6
operation,5017,0,0,0
operation,5018,2,2,15
operation,5019,0,0,3
operation,5020,1,1,2
operation,5021,0,0,0
operation,5022,1,1,9
operation,5023,1,1,1
operation,5024,2,1,14
operation,5025,1,1,7
operation,5026,0,1,2
operation,5027,5,6,25
operation,5028,0,0,3
operation,5029,1,0,7
operation,5030,6,3,8
operation,5031,2,2,11
operation,5032,2,6,18
operation,5033,1,1,8
operation,5034,0,0,0
operation,5035,0,1,3
operation,5036,2,1,14
operation,5037,0,0,1
operation,5038,0,0,0
operation,5039,1,1,1
operation,5040,0,0,0
operation,5041,4,6,14
operation,5042,1,0,2
operation,5043,0,1,0
operation,5044,10,11,57
operation,5045,1,0,3
operation,5046,0,1,3
operation,5047,2,1,14
operation,5048,0,0,0
operation,5049,0,0,3
operation,5050,2,3,15
operation,5051,1,1,2
operation,5052,1,2,2
operation,5053,0,0,2
operation,5054,0,2,1
operation,5055,0,0,0
operation,5056,5,5,29
operation,5057,1,2,7
operation,5058,1,1,0
operation,5059,0,0,0
operation,5060,1,0,6
operation,5061,0,0,0
operation,5062,2,2,5
operation,5063,2,1,13
operation,5064,3,2,8
operation,5065,0,0,0
operation,5066,9,6,21
operation,5067,1,1,7
operation,5068,2,1,4
operation,5069,2,2,1
operation,5070,0,0,0
operation,5071,0,0,3
operation,5072,1,1,2
operation,5073,2,2,13
operation,5074,4,2,22
operation,5075,1,0,0
operation,5076,0,0,13
operation,5077,1,0,11
operation,5078,3,1,15
operation,5079,2,1,10
operation,5080,0,0,4
operation,5081,3,2,4
operation,5082,1,1,2
operation,5083,1,1,10
operation,5084,0,0,0
operation,5085,2,0,4
operation,5086,1,2,6
operation,5087,4,5,8
operation,5088,0,0,0
operation,5089,0,0,0
operation,5090,3,4,17
operation,5091,0,0,4
operation,5092,0,0,0
operation,5093,0,0,3
operation,5094,0,0,0
operation,5095,10,10,44
operation,5096,8,7,38
operation,5097,0,1,10
operation,5098,3,0,5
operation,5099,0,0,0
operation,5100,7,8,24
operation,5101,4,3,18
operation,5102,3,3,21
operation,5103,1,1,5
operation,5104,1,2,9
operation,5105,5,5,22
operation,5106,1,3,10
operation,5107,2,1,9
operation,5108,2,4,8
operation,5109,4,4,10
operation,5110,0,0,0
operation,5111,1,1,1
operation,5112,3,3,3
operation,5113,1,0,7
operation,5114,0,0,0
operation,5115,1,4,16
operation,5116,0,2,6
operation,5117,0,1,6
operation,5118,0,0,5
operation,5119,0,0,4
operation,5120,0,1,7
operation,5121,0,1,11
operation,5122,1,1,4
operation,5123,0,0,7
operation,5124,3,3,5
operation,5125,1,1,1
operation,5126,1,1,3
operation,5127,1,1,15
operation,5128,1,1,15
operation,5129,1,1,6
operation,5130,0,0,4
operation,5131,3,2,6
operation,5132,1,2,5
operation,5133,4,5,17
operation,5134,1,3,19
operation,5135,1,1,3
operation,5136,0,1,3
operation,5137,0,0,3
operation,5138,4,5,32
operation,5139,0,0,0
operation,5140,2,2,1
operation,5141,2,3,17
operation,5142,1,3,8
operation,5143,2,2,7
operation,5144,0,0,0
operation,5145,1,2,4
operation,5146,0,0,0
operation,5147,2,3,14
operation,5148,1,1,2
operation,5149,0,1,4
operation,5150,2,1,16
operation,5151,1,1,7
operation,5152,1,2,6
operation,5153,4,4,16
operation,5154,0,0,0
operation,5155,0,0,3
operation,5156,2,3,12
operation,5157,2,1,14
operation,5158,0,1,3
operation,5159,0,0,0
operation,5160,4,4,8
operation,5161,5,7,23
operation,5162,4,4,16
operation,5163,1,1,3
operation,5164,0,0,0
operation,5165,1,1,4
operation,5166,2,2,3
operation,5167,0,0,0
operation,5168,2,1,10
operation,5169,2,2,6
operation,5170,3,3,20
operation,5171,3,1,8
operation,5172,5,5,20
operation,5173,3,0,14
operation,5174,0,0,0
operation,5175,4,3,8
operation,5176,0,0,2
operation,5177,3,3,5
operation,5178,6,10,25
operation,5179,13,13,48
operation,5180,1,2,6
operation,5181,0,0,0
operation,5182,4,4,20
operation,5183,0,0,4
operation,5184,3,3,16
operation,5185,0,0,2
operation,5186,0,0,2
operation,5187,4,4,34
operation,5188,0,1,2
operation,5189,6,9,25
operation,5190,0,0,0
operation,5191,1,1,9
operation,5192,3,3,7
operation,5193,0,1,3
operation,5194,2,2,5
operation,5195,3,3,15
operation,5196,0,1,7
operation,5197,1,1,0
operation,5198,0,0,2
operation,5199,0,0,0
operation,5200,1,0,6
operation,5201,2,2,8
operation,5202,1,1,17
operation,5203,1,1,2
operation,5204,1,1,0
operation,5205,2,3,21
operation,5206,1,1,3
operation,5207,0,0,0
operation,5208,2,2,4
operation,5209,0,0,0
operation,5210,0,1,4
operation,5211,1,2,5
operation,5212,1,1,3
operation,5213,1,1,10
operation,5214,0,0,1
operation,5215,1,1,14
operation,5216,1,1,7
operation,5217,1,0,4
operation,5218,1,2,7
operation,5219,0,0,0
operation,5220,2,2,4
operation,5221,2,4,14
operation,5222,1,2,8
operation,5223,2,2,4
operation,5224,0,0,0
operation,5225,1,1,5
operation,5226,2,2,2
operation,5227,1,0,6
operation,5228,1,1,5
operation,5229,2,2,8
operation,5230,0,0,0
operation,5231,0,0,8
operation,5232,0,0,3
operation,5233,3,4,8
operation,5234,7,4,11
operation,5235,5,5,18
operation,5236,0,0,0
operation,5237,0,0,3
operation,5238,2,1,7
operation,5239,3,3,9
operation,5240,2,2,10
operation,5241,3,1,11
operation,5242,1,1,2
operation,5243,2,1,4
operation,5244,4,5,22
operation,5245,3,5,9
operation,5246,1,1,6
operation,5247,3,5,6
operation,5248,1,0,1
operation,5249,13,15,37
operation,5250,2,2,7
operation,5251,1,1,10
operation,5252,0,0,0
operation,5253,0,1,0
operation,5254,1,1,8
operation,5255,0,1,2
operation,5256,3,3,20
operation,5257,1,3,8
operation,5258,0,0,5
operation,5259,3,3,16
operation,5260,0,0,10
operation,5261,5,6,30
operation,5262,4,4,16
operation,5263,3,2,9
operation,5264,2,2,12
operation,5265,3,2,4
operation,5266,0,0,0
operation,5267,4,5,25
operation,5268,1,1,2
operation,5269,1,1,4
operation,5270,0,0,0
operation,5271,2,2,15
operation,5272,1,1,2
operation,5273,0,0,3
operation,5274,0,0,0
operation,5275,1,2,2
operation,5276,0,0,0
operation,5277,0,0,5
operation,5278,4,5,22
operation,5279,2,0,2
operation,5280,0,0,0
operation,5281,2,1,8
operation,5282,4,5,24
operation,5283,2,2,8
operation,5284,1,1,5
operation,5285,1,1,1
operation,5286,0,0,2
operation,5287,2,2,4
operation,5288,0,0,2
operation,5289,0,0,0
operation,5290,0,0,0
operation,5291,5,4,22
operation,5292,0,0,6
operation,5293,2,1,3
operation,5294,1,1,3
operation,5295,1,1,2
operation,5296,0,0,2
operation,5297,0,0,1
operation,5298,2,2,4
operation,5299,5,6,20
operation,5300,0,2,6
operation,5301,1,1,6
operation,5302,3,3,13
operation,5303,0,0,0
operation,5304,1,1,1
operation,5305,2,3,8
operation,5306,1,1,3
operation,5307,0,0,0
operation,5308,0,0,3
operation,5309,2,6,32
operation,5310,4,4,8
operation,5311,2,2,4
operation,5312,1,1,1
operation,5313,1,2,4
operation,5314,1,1,4
operation,5315,1,2,5
operation,5316,0,1,3
operation,5317,2,3,19
operation,5318,3,4,9
operation,5319,1,1,8
operation,5320,1,1,8
operation,5321,7,7,22
operation,5322,8,12,41
operation,5323,1,1,3
operation,5324,1,0,1
operation,5325,0,0,3
operation,5326,6,7,28
operation,5327,1,0,1
operation,5328,0,0,2
operation,5329,4,4,19
operation,5330,0,0,4
operation,5331,0,0,3
operation,5332,0,0,0
operation,5333,0,0,9
operation,5334,1,1,3
operation,5335,2,1,3
operation,5336,1,1,2
operation,5337,3,2,2
operation,5338,1,1,11
operation,5339,2,4,11
operation,5340,11,9,46
operation,5341,1,2,12
operation,5342,0,0,0
operation,5343,7,9,38
operation,5344,2,3,12
operation,5345,1,1,0
operation,5346,0,2,7
operation,5347,1,1,4
operation,5348,3,3,5
operation,5349,0,0,3
operation,5350,0,0,0
operation,5351,1,0,4
operation,5352,0,0,6
operation,5353,0,0,5
operation,5354,0,2,10
operation,5355,3,3,4
operation,5356,7,7,21
operation,5357,0,1,1
operation,5358,4,3,17
operation,5359,0,0,0
operation,5360,1,2,10
operation,5361,0,0,4
operation,5362,4,5,24
operation,5363,2,2,9
operation,5364,1,1,0
operation,5365,0,0,2
operation,5366,9,8,20
operation,5367,3,4,10
operation,5368,1,1,3
operation,5369,2,3,9
operation,5370,1,1,1
operation,5371,0,0,1
operation,5372,1,1,3
operation,5373,4,8,38
operation,5374,0,0,1
operation,5375,1,3,2
operation,5376,2,2,5
operation,5377,3,4,16
operation,5378,0,0,0
operation,5379,7,5,32
operation,5380,0,0,0
operation,5381,1,2,15
operation,5382,3,4,19
operation,5383,0,0,0
operation,5384,0,1,1
operation,5385,2,2,4
operation,5386,7,8,35
operation,5387,0,0,0
operation,5388,0,0,2
operation,5389,0,0,1
operation,5390,0,0,1
operation,5391,0,0,2
operation,5392,1,3,5
operation,5393,2,2,11
operation,5394,0,0,0
operation,5395,0,0,3
operation,5396,2,3,5
operation,5397,0,0,0
operation,5398,1,2,7
operation,5399,0,1,3
operation,5400,2,2,8
operation,5401,1,2,16
operation,5402,2,1,11
operation,5403,0,3,9
operation,5404,2,0,8
operation,5405,2,2,3
operation,5406,1,2,8
operation,5407,3,2,6
operation,5408,0,0,0
operation,5409,1,1,8
operation,5410,4,4,11
operation,5411,0,1,1
operation,5412,1,1,1
operation,5413,0,0,4
operation,5414,0,0,0
operation,5415,0,0,1
operation,5416,3,1,14
operation,5417,3,4,22
operation,5418,1,1,1
operation,5419,3,7,21
operation,5420,6,6,21
operation,5421,4,3,12
operation,5422,5,6,13
operation,5423,1,1,2
operation,5424,0,0,4
operation,5425,1,1,6
operation,5426,1,2,4
operation,5427,0,0,2
operation,5428,5,5,11
operation,5429,2,3,7
operation,5430,0,0,0
operation,5431,1,1,5
operation,5432,3,2,14
operation,5433,5,3,15
operation,5434,6,4,19
operation,5435,0,1,2
operation,5436,0,0,2
operation,5437,3,3,11
operation,5438,1,2,7
operation,5439,5,4,20
operation,5440,0,0,3
operation,5441,3,4,8
operation,5442,5,3,10
operation,5443,4,3,6
operation,5444,1,2,8
operation,5445,1,1,1
operation,5446,1,1,0
operation,5447,0,0,0
operation,5448,0,0,1
operation,5449,0,0,3
operation,5450,2,2,6
operation,5451,1,2,8
operation,5452,3,5,23
operation,5453,1,1,15
operation,5454,3,2,12
operation,5455,1,1,3
operation,5456,1,0,3
operation,5457,0,0,0
operation,5458,0,0,0
operation,5459,1,1,4
operation,5460,0,0,0
operation,5461,3,5,14
operation,5462,0,2,8
operation,5463,9,10,33
operation,5464,7,5,27
operation,5465,0,0,3
operation,5466,1,1,2
operation,5467,0,1,4
operation,5468,6,6,20
operation,5469,0,0,0
operation,5470,1,1,12
operation,5471,2,0,3
operation,5472,1,0,2
operation,5473,1,1,12
operation,5474,2,1,7
operation,5475,6,5,29
operation,5476,0,0,3
operation,5477,0,0,1
operation,5478,5,8,19
operation,5479,2,2,6
operation,5480,0,0,0
operation,5481,0,0,7
operation,5482,0,0,2
operation,5483,0,0,0
operation,5484,1,3,13
operation,5485,1,1,4
operation,5486,2,2,4
operation,5487,1,1,6
operation,5488,2,2,13
operation,5489,1,1,2
operation,5490,0,0,1
operation,5491,3,3,7
operation,5492,4,4,18
operation,5493,4,4,25
operation,5494,0,0,0
operation,5495,1,0,10
operation,5496,0,0,0
operation,5497,0,2,7
operation,5498,3,2,16
operation,5499,0,0,0
operation,5500,0,0,0
operation,5501,5,5,19
operation,5502,3,2,20
operation,5503,0,0,0
operation,5504,4,2,19
operation,5505,0,0,2
operation,5506,0,0,0
operation,5507,7,6,15
operation,5508,7,7,31
operation,5509,0,0,0
operation,5510,0,0,2
operation,5511,1,1,1
operation,5512,0,0,0
operation,5513,0,1,0
operation,5514,0,0,0
operation,5515,0,0,0
operation,5516,0,0,0
operation,5517,4,4,7
operation,5518,5,1,7
operation,5519,1,1,3
operation,5520,1,3,10
operation,5521,4,5,23
operation,5522,0,0,0
operation,5523,3,2,8
operation,5524,1,2,7
operation,5525,5,3,11
operation,5526,3,5,12
operation,5527,0,0,0
operation,5528,4,4,16
operation,5529,1,2,4
operation,5530,0,0,4
operation,5531,0,0,0
operation,5532,0,0,5
operation,5533,0,0,1
operation,5534,0,0,1
operation,5535,0,0,1
operation,5536,0,0,0
operation,5537,0,0,0
operation,5538,1,1,3
operation,5539,0,0,1
operation,5540,1,2,3
operation,5541,2,2,0
operation,5542,0,0,2
operation,5543,2,1,13
operation,5544,1,1,3
operation,5545,1,0,8
operation,5546,1,1,9
operation,5547,2,1,4
operation,5548,2,1,10
operation,5549,0,0,0
operation,5550,0,0,3
operation,5551,0,1,3
operation,5552,0,0,0
operation,5553,0,0,2
operation,5554,2,4,16
operation,5555,0,0,8
operation,5556,0,0,0
operation,5557,0,0,4
operation,5558,2,2,7
operation,5559,0,0,3
operation,5560,0,0,0
operation,5561,0,0,5
operation,5562,1,2,9
operation,5563,1,0,3
operation,5564,2,2,7
operation,5565,1,2,4
operation,5566,1,1,1
operation,5567,0,0,10
operation,5568,0,0,2
operation,5569,13,14,39
operation,5570,1,1,12
operation,5571,2,2,10
operation,5572,9,6,23
operation,5573,0,0,6
operation,5574,0,0,0
operation,5575,2,2,11
operation,5576,3,2,4
operation,5577,3,2,5
operation,5578,0,0,0
operation,5579,4,4,2
operation,5580,0,0,4
operation,5581,1,1,0
operation,5582,0,1,0
operation,5583,0,0,3
operation,5584,0,1,2
operation,5585,1,1,1
operation,5586,1,1,5
operation,5587,1,1,8
operation,5588,1,2,12
operation,5589,3,5,15
operation,5590,4,4,13
operation,5591,2,2,3
operation,5592,1,2,6
operation,5593,0,0,3
operation,5594,5,4,11
operation,5595,5,4,20
operation,5596,1,0,3
operation,5597,0,0,0
operation,5598,1,1,1
operation,5599,0,0,2
operation,5600,2,1,2
operation,5601,5,4,21
operation,5602,0,0,0
operation,5603,4,4,35
operation,5604,0,0,7
operation,5605,1,1,2
operation,5606,0,0,0
operation,5607,0,0,0
operation,5608,2,3,5
operation,5609,2,2,9
operation,5610,1,1,2
operation,5611,1,0,1
operation,5612,2,2,10
operation,5613,3,2,11
operation,5614,2,2,6
operation,5615,2,2,7
operation,5616,0,0,6
operation,5617,0,0,0
operation,5618,0,1,3
operation,5619,0,0,2
operation,5620,0,1,3
operation,5621,0,1,11
operation,5622,3,4,13
operation,5623,3,2,4
operation,5624,1,1,2
operation,5625,0,0,7
operation,5626,2,2,11
operation,5627,1,2,1
operation,5628,4,5,25
operation,5629,2,2,4
operation,5630,2,2,4
operation,5631,9,5,20
operation,5632,6,6,14
operation,5633,1,1,0
operation,5634,1,1,1
operation,5635,9,8,23
operation,5636,13,14,57
operation,5637,4,4,27
operation,5638,2,2,2
operation,5639,1,2,10
operation,5640,0,0,1
operation,5641,0,0,3
operation,5642,3,4,6
operation,5643,0,0,0
operation,5644,0,0,3
operation,5645,2,0,10
operation,5646,1,1,3
operation,5647,3,3,6
operation,5648,0,0,0
operation,5649,0,0,1
operation,5650,0,0,1
operation,5651,1,1,5
operation,5652,0,0,2
operation,5653,2,1,21
operation,5654,3,1,4
operation,5655,1,5,11
operation,5656,2,0,1
operation,5657,1,1,1
operation,5658,0,0,0
operation,5659,2,2,19
operation,5660,0,0,0
operation,5661,0,1,0
operation,5662,0,0,1
operation,5663,1,0,1
operation,5664,0,0,0
operation,5665,1,1,2
operation,5666,1,0,4
operation,5667,1,3,15
operation,5668,0,0,0
operation,5669,1,1,6
operation,5670,0,0,0
operation,5671,1,2,8
operation,5672,0,0,0
operation,5673,1,0,3
operation,5674,0,0,0
operation,5675,0,0,0
operation,5676,0,0,0
operation,5677,2,5,11
operation,5678,1,1,5
operation,5679,0,1,7
operation,5680,2,2,14
operation,5681,0,0,0
operation,5682,0,0,6
operation,5683,0,2,10
operation,5684,1,1,2
operation,5685,0,0,1
operation,5686,1,2,6
operation,5687,0,1,8
operation,5688,0,0,0
operation,5689,0,0,0
operation,5690,2,2,7
operation,5691,1,0,4
operation,5692,8,5,30
operation,5693,9,9,27
operation,5694,1,4,14
operation,5695,0,0,3
operation,5696,0,0,5
operation,5697,1,2,7
operation,5698,4,1,14
operation,5699,0,1,1
operation,5700,1,1,4
operation,5701,4,3,10
operation,5702,1,2,6
operation,5703,1,1,3
operation,5704,1,1,2
operation,5705,8,4,25
operation,5706,1,4,26
operation,5707,0,0,0
operation,5708,8,6,33
operation,5709,0,0,0
operation,5710,3,2,9
operation,5711,1,0,0
operation,5712,0,0,0
operation,5713,6,7,22
operation,5714,1,1,11
operation,5715,0,1,0
operation,5716,0,0,2
operation,5717,5,4,21
operation,5718,8,7,21
operation,5719,2,3,11
operation,5720,1,0,13
operation,5721,1,1,4
operation,5722,2,2,11
operation,5723,0,0,4
operation,5724,0,0,0
operation,5725,0,0,0
operation,5726,1,1,6
operation,5727,0,0,5
operation,5728,1,1,4
operation,5729,0,0,0
operation,5730,1,4,21
operation,5731,4,6,24
operation,5732,0,0,0
operation,5733,1,1,6
operation,5734,1,1,4
operation,5735,2,1,3
operation,5736,1,1,10
operation,5737,3,2,8
operation,5738,3,3,14
operation,5739,1,1,6
operation,5740,0,1,0
operation,5741,0,0,0
operation,5742,1,1,7
operation,5743,1,1,3
operation,5744,0,0,0
operation,5745,1,0,1
operation,5746,0,0,0
operation,5747,0,1,2
operation,5748,1,1,1
operation,5749,0,0,0
operation,5750,6,5,10
operation,5751,2,3,7
operation,5752,2,2,11
operation,5753,1,1,4
operation,5754,4,4,35
operation,5755,0,1,2
operation,5756,0,0,1
operation,5757,0,1,2
operation,5758,1,0,8
operation,5759,0,0,0
operation,5760,1,0,1
operation,5761,1,1,14
operation,5762,0,0,3
operation,5763,0,0,2
operation,5764,1,2,5
operation,5765,0,1,2
operation,5766,0,0,1
operation,5767,8,9,34
operation,5768,0,0,0
operation,5769,6,4,13
operation,5770,10,9,34
operation,5771,0,0,0
operation,5772,3,6,19
operation,5773,0,0,4
operation,5774,1,1,5
operation,5775,2,1,7
operation,5776,2,2,11
operation,5777,1,1,3
operation,5778,0,0,0
operation,5779,1,2,2
operation,5780,2,1,13
operation,5781,1,1,2
operation,5782,9,7,28
operation,5783,0,0,0
operation,5784,3,3,14
operation,5785,1,1,10
operation,5786,0,0,0
operation,5787,4,4,7
operation,5788,5,5,14
operation,5789,1,3,13
operation,5790,0,0,0
operation,5791,0,1,6
operation,5792,2,0,4
operation,5793,4,3,19
operation,5794,0,0,1
operation,5795,2,0,7
operation,5796,0,0,4
operation,5797,3,2,9
operation,5798,0,0,2
operation,5799,0,0,6
operation,5800,0,1,3
operation,5801,2,3,16
operation,5802,3,3,13
operation,5803,0,0,2
operation,5804,2,3,13
operation,5805,1,1,3
operation,5806,1,0,8
operation,5807,1,1,7
operation,5808,0,0,0
operation,5809,1,1,2
operation,5810,1,1,10
operation,5811,2,1,11
operation,5812,1,1,4
operation,5813,1,0,8
operation,5814,0,0,3
operation,5815,1,1,9
operation,5816,2,4,10
operation,5817,0,0,0
operation,5818,1,0,3
operation,5819,4,5,20
operation,5820,2,2,5
operation,5821,1,0,7
operation,5822,2,2,12
operation,5823,2,1,14
operation,5824,0,0,0
operation,5825,3,3,9
operation,5826,2,2,5
operation,5827,0,0,4
operation,5828,8,7,28
operation,5829,5,8,39
operation,5830,1,1,9
operation,5831,8,8,35
operation,5832,2,3,7
operation,5833,0,0,6
operation,5834,0,1,3
operation,5835,1,2,3
operation,5836,1,3,9
operation,5837,3,1,3
operation,5838,0,0,0
operation,5839,0,0,3
operation,5840,2,1,2
operation,5841,2,2,3
operation,5842,2,2,8
operation,5843,6,5,32
operation,5844,0,0,4
operation,5845,1,2,8
operation,5846,2,1,6
operation,5847,0,0,3
operation,5848,0,1,10
operation,5849,0,0,0
operation,5850,1,2,4
operation,5851,0,0,6
operation,5852,1,1,5
operation,5853,1,0,4
operation,5854,0,1,7
operation,5855,2,1,4
operation,5856,6,3,16
operation,5857,2,3,2
operation,5858,1,1,10
operation,5859,1,1,6
operation,5860,2,1,2
operation,5861,1,3,19
operation,5862,1,1,4
operation,5863,6,5,18
operation,5864,0,0,0
operation,5865,2,2,8
operation,5866,1,1,1
operation,5867,0,1,5
operation,5868,1,0,1
operation,5869,0,0,0
operation,5870,2,1,3
operation,5871,2,2,4
operation,5872,0,0,0
operation,5873,0,1,2
operation,5874,2,3,12
operation,5875,1,0,2
operation,5876,1,1,3
operation,5877,3,3,25
operation,5878,2,1,5
operation,5879,2,3,14
operation,5880,1,0,1
operation,5881,9,8,38
operation,5882,0,0,0
operation,5883,1,1,7
operation,5884,0,0,0
operation,5885,1,2,4
operation,5886,2,3,5
operation,5887,0,0,1
operation,5888,2,1,9
operation,5889,4,4,14
operation,5890,0,0,0
operation,5891,0,0,1
operation,5892,5,5,13
operation,5893,1,1,1
operation,5894,1,1,12
operation,5895,0,0,0
operation,5896,3,4,17
operation,5897,1,0,2
operation,5898,0,0,0
operation,5899,2,3,8
operation,5900,0,0,7
operation,5901,2,2,12
operation,5902,1,0,1
operation,5903,1,0,10
operation,5904,2,2,8
operation,5905,3,3,10
operation,5906,0,0,3
operation,5907,5,7,23
operation,5908,3,1,7
operation,5909,4,4,12
operation,5910,2,2,3
operation,5911,4,4,15
operation,5912,1,1,2
operation,5913,0,0,8
operation,5914,3,4,25
operation,5915,1,0,6
operation,5916,1,1,1
operation,5917,0,2,3
operation,5918,0,0,0
operation,5919,1,1,2
operation,5920,0,0,0
operation,5921,6,6,30
operation,5922,0,0,0
operation,5923,0,0,0
operation,5924,0,0,0
operation,5925,1,1,3
operation,5926,1,2,9
operation,5927,0,0,0
operation,5928,4,5,11
operation,5929,1,1,2
operation,5930,1,1,1
operation,5931,2,1,5
operation,5932,1,2,9
operation,5933,1,0,6
operation,5934,0,0,7
operation,5935,7,7,31
operation,5936,0,0,2
operation,5937,0,0,7
operation,5938,2,2,6
operation,5939,0,0,1
operation,5940,3,2,12
operation,5941,0,1,0
operation,5942,3,5,6
operation,5943,6,8,34
operation,5944,3,1,6
operation,5945,0,0,2
operation,5946,5,5,11
operation,5947,1,0,1
operation,5948,1,1,5
operation,5949,3,2,7
operation,5950,2,3,11
operation,5951,0,0,1
operation,5952,0,0,3
operation,5953,3,5,8
operation,5954,0,1,7
operation,5955,0,2,1
operation,5956,4,4,12
operation,5957,3,4,20
operation,5958,0,1,6
operation,5959,0,0,9
operation,5960,0,0,0
operation,5961,2,2,4
operation,5962,0,0,2
operation,5963,1,1,2
operation,5964,1,1,4
operation,5965,3,3,16
operation,5966,2,1,7
operation,5967,1,2,12
operation,5968,0,0,0
operation,5969,3,1,11
operation,5970,0,0,4
operation,5971,0,0,0
operation,5972,0,0,0
operation,5973,3,1,16
operation,5974,0,0,0
operation,5975,0,0,0
operation,5976,4,3,22
operation,5977,1,0,5
operation,5978,3,3,14
operation,5979,8,8,26
operation,5980,3,2,12
operation,5981,2,3,5
operation,5982,1,2,4
operation,5983,1,1,2
operation,5984,6,5,12
operation,5985,0,0,0
operation,5986,0,0,0
operation,5987,2,2,9
operation,5988,2,2,5
operation,5989,1,1,2
operation,5990,3,3,6
operation,5991,1,0,17
operation,5992,1,1,1
operation,5993,4,3,14
operation,5994,4,4,15
operation,5995,4,4,17
operation,5996,2,2,9
operation,5997,2,1,11
operation,5998,1,1,1
operation,5999,2,4,9
operation,6000,0,1,1
operation,6001,3,4,10
operation,6002,2,2,2
operation,6003,0,0,0
operation,6004,1,1,6
operation,6005,7,6,29
operation,6006,2,4,16
operation,6007,2,2,16
operation,6008,1,2,7
operation,6009,0,3,7
operation,6010,5,6,24
operation,6011,0,0,7
operation,6012,3,1,4
operation,6013,1,0,1
operation,6014,2,1,15
operation,6015,1,1,3
operation,6016,8,8,33
operation,6017,1,2,3
operation,6018,4,3,20
operation,6019,0,0,4
operation,6020,2,2,7
operation,6021,0,0,0
operation,6022,10,11,32
operation,6023,5,5,15
operation,6024,1,1,14
operation,6025,0,0,0
operation,6026,2,2,7
operation,6027,2,2,5
operation,6028,3,3,12
operation,6029,0,0,4
operation,6030,0,0,4
operation,6031,0,0,2
operation,6032,2,2,14
operation,6033,0,0,0
operation,6034,3,4,16
operation,6035,1,1,10
operation,6036,1,2,16
operation,6037,4,4,7
operation,6038,1,1,2
operation,6039,2,2,13
operation,6040,2,5,12
operation,6041,3,4,11
operation,6042,3,2,8
operation,6043,0,0,4
operation,6044,3,0,8
operation,6045,3,3,14
operation,6046,2,0,8
operation,6047,5,6,20
operation,6048,8,4,32
operation,6049,0,0,3
operation,6050,8,9,34
operation,6051,2,1,7
operation,6052,0,0,4
operation,6053,1,1,3
operation,6054,2,2,6
operation,6055,1,1,4
operation,6056,2,1,0
operation,6057,1,1,5
operation,6058,0,0,0
operation,6059,1,0,1
operation,6060,1,1,3
operation,6061,4,4,13
operation,6062,0,0,0
operation,6063,3,3,6
operation,6064,1,1,2
operation,6065,0,0,2
operation,6066,0,0,0
operation,6067,1,1,11
operation,6068,2,4,12
operation,6069,1,1,2
operation,6070,1,1,1
operation,6071,1,1,12
operation,6072,1,1,10
operation,6073,0,0,3
operation,6074,4,3,18
operation,6075,0,0,0
operation,6076,2,3,13
operation,6077,5,4,20
operation,6078,2,3,17
operation,6079,0,0,0
operation,6080,2,2,7
operation,6081,2,3,4
operation,6082,1,1,2
operation,6083,5,5,23
operation,6084,1,3,22
operation,6085,10,6,37
operation,6086,0,0,0
operation,6087,3,2,17
operation,6088,4,4,17
operation,6089,2,2,6
operation,6090,1,1,9
operation,6091,1,0,1
operation,6092,2,2,7
operation,6093,1,1,4
operation,6094,5,7,9
operation,6095,3,6,18
operation,6096,1,1,8
operation,6097,1,0,2
operation,6098,0,0,12
operation,6099,0,0,0
operation,6100,0,0,3
operation,6101,5,4,18
operation,6102,4,5,16
operation,6103,1,2,7
operation,6104,0,0,1
operation,6105,0,1,2
operation,6106,1,1,1
operation,6107,0,0,2
operation,6108,2,3,8
operation,6109,3,1,9
operation,6110,3,4,10
operation,6111,0,0,1
operation,6112,0,0,4
operation,6113,2,3,15
operation,6114,0,0,0
operation,6115,0,1,5
operation,6116,0,0,0
operation,6117,0,0,3
operation,6118,4,5,10
operation,6119,0,0,0
operation,6120,1,1,6
operation,6121,7,7,27
operation,6122,3,4,17
operation,6123,2,1,10
operation,6124,1,1,16
operation,6125,6,9,26
operation,6126,2,2,16
operation,6127,3,4,14
operation,6128,0,0,1
operation,6129,0,0,0
operation,6130,2,4,19
operation,6131,2,1,6
operation,6132,3,4,27
operation,6133,0,0,4
operation,6134,3,5,14
operation,6135,1,1,9
operation,6136,5,4,10
operation,6137,0,0,3
operation,6138,1,0,3
operation,6139,0,0,3
operation,6140,1,0,3
operation,6141,2,2,2
operation,6142,0,1,3
operation,6143,1,1,6
operation,6144,1,0,2
operation,6145,0,1,1
operation,6146,1,1,3
operation,6147,1,1,6
operation,6148,2,0,14
operation,6149,2,4,18
operation,6150,0,0,2
operation,6151,0,0,0
operation,6152,2,0,2
operation,6153,1,1,3
operation,6154,10,13,57
operation,6155,2,1,6
operation,6156,1,0,5
operation,6157,1,3,8
operation,6158,0,0,1
operation,6159,1,2,8
operation,6160,0,0,0
operation,6161,0,0,0
operation,6162,2,0,12
operation,6163,1,0,10
operation,6164,0,1,3
operation,6165,1,1,14
operation,6166,0,0,0
operation,6167,6,6,26
operation,6168,2,2,10
operation,6169,2,0,4
operation,6170,1,1,3
operation,6171,0,1,2
operation,6172,3,2,10
operation,6173,5,4,24
operation,6174,0,0,3
operation,6175,3,3,13
operation,6176,0,2,5
operation,6177,1,2,3
operation,6178,4,2,16
operation,6179,0,0,2
operation,6180,0,0,1
operation,6181,3,4,14
operation,6182,6,3,6
operation,6183,1,0,5
operation,6184,1,2,6
operation,6185,0,0,0
operation,6186,3,4,15
operation,6187,3,2,6
operation,6188,2,3,11
operation,6189,2,1,6
operation,6190,0,0,1
operation,6191,1,0,4
operation,6192,1,1,0
operation,6193,1,1,2
operation,6194,0,0,0
operation,6195,3,3,11
operation,6196,2,0,1
operation,6197,0,1,0
operation,6198,0,0,1
operation,6199,1,1,1
operation,6200,5,8,42
operation,6201,2,1,7
operation,6202,1,1,5
operation,6203,0,0,0
operation,6204,0,0,2
operation,6205,3,4,21
operation,6206,1,1,2
operation,6207,0,0,9
operation,6208,2,2,4
operation,6209,1,2,8
operation,6210,2,3,14
operation,6211,14,15,69
operation,6212,0,0,5
operation,6213,4,4,8
operation,6214,4,4,4
operation,6215,5,3,7
operation,6216,1,1,3
operation,6217,2,1,8
operation,6218,1,1,1
operation,6219,1,2,1
operation,6220,0,0,0
operation,6221,1,2,5
operation,6222,0,0,10
operation,6223,2,3,5
operation,6224,0,1,2
operation,6225,4,3,25
operation,6226,1,1,1
operation,6227,2,4,14
operation,6228,2,1,8
operation,6229,0,0,4
operation,6230,0,0,6
operation,6231,0,0,2
operation,6232,1,2,3
operation,6233,2,1,8
operation,6234,2,2,16
operation,6235,2,2,10
operation,6236,0,0,0
operation,6237,1,1,3
operation,6238,1,1,9
operation,6239,0,1,9
operation,6240,0,0,0
operation,6241,0,0,0
operation,6242,7,9,25
operation,6243,1,1,5
operation,6244,1,1,1
operation,6245,0,0,0
operation,6246,7,8,32
operation,6247,0,0,0
operation,6248,1,1,2
operation,6249,3,2,14
operation,6250,7,5,22
operation,6251,2,1,6
operation,6252,0,0,0
operation,6253,2,1,4
operation,6254,1,0,11
operation,6255,1,0,2
operation,6256,2,2,17
operation,6257,0,0,0
operation,6258,3,3,13
operation,6259,1,1,9
operation,6260,7,6,30
operation,6261,1,1,2
operation,6262,1,0,1
operation,6263,1,1,2
operation,6264,1,1,2
operation,6265,5,6,18
operation,6266,0,0,0
operation,6267,1,1,3
operation,6268,0,0,3
operation,6269,2,1,6
operation,6270,0,0,0
operation,6271,0,0,0
operation,6272,2,2,11
operation,6273,1,1,7
operation,6274,7,6,24
operation,6275,0,0,6
operation,6276,0,2,8
operation,6277,3,8,20
operation,6278,0,0,0
operation,6279,8,6,34
operation,6280,0,0,0
operation,6281,1,1,8
operation,6282,4,2,13
operation,6283,1,1,4
operation,6284,1,1,9
operation,6285,0,0,3
operation,6286,1,1,6
operation,6287,0,0,5
operation,6288,1,1,8
operation,6289,6,5,20
operation,6290,0,0,3
operation,6291,1,0,4
operation,6292,0,0,2
operation,6293,3,2,10
operation,6294,4,3,6
operation,6295,0,0,3
operation,6296,3,3,9
operation,6297,0,1,3
operation,6298,0,0,0
operation,6299,0,0,1
operation,6300,1,0,2
operation,6301,3,3,13
operation,6302,2,2,10
operation,6303,3,1,6
operation,6304,4,3,18
operation,6305,1,1,2
operation,6306,1,1,6
operation,6307,1,0,3
operation,6308,4,4,8
operation,6309,1,2,5
operation,6310,5,5,31
operation,6311,2,3,8
operation,6312,3,3,15
operation,6313,1,1,5
operation,6314,1,1,4
operation,6315,0,1,2
operation,6316,1,0,1
operation,6317,0,1,3
operation,6318,5,2,14
operation,6319,0,0,0
operation,6320,2,2,9
operation,6321,0,0,0
operation,6322,2,1,11
operation,6323,3,5,21
operation,6324,0,0,0
operation,6325,0,0,0
operation,6326,0,0,0
operation,6327,0,0,6
operation,6328,1,1,2
operation,6329,0,0,0
operation,6330,1,1,8
operation,6331,0,0,0
operation,6332,6,7,21
operation,6333,0,1,9
operation,6334,1,2,7
operation,6335,3,3,11
operation,6336,1,1,14
operation,6337,0,1,8
operation,6338,4,4,16
operation,6339,0,0,2
operation,6340,8,9,26
operation,6341,0,0,6
operation,6342,4,4,23
operation,6343,1,1,16
operation,6344,1,1,2
operation,6345,1,2,6
operation,6346,2,1,4
operation,6347,3,2,8
operation,6348,3,2,13
operation,6349,1,0,3
operation,6350,0,0,0
operation,6351,3,3,19
operation,6352,1,2,4
operation,6353,0,0,4
operation,6354,3,3,8
operation,6355,2,2,15
operation,6356,0,1,14
operation,6357,0,0,0
operation,6358,0,1,12
operation,6359,0,0,0
operation,6360,1,2,2
operation,6361,2,0,4
operation,6362,0,0,0
operation,6363,2,2,9
operation,6364,1,1,4
operation,6365,1,2,7
operation,6366,2,0,4
operation,6367,2,2,15
operation,6368,1,0,11
operation,6369,0,0,3
operation,6370,8,5,31
operation,6371,1,1,3
operation,6372,0,0,0
operation,6373,3,1,13
operation,6374,1,1,10
operation,6375,0,0,2
operation,6376,0,0,4
operation,6377,1,2,4
operation,6378,0,0,4
operation,6379,3,4,19
operation,6380,3,4,8
operation,6381,2,2,12
operation,6382,0,0,0
operation,6383,1,2,4
operation,6384,2,3,27
operation,6385,3,4,14
operation,6386,1,3,4
operation,6387,0,0,0
operation,6388,2,1,5
operation,6389,1,1,3
operation,6390,1,0,1
operation,6391,4,2,7
operation,6392,1,0,6
operation,6393,2,2,0
operation,6394,3,4,9
operation,6395,0,0,5
operation,6396,2,0,3
operation,6397,1,2,5
operation,6398,1,1,7
operation,6399,6,6,12
operation,6400,0,0,0
operation,6401,1,1,2
operation,6402,1,1,4
operation,6403,1,1,1
operation,6404,4,1,3
operation,6405,0,1,5
operation,6406,0,1,6
operation,6407,0,0,4
operation,6408,3,3,25
operation,6409,1,1,0
operation,6410,3,3,17
operation,6411,4,3,12
operation,6412,1,1,6
operation,6413,3,4,11
operation,6414,3,2,6
operation,6415,2,2,8
operation,6416,0,0,0
operation,6417,0,0,0
operation,6418,3,2,9
operation,6419,0,0,0
operation,6420,0,0,2
operation,6421,0,1,7
operation,6422,3,3,12
operation,6423,4,2,13
operation,6424,2,2,8
operation,6425,0,0,0
operation,6426,1,1,6
operation,6427,0,0,0
operation,6428,1,1,7
operation,6429,4,3,20
operation,6430,0,0,0
operation,6431,2,1,4
operation,6432,1,1,1
operation,6433,1,2,3
operation,6434,1,1,1
operation,6435,4,3,13
operation,6436,1,0,3
operation,6437,1,1,6
operation,6438,14,12,34
operation,6439,1,1,2
operation,6440,1,0,9
operation,6441,0,0,0
operation,6442,4,3,16
operation,6443,0,0,2
operation,6444,0,0,1
operation,6445,1,1,5
operation,6446,2,1,6
operation,6447,2,2,1
operation,6448,0,0,1
operation,6449,1,1,5
operation,6450,1,1,4
operation,6451,1,0,4
operation,6452,1,1,1
operation,6453,2,2,6
operation,6454,1,1,4
operation,6455,1,1,0
operation,6456,1,1,4
operation,6457,2,1,6
operation,6458,6,9,20
operation,6459,0,0,2
operation,6460,2,2,2
operation,6461,1,0,2
operation,6462,2,1,6
operation,6463,0,0,1
operation,6464,2,3,19
operation,6465,2,3,12
operation,6466,0,0,1
operation,6467,0,0,0
operation,6468,0,1,12
operation,6469,4,7,27
operation,6470,0,0,1
operation,6471,2,2,5
operation,6472,1,4,18
operation,6473,0,1,4
operation,6474,2,3,10
operation,6475,0,0,0
operation,6476,1,1,4
operation,6477,0,0,1
operation,6478,0,0,5
operation,6479,3,3,15
operation,6480,1,1,3
operation,6481,0,0,2
operation,6482,0,0,5
operation,6483,1,2,6
operation,6484,0,0,2
operation,6485,9,5,45
operation,6486,3,4,26
operation,6487,3,2,9
operation,6488,2,0,4
operation,6489,3,2,7
operation,6490,1,1,8
operation,6491,1,0,2
operation,6492,5,7,15
operation,6493,0,0,0
operation,6494,2,2,25
operation,6495,0,0,0
operation,6496,3,2,10
operation,6497,0,0,1
operation,6498,0,2,15
operation,6499,4,3,13
operation,6500,0,0,0
operation,6501,1,0,6
operation,6502,2,1,6
operation,6503,3,5,9
operation,6504,0,0,1
operation,6505,0,2,5
operation,6506,3,3,6
operation,6507,0,0,0
operation,6508,0,0,3
operation,6509,3,3,11
operation,6510,0,0,2
operation,6511,1,1,1
operation,6512,5,6,24
operation,6513,0,0,2
operation,6514,0,0,0
operation,6515,0,1,4
operation,6516,7,7,37
operation,6517,4,5,16
operation,6518,1,0,8
operation,6519,2,1,14
operation,6520,1,1,1
operation,6521,6,3,27
operation,6522,2,3,13
operation,6523,1,2,5
operation,6524,1,1,1
operation,6525,2,2,6
operation,6526,0,1,4
operation,6527,4,4,7
operation,6528,1,0,4
operation,6529,0,0,0
operation,6530,0,1,5
operation,6531,3,2,3
operation,6532,3,4,9
operation,6533,1,1,4
operation,6534,0,0,2
operation,6535,1,1,4
operation,6536,2,4,4
operation,6537,7,10,46
operation,6538,0,0,2
operation,6539,0,0,5
operation,6540,2,3,8
operation,6541,4,7,24
operation,6542,1,1,3
operation,6543,0,2,3
operation,6544,4,3,13
operation,6545,4,4,11
operation,6546,2,2,12
operation,6547,1,1,11
operation,6548,1,1,4
operation,6549,0,0,0
operation,6550,3,4,12
operation,6551,1,1,2
operation,6552,2,2,10
operation,6553,1,0,3
operation,6554,1,1,6
operation,6555,0,0,2
operation,6556,1,2,7
operation,6557,0,1,4
operation,6558,1,2,7
operation,6559,0,0,6
operation,6560,0,1,5
operation,6561,2,1,4
operation,6562,9,12,33
operation,6563,0,0,0
operation,6564,2,1,10
operation,6565,1,2,6
operation,6566,1,0,3
operation,6567,2,1,4
operation,6568,3,2,6
operation,6569,0,0,5
operation,6570,3,5,13
operation,6571,0,0,0
operation,6572,0,0,1
operation,6573,4,3,10
operation,6574,2,1,6
operation,6575,3,3,19
operation,6576,6,7,33
operation,6577,1,2,8
operation,6578,0,0,0
operation,6579,1,0,4
operation,6580,0,0,0
operation,6581,0,1,3
operation,6582,1,1,10
operation,6583,0,0,0
operation,6584,2,1,8
operation,6585,0,0,3
operation,6586,0,0,2
operation,6587,4,3,14
operation,6588,7,7,30
operation,6589,4,2,4
operation,6590,1,2,4
operation,6591,3,3,10
operation,6592,1,1,6
operation,6593,3,4,1
operation,6594,0,1,7
operation,6595,4,2,8
operation,6596,0,0,6
operation,6597,5,6,21
operation,6598,0,0,1
operation,6599,0,0,2
operation,6600,0,1,1
operation,6601,0,0,3
operation,6602,5,2,25
operation,6603,1,1,5
operation,6604,2,2,11
operation,6605,0,0,0
operation,6606,7,7,18
operation,6607,3,3,3
operation,6608,0,1,1
operation,6609,0,0,0
operation,6610,1,2,6
operation,6611,2,2,16
operation,6612,0,0,0
operation,6613,5,5,32
operation,6614,1,1,1
operation,6615,1,1,0
operation,6616,0,0,0
operation,6617,0,0,4
operation,6618,1,2,3
operation,6619,6,5,25
operation,6620,4,2,19
operation,6621,0,0,2
operation,6622,0,0,2
operation,6623,1,2,9
operation,6624,0,0,3
operation,6625,3,3,19
operation,6626,1,0,7
operation,6627,1,1,5
operation,6628,2,1,2
operation,6629,2,2,4
operation,6630,1,1,5
operation,6631,0,0,0
operation,6632,5,6,15
operation,6633,1,1,7
operation,6634,0,0,0
operation,6635,0,0,4
operation,6636,0,1,5
operation,6637,1,1,8
operation,6638,2,2,2
operation,6639,1,2,2
operation,6640,2,1,2
operation,6641,1,1,4
operation,6642,0,0,0
operation,6643,0,0,0
operation,6644,3,2,8
operation,6645,1,2,5
operation,6646,3,4,16
operation,6647,2,1,5
operation,6648,2,2,0
operation,6649,0,0,1
operation,6650,0,0,7
operation,6651,2,1,4
operation,6652,1,1,4
operation,6653,1,1,0
operation,6654,1,1,8
operation,6655,0,0,2
operation,6656,1,0,0
operation,6657,1,1,3
operation,6658,0,0,10
operation,6659,1,1,5
operation,6660,0,0,3
operation,6661,0,0,0
operation,6662,0,1,9
operation,6663,6,6,23
operation,6664,6,4,13
operation,6665,2,1,8
operation,6666,0,0,5
operation,6667,10,8,35
operation,6668,0,1,1
operation,6669,6,5,24
operation,6670,1,2,4
operation,6671,1,2,1
operation,6672,0,1,2
operation,6673,6,5,22
operation,6674,1,0,3
operation,6675,1,1,5
operation,6676,1,2,4
operation,6677,1,1,0
operation,6678,0,0,1
operation,6679,1,1,3
operation,6680,1,1,1
operation,6681,1,1,3
operation,6682,3,4,13
operation,6683,6,5,6
operation,6684,2,2,9
operation,6685,0,0,3
operation,6686,0,0,3
operation,6687,0,0,0
operation,6688,1,3,13
operation,6689,0,0,3
operation,6690,0,0,3
operation,6691,1,0,11
operation,6692,0,0,0
operation,6693,0,1,5
operation,6694,3,1,9
operation,6695,3,3,27
operation,6696,0,0,1
operation,6697,2,1,3
operation,6698,0,0,0
operation,6699,1,1,1
operation,6700,2,2,5
operation,6701,1,2,2
operation,6702,1,2,3
operation,6703,0,1,7
operation,6704,0,0,2
operation,6705,1,1,3
operation,6706,6,5,19
operation,6707,0,0,7
operation,6708,1,0,2
operation,6709,4,4,30
operation,6710,1,0,6
operation,6711,4,3,5
operation,6712,1,0,1
operation,6713,0,0,2
operation,6714,2,1,12
operation,6715,1,1,9
operation,6716,3,2,5
operation,6717,0,0,0
operation,6718,0,0,0
operation,6719,1,2,5
operation,6720,0,0,0
operation,6721,1,0,5
operation,6722,0,0,0
operation,6723,1,1,0
operation,6724,0,0,2
operation,6725,2,3,15
operation,6726,2,0,5
operation,6727,1,2,8
operation,6728,4,3,22
operation,6729,3,3,16
operation,6730,2,2,10
operation,6731,0,0,3
operation,6732,1,1,7
operation,6733,1,1,0
operation,6734,0,0,0
operation,6735,0,0,1
operation,6736,2,2,8
operation,6737,1,1,1
operation,6738,1,1,2
operation,6739,2,2,1
operation,6740,3,3,7
operation,6741,2,2,9
operation,6742,3,0,12
operation,6743,2,2,4
operation,6744,5,3,21
operation,6745,2,0,7
operation,6746,1,1,3
operation,6747,0,0,5
operation,6748,0,0,2
operation,6749,0,0,1
operation,6750,4,0,10
operation,6751,0,1,4
operation,6752,1,0,2
operation,6753,1,1,0
operation,6754,7,7,30
operation,6755,1,1,3
operation,6756,1,2,4
operation,6757,0,0,5
operation,6758,3,3,21
operation,6759,0,0,0
operation,6760,3,3,14
operation,6761,3,1,7
operation,6762,0,1,1
operation,6763,2,3,15
operation,6764,1,2,6
operation,6765,1,1,0
operation,6766,0,0,5
operation,6767,0,0,3
operation,6768,0,0,0
operation,6769,0,0,0
operation,6770,1,1,4
operation,6771,0,0,0
operation,6772,4,3,15
operation,6773,2,4,15
operation,6774,0,1,3
operation,6775,9,9,35
operation,6776,1,0,2
operation,6777,1,1,19
operation,6778,0,0,1
operation,6779,2,2,18
operation,6780,0,0,6
operation,6781,1,1,8
operation,6782,3,6,21
operation,6783,1,2,4
operation,6784,0,0,3
operation,6785,1,1,3
operation,6786,1,1,3
operation,6787,0,0,0
operation,6788,1,2,14
operation,6789,2,3,10
operation,6790,1,2,10
operation,6791,2,2,10
operation,6792,5,4,27
operation,6793,1,0,5
operation,6794,1,1,5
operation,6795,1,1,2
operation,6796,3,3,7
operation,6797,1,1,6
operation,6798,4,3,9
operation,6799,0,0,1
operation,6800,5,3,20
operation,6801,2,1,3
operation,6802,2,2,2
operation,6803,0,0,0
operation,6804,6,6,36
operation,6805,0,0,2
operation,6806,0,0,3
operation,6807,7,7,20
operation,6808,1,2,8
operation,6809,1,2,6
operation,6810,1,0,2
operation,6811,1,0,5
operation,6812,0,0,8
operation,6813,3,3,13
operation,6814,4,5,14
operation,6815,1,1,2
operation,6816,0,0,1
operation,6817,1,1,3
operation,6818,0,0,2
operation,6819,1,3,16
operation,6820,0,0,1
operation,6821,2,0,4
operation,6822,2,4,10
operation,6823,0,0,0
operation,6824,4,5,11
operation,6825,0,0,1
operation,6826,2,2,10
operation,6827,2,2,9
operation,6828,0,0,0
operation,6829,1,1,1
operation,6830,0,0,0
operation,6831,2,3,10
operation,6832,2,1,4
operation,6833,8,6,23
operation,6834,0,0,3
operation,6835,0,1,0
operation,6836,1,1,2
operation,6837,0,1,7
operation,6838,0,0,1
operation,6839,12,13,47
operation,6840,1,0,1
operation,6841,0,0,1
operation,6842,0,0,0
operation,6843,0,0,0
operation,6844,0,1,2
operation,6845,0,0,0
operation,6846,3,3,22
operation,6847,0,0,3
operation,6848,1,2,14
operation,6849,0,0,0
operation,6850,1,0,4
operation,6851,0,0,0
operation,6852,1,1,8
operation,6853,4,5,12
operation,6854,3,2,8
operation,6855,1,1,9
operation,6856,3,3,2
operation,6857,0,1,1
operation,6858,0,0,0
operation,6859,7,4,25
operation,6860,8,5,41
operation,6861,1,1,9
operation,6862,1,0,6
operation,6863,0,0,1
operation,6864,1,1,3
operation,6865,3,4,16
operation,6866,1,1,3
operation,6867,0,0,1
operation,6868,0,0,5
operation,6869,3,3,22
operation,6870,3,3,17
operation,6871,0,0,0
operation,6872,3,4,12
operation,6873,6,7,18
operation,6874,0,0,1
operation,6875,1,2,14
operation,6876,1,1,5
operation,6877,1,2,3
operation,6878,0,0,0
operation,6879,5,3,22
operation,6880,2,3,9
operation,6881,0,0,0
operation,6882,4,4,17
operation,6883,1,1,2
operation,6884,5,8,34
operation,6885,2,1,5
operation,6886,4,2,14
operation,6887,1,1,6
operation,6888,0,0,0
operation,6889,3,7,46
operation,6890,8,6,38
operation,6891,1,1,1
operation,6892,1,1,6
operation,6893,0,0,0
operation,6894,2,3,11
operation,6895,1,0,8
operation,6896,10,7,29
operation,6897,0,0,1
operation,6898,0,0,0
operation,6899,1,1,5
operation,6900,0,0,9
operation,6901,0,0,0
operation,6902,0,0,4
operation,6903,0,0,0
operation,6904,4,5,9
operation,6905,0,1,1
operation,6906,1,1,0
operation,6907,0,0,2
operation,6908,3,4,10
operation,6909,0,0,1
operation,6910,1,2,13
operation,6911,0,0,2
operation,6912,0,0,3
operation,6913,0,0,0
operation,6914,0,0,0
operation,6915,1,1,6
operation,6916,0,0,10
operation,6917,2,3,28
operation,6918,2,1,13
operation,6919,0,0,0
operation,6920,0,0,0
operation,6921,0,0,3
operation,6922,8,8,23
operation,6923,6,5,24
operation,6924,0,0,0
operation,6925,1,2,8
operation,6926,1,1,2
operation,6927,3,4,12
operation,6928,1,2,5
operation,6929,0,1,3
operation,6930,0,0,0
operation,6931,1,1,10
operation,6932,2,2,7
operation,6933,0,0,0
operation,6934,0,0,0
operation,6935,4,5,11
operation,6936,0,0,3
operation,6937,0,0,6
operation,6938,3,4,19
operation,6939,0,0,1
operation,6940,1,0,7
operation,6941,5,4,21
operation,6942,2,2,4
operation,6943,5,5,7
operation,6944,1,0,5
operation,6945,3,2,15
operation,6946,2,1,14
operation,6947,0,1,0
operation,6948,4,4,17
operation,6949,1,1,9
operation,6950,4,2,9
operation,6951,5,4,10
operation,6952,0,1,0
operation,6953,0,1,3
operation,6954,0,0,1
operation,6955,3,0,11
operation,6956,0,0,0
operation,6957,3,4,16
operation,6958,0,0,1
operation,6959,0,0,1
operation,6960,2,3,13
operation,6961,1,1,3
operation,6962,0,0,0
operation,6963,1,3,9
operation,6964,1,1,4
operation,6965,0,1,1
operation,6966,2,3,10
operation,6967,0,0,4
operation,6968,0,2,9
operation,6969,0,0,5
operation,6970,0,0,0
operation,6971,0,0,0
operation,6972,6,4,21
operation,6973,0,1,1
operation,6974,9,11,41
operation,6975,1,2,6
operation,6976,0,1,3
operation,6977,0,0,5
operation,6978,5,8,19
operation,6979,2,2,5
operation,6980,1,1,1
operation,6981,1,2,2
operation,6982,1,2,15
operation,6983,2,2,10
operation,6984,0,0,0
operation,6985,1,0,5
operation,6986,1,0,15
operation,6987,0,0,2
operation,6988,8,6,32
operation,6989,3,4,8
operation,6990,3,3,13
operation,6991,0,0,0
operation,6992,1,1,3
operation,6993,1,1,5
operation,6994,1,1,7
operation,6995,1,2,8
operation,6996,2,2,6
operation,6997,1,2,4
operation,6998,0,0,1
operation,6999,1,0,9
operation,7000,3,3,15
operation,7001,0,0,7
operation,7002,0,0,2
operation,7003,0,0,0
operation,7004,0,0,0
operation,7005,0,0,6
operation,7006,0,0,0
operation,7007,2,2,4
operation,7008,0,0,1
operation,7009,3,3,10
operation,7010,0,0,4
operation,7011,0,0,3
operation,7012,1,1,5
operation,7013,2,2,8
operation,7014,3,3,13
operation,7015,1,2,11
operation,7016,0,1,1
operation,7017,0,0,0
operation,7018,1,0,5
operation,7019,3,2,11
operation,7020,0,0,7
operation,7021,11,10,29
operation,7022,0,0,0
operation,7023,1,1,1
operation,7024,3,4,8
operation,7025,3,2,8
operation,7026,2,2,2
operation,7027,7,6,25
operation,7028,4,3,10
operation,7029,3,3,8
operation,7030,2,2,10
operation,7031,0,0,0
operation,7032,1,2,4
operation,7033,2,2,10
operation,7034,0,0,0
operation,7035,1,1,1
operation,7036,0,0,1
operation,7037,4,2,17
operation,7038,0,0,0
operation,7039,2,1,4
operation,7040,2,2,3
operation,7041,2,2,6
operation,7042,2,0,13
operation,7043,0,0,0
operation,7044,3,3,7
operation,7045,2,2,24
operation,7046,0,0,1
operation,7047,0,0,1
operation,7048,0,0,0
operation,7049,0,0,0
operation,7050,1,1,3
operation,7051,1,0,7
operation,7052,0,1,1
operation,7053,2,1,8
operation,7054,1,1,6
operation,7055,0,0,0
operation,7056,3,3,12
operation,7057,2,2,7
operation,7058,0,0,2
operation,7059,0,0,0
operation,7060,0,0,0
operation,7061,0,0,2
operation,7062,0,0,0
operation,7063,0,0,1
operation,7064,4,5,20
operation,7065,0,0,0
operation,7066,0,0,0
operation,7067,2,1,3
operation,7068,2,0,6
operation,7069,3,2,10
operation,7070,1,1,1
operation,7071,0,0,0
operation,7072,0,0,0
operation,7073,1,1,2
operation,7074,1,1,7
operation,7075,5,2,19
operation,7076,4,2,12
operation,7077,3,4,18
operation,7078,5,5,13
operation,7079,5,7,18
operation,7080,0,0,3
operation,7081,2,2,6
operation,7082,0,0,0
operation,7083,0,0,0
operation,7084,1,1,3
operation,7085,0,0,1
operation,7086,2,5,16
operation,7087,3,1,6
operation,7088,0,1,14
operation,7089,2,1,5
operation,7090,2,1,9
operation,7091,1,2,8
operation,7092,3,4,15
operation,7093,0,2,11
operation,7094,5,5,14
operation,7095,1,0,0
operation,7096,4,5,15
operation,7097,4,2,16
operation,7098,0,0,0
operation,7099,1,1,9
operation,7100,1,1,4
operation,7101,3,4,5
operation,7102,1,1,4
operation,7103,0,0,3
operation,7104,2,2,11
operation,7105,1,2,2
operation,7106,2,3,13
operation,7107,2,1,3
operation,7108,0,0,0
operation,7109,5,4,13
operation,7110,2,1,6
operation,7111,3,2,12
operation,7112,0,0,2
operation,7113,7,9,44
operation,7114,1,2,8
operation,7115,0,0,2
operation,7116,1,0,1
operation,7117,1,1,4
operation,7118,5,5,14
operation,7119,9,11,23
operation,7120,1,3,2
operation,7121,0,0,0
operation,7122,13,13,58
operation,7123,0,0,0
operation,7124,3,2,7
operation,7125,4,4,22
operation,7126,1,1,8
operation,7127,5,5,22
operation,7128,3,1,9
operation,7129,0,3,9
operation,7130,0,1,6
operation,7131,0,0,0
operation,7132,0,1,10
operation,7133,0,0,4
operation,7134,1,1,6
operation,7135,0,0,6
operation,7136,3,5,22
operation,7137,7,6,19
operation,7138,3,3,11
operation,7139,1,1,2
operation,7140,1,0,7
operation,7141,0,0,0
operation,7142,2,2,12
operation,7143,1,1,5
operation,7144,3,4,15
operation,7145,0,0,3
operation,7146,0,1,8
operation,7147,0,0,0
operation,7148,1,1,1
operation,7149,0,0,0
operation,7150,3,3,15
operation,7151,4,3,13
operation,7152,3,1,13
operation,7153,4,2,22
operation,7154,0,0,1
operation,7155,1,1,3
operation,7156,10,6,31
operation,7157,0,0,0
operation,7158,3,5,12
operation,7159,2,2,15
operation,7160,1,0,11
operation,7161,0,0,1
operation,7162,1,2,2
operation,7163,0,0,2
operation,7164,1,2,9
operation,7165,4,4,13
operation,7166,4,3,21
operation,7167,2,0,2
operation,7168,2,1,7
operation,7169,0,0,0
operation,7170,2,2,7
operation,7171,1,0,3
operation,7172,1,1,8
operation,7173,3,3,8
operation,7174,7,6,22
operation,7175,2,2,11
operation,7176,1,1,1
operation,7177,1,2,11
operation,7178,4,4,19
operation,7179,2,2,7
operation,7180,2,4,13
operation,7181,1,1,2
operation,7182,1,1,3
operation,7183,5,4,18
operation,7184,0,0,0
operation,7185,1,3,4
operation,7186,1,0,6
operation,7187,2,1,7
operation,7188,0,0,0
operation,7189,5,5,38
operation,7190,5,5,22
operation,7191,1,1,7
operation,7192,8,5,20
operation,7193,3,3,20
operation,7194,0,2,10
operation,7195,2,1,5
operation,7196,3,3,29
operation,7197,4,1,22
operation,7198,1,2,6
operation,7199,4,3,5
operation,7200,1,3,9
operation,7201,0,0,0
operation,7202,1,3,6
operation,7203,0,0,0
operation,7204,1,2,6
operation,7205,0,0,2
operation,7206,0,0,4
operation,7207,1,2,11
operation,7208,1,1,1
operation,7209,1,1,2
operation,7210,0,0,3
operation,7211,1,2,4
operation,7212,1,2,7
operation,7213,1,0,0
operation,7214,1,0,0
operation,7215,3,4,14
operation,7216,12,9,27
operation,7217,1,0,1
operation,7218,0,1,8
operation,7219,1,2,8
operation,7220,1,0,8
operation,7221,1,0,5
operation,7222,2,1,8
operation,7223,1,0,3
operation,7224,4,5,39
operation,7225,5,3,16
operation,7226,3,3,13
operation,7227,0,0,0
operation,7228,1,2,6
operation,7229,3,2,11
operation,7230,0,0,0
operation,7231,1,1,3
operation,7232,1,1,3
operation,7233,7,9,24
operation,7234,2,1,16
operation,7235,9,8,34
operation,7236,3,4,29
operation,7237,0,0,0
operation,7238,2,0,7
operation,7239,2,2,15
operation,7240,4,3,12
operation,7241,3,3,14
operation,7242,0,0,7
operation,7243,2,2,17
operation,7244,0,0,0
operation,7245,9,6,35
operation,7246,0,2,13
operation,7247,2,2,5
operation,7248,0,0,2
operation,7249,2,2,13
operation,7250,0,0,0
operation,7251,1,1,10
operation,7252,0,0,0
operation,7253,0,0,1
operation,7254,0,0,0
operation,7255,1,0,4
operation,7256,6,3,14
operation,7257,1,1,5
operation,7258,0,0,3
operation,7259,0,0,4
operation,7260,2,4,10
operation,7261,4,4,15
operation,7262,0,0,0
operation,7263,0,0,0
operation,7264,2,1,3
operation,7265,8,12,43
operation,7266,5,4,11
operation,7267,3,2,9
operation,7268,1,0,2
operation,7269,0,0,0
operation,7270,0,0,3
operation,7271,1,0,0
operation,7272,6,4,20
operation,7273,1,1,2
operation,7274,2,1,11
operation,7275,0,0,0
operation,7276,1,1,8
operation,7277,0,0,0
operation,7278,2,3,12
operation,7279,3,2,11
operation,7280,1,2,6
operation,7281,2,2,11
operation,7282,3,3,5
operation,7283,2,2,11
operation,7284,0,0,8
operation,7285,0,1,2
operation,7286,2,1,8
operation,7287,1,1,3
operation,7288,0,0,1
operation,7289,5,3,16
operation,7290,1,3,9
operation,7291,1,1,5
operation,7292,4,5,21
operation,7293,3,4,16
operation,7294,0,0,0
operation,7295,8,7,42
operation,7296,1,3,8
operation,7297,1,1,13
operation,7298,3,2,14
operation,7299,1,0,1
operation,7300,1,1,8
operation,7301,4,3,8
operation,7302,0,0,0
operation,7303,1,1,3
operation,7304,1,1,6
operation,7305,0,0,0
operation,7306,3,3,13
operation,7307,3,4,2
operation,7308,2,2,9
operation,7309,1,1,0
operation,7310,8,9,24
operation,7311,0,0,0
operation,7312,4,4,11
operation,7313,1,1,8
operation,7314,1,0,3
operation,7315,2,2,5
operation,7316,1,1,3
operation,7317,0,0,1
operation,7318,2,3,10
operation,7319,1,1,4
operation,7320,0,0,0
operation,7321,0,1,4
operation,7322,0,0,0
operation,7323,1,1,14
operation,7324,1,4,6
operation,7325,0,0,1
operation,7326,0,0,0
operation,7327,1,1,13
operation,7328,6,7,41
operation,7329,3,4,6
operation,7330,0,1,5
operation,7331,0,1,5
operation,7332,5,5,21
operation,7333,6,5,19
operation,7334,0,0,0
operation,7335,1,2,6
operation,7336,1,1,3
operation,7337,1,1,1
operation,7338,3,1,8
operation,7339,0,1,11
operation,7340,1,2,8
operation,7341,4,3,18
operation,7342,3,3,18
operation,7343,0,0,0
operation,7344,2,2,3
operation,7345,0,0,6
operation,7346,0,0,0
operation,7347,1,2,9
operation,7348,0,1,10
operation,7349,2,2,8
operation,7350,0,0,1
operation,7351,1,1,9
operation,7352,0,0,0
operation,7353,1,2,8
operation,7354,1,1,3
operation,7355,0,0,0
operation,7356,0,1,1
operation,7357,0,0,0
operation,7358,5,3,7
operation,7359,0,0,0
operation,7360,4,4,15
operation,7361,3,5,24
operation,7362,1,2,8
operation,7363,9,8,31
operation,7364,2,2,10
operation,7365,0,0,0
operation,7366,2,3,8
operation,7367,1,2,7
operation,7368,2,2,17
operation,7369,0,0,3
operation,7370,12,13,26
operation,7371,14,15,49
operation,7372,0,0,0
operation,7373,0,0,0
operation,7374,0,0,0
operation,7375,1,2,16
operation,7376,5,3,10
operation,7377,5,4,20
operation,7378,2,1,9
operation,7379,0,0,1
operation,7380,0,0,4
operation,7381,0,0,6
operation,7382,0,0,0
operation,7383,4,2,12
operation,7384,1,1,2
operation,7385,2,1,8
operation,7386,3,3,16
operation,7387,10,6,28
operation,7388,1,1,3
operation,7389,0,0,0
operation,7390,1,1,6
operation,7391,1,1,1
operation,7392,2,2,9
operation,7393,5,5,21
operation,7394,1,1,2
operation,7395,4,5,15
operation,7396,1,2,5
operation,7397,3,2,5
operation,7398,0,0,0
operation,7399,0,0,0
operation,7400,2,5,8
operation,7401,0,0,3
operation,7402,2,2,5
operation,7403,0,0,3
operation,7404,1,1,5
operation,7405,4,3,19
operation,7406,2,2,12
operation,7407,2,2,4
operation,7408,0,0,3
operation,7409,1,1,3
operation,7410,0,0,0
operation,7411,3,1,14
operation,7412,5,4,38
operation,7413,0,0,5
operation,7414,1,1,2
operation,7415,3,5,15
operation,7416,2,1,8
operation,7417,1,1,7
operation,7418,0,0,0
operation,7419,0,0,8
operation,7420,0,0,2
operation,7421,4,5,11
operation,7422,2,2,13
operation,7423,0,0,0
operation,7424,1,0,3
operation,7425,1,1,6
operation,7426,1,1,1
operation,7427,1,2,6
operation,7428,2,3,6
operation,7429,2,2,5
operation,7430,1,1,3
operation,7431,0,0,0
operation,7432,6,5,32
operation,7433,0,0,2
operation,7434,2,1,7
operation,7435,8,3,29
operation,7436,3,2,15
operation,7437,1,1,9
operation,7438,3,2,4
operation,7439,6,6,11
operation,7440,3,2,19
operation,7441,3,3,11
operation,7442,1,1,2
operation,7443,0,0,2
operation,7444,1,1,4
operation,7445,0,0,2
operation,7446,1,1,6
operation,7447,4,6,25
operation,7448,5,4,15
operation,7449,1,1,3
operation,7450,1,1,4
operation,7451,1,2,11
operation,7452,5,3,16
operation,7453,1,0,4
operation,7454,1,1,6
operation,7455,0,0,0
operation,7456,4,1,12
operation,7457,0,0,4
operation,7458,0,1,1
operation,7459,6,4,17
operation,7460,4,5,28
operation,7461,0,0,0
operation,7462,0,0,0
operation,7463,0,0,0
operation,7464,1,1,2
operation,7465,1,1,3
operation,7466,4,4,19
operation,7467,4,3,18
operation,7468,0,0,0
operation,7469,1,1,0
operation,7470,2,2,7
operation,7471,0,0,0
operation,7472,2,3,5
operation,7473,0,1,9
operation,7474,5,3,25
operation,7475,2,2,14
operation,7476,3,3,10
operation,7477,5,6,27
operation,7478,0,0,0
operation,7479,0,3,17
operation,7480,0,0,3
operation,7481,2,2,7
operation,7482,1,1,4
operation,7483,1,0,3
operation,7484,0,0,1
operation,7485,0,1,3
operation,7486,2,2,2
operation,7487,0,0,0
operation,7488,0,0,0
operation,7489,1,1,3
operation,7490,1,1,7
operation,7491,5,4,16
operation,7492,4,3,11
operation,7493,0,0,3
operation,7494,0,0,0
operation,7495,0,0,1
operation,7496,2,3,10
operation,7497,0,0,3
operation,7498,1,1,2
operation,7499,3,3,7
operation,7500,0,0,0
operation,7501,0,1,0
operation,7502,4,4,12
operation,7503,0,0,1
operation,7504,1,1,1
operation,7505,0,0,0
operation,7506,6,4,16
operation,7507,0,0,5
operation,7508,13,17,69
operation,7509,0,1,2
operation,7510,0,0,10
operation,7511,1,0,12
operation,7512,0,0,0
operation,7513,0,0,1
operation,7514,1,0,1
operation,7515,0,2,0
operation,7516,3,2,9
operation,7517,0,1,6
operation,7518,0,0,0
operation,7519,0,0,1
operation,7520,6,8,22
operation,7521,0,1,2
operation,7522,3,1,11
operation,7523,1,2,16
operation,7524,3,2,13
operation,7525,0,0,3
operation,7526,4,3,13
operation,7527,0,0,2
operation,7528,1,1,0
operation,7529,0,0,3
operation,7530,3,5,15
operation,7531,5,5,15
operation,7532,4,4,19
operation,7533,0,0,0
operation,7534,0,1,1
operation,7535,0,0,0
operation,7536,2,1,8
operation,7537,1,1,11
operation,7538,0,0,0
operation,7539,1,1,6
operation,7540,0,1,1
operation,7541,7,4,22
operation,7542,0,0,0
operation,7543,0,0,1
operation,7544,1,1,11
operation,7545,1,1,4
operation,7546,4,3,11
operation,7547,0,0,3
operation,7548,0,0,0
operation,7549,4,4,14
operation,7550,3,2,12
operation,7551,0,0,8
operation,7552,3,2,8
operation,7553,5,5,21
operation,7554,2,2,10
operation,7555,0,0,0
operation,7556,0,1,5
operation,7557,0,1,3
operation,7558,0,0,0
operation,7559,3,4,9
operation,7560,1,4,22
operation,7561,2,2,3
operation,7562,1,1,6
operation,7563,0,0,5
operation,7564,1,1,3
operation,7565,5,5,14
operation,7566,2,2,13
operation,7567,0,0,0
operation,7568,1,0,2
operation,7569,0,1,11
operation,7570,1,1,7
operation,7571,4,4,15
operation,7572,10,7,51
operation,7573,0,0,7
operation,7574,1,1,1
operation,7575,9,11,51
operation,7576,3,2,14
operation,7577,1,1,4
operation,7578,0,0,3
operation,7579,0,0,0
operation,7580,1,1,4
operation,7581,2,2,12
operation,7582,7,8,22
operation,7583,0,0,0
operation,7584,4,3,26
operation,7585,4,4,18
operation,7586,2,3,13
operation,7587,0,0,5
operation,7588,2,3,3
operation,7589,1,4,9
operation,7590,6,6,36
operation,7591,2,2,11
operation,7592,5,2,15
operation,7593,4,7,28
operation,7594,2,0,5
operation,7595,4,2,14
operation,7596,3,1,8
operation,7597,0,0,5
operation,7598,1,1,0
operation,7599,0,0,4
operation,7600,1,1,2
operation,7601,4,2,15
operation,7602,1,1,11
operation,7603,2,2,9
operation,7604,0,0,0
operation,7605,0,1,5
operation,7606,3,3,18
operation,7607,1,1,2
operation,7608,1,1,1
operation,7609,3,3,5
operation,7610,14,8,37
operation,7611,1,2,9
operation,7612,2,2,12
operation,7613,0,0,0
operation,7614,1,0,1
operation,7615,2,1,5
operation,7616,3,3,7
operation,7617,1,1,6
operation,7618,0,0,0
operation,7619,1,3,19
operation,7620,1,0,5
operation,7621,1,1,2
operation,7622,0,0,5
operation,7623,3,4,13
operation,7624,7,6,14
operation,7625,1,2,9
operation,7626,5,4,19
operation,7627,1,1,2
operation,7628,2,3,13
operation,7629,1,1,4
operation,7630,0,4,8
operation,7631,2,2,0
operation,7632,5,3,28
operation,7633,1,1,4
operation,7634,4,3,10
operation,7635,4,4,10
operation,7636,0,0,0
operation,7637,4,4,29
operation,7638,3,0,14
operation,7639,0,0,0
operation,7640,1,2,13
operation,7641,5,4,10
operation,7642,3,2,9
operation,7643,0,0,0
operation,7644,0,0,0
operation,7645,5,6,33
operation,7646,1,1,3
operation,7647,0,0,0
operation,7648,1,2,6
operation,7649,1,0,4
operation,7650,0,0,0
operation,7651,0,0,2
operation,7652,1,1,9
operation,7653,3,3,10
operation,7654,2,2,7
operation,7655,0,0,1
operation,7656,0,0,0
operation,7657,2,2,6
operation,7658,4,4,19
operation,7659,0,0,3
operation,7660,1,0,2
operation,7661,31,28,121
operation,7662,4,4,19
operation,7663,7,8,20
operation,7664,2,1,11
operation,7665,3,2,10
operation,7666,2,1,7
operation,7667,1,2,7
operation,7668,1,0,8
operation,7669,0,0,0
operation,7670,1,1,0
operation,7671,2,3,3
operation,7672,2,2,6
operation,7673,0,0,3
operation,7674,0,0,0
operation,7675,0,0,0
operation,7676,0,0,3
operation,7677,1,0,2
operation,7678,1,1,2
operation,7679,1,1,3
operation,7680,4,2,9
operation,7681,0,0,0
operation,7682,0,0,1
operation,7683,10,7,50
operation,7684,1,1,3
operation,7685,0,0,0
operation,7686,0,0,0
operation,7687,1,1,9
operation,7688,0,0,0
operation,7689,0,0,0
operation,7690,2,2,3
operation,7691,2,3,7
operation,7692,1,2,0
operation,7693,4,4,20
operation,7694,0,0,1
operation,7695,7,4,26
operation,7696,2,2,11
operation,7697,4,5,6
operation,7698,4,4,8
operation,7699,0,0,0
operation,7700,0,1,0
operation,7701,1,1,4
operation,7702,1,0,1
operation,7703,2,3,11
operation,7704,1,1,8
operation,7705,1,1,4
operation,7706,5,6,38
operation,7707,2,2,7
operation,7708,5,3,19
operation,7709,0,0,0
operation,7710,2,2,5
operation,7711,1,2,6
operation,7712,0,0,1
operation,7713,3,3,10
operation,7714,1,1,7
operation,7715,0,1,4
operation,7716,3,3,9
operation,7717,0,1,4
operation,7718,1,1,4
operation,7719,0,0,0
operation,7720,1,1,12
operation,7721,1,1,0
operation,7722,0,0,0
operation,7723,1,1,4
operation,7724,2,2,7
operation,7725,7,6,14
operation,7726,7,4,27
operation,7727,3,3,11
operation,7728,4,3,9
operation,7729,12,11,44
operation,7730,1,0,5
operation,7731,0,2,10
operation,7732,1,1,9
operation,7733,5,3,11
operation,7734,12,11,43
operation,7735,1,2,14
operation,7736,0,0,0
operation,7737,2,3,9
operation,7738,0,2,19
operation,7739,2,2,3
operation,7740,3,2,6
operation,7741,0,0,0
operation,7742,0,2,11
operation,7743,0,1,20
operation,7744,0,1,10
operation,7745,1,0,1
operation,7746,1,2,7
operation,7747,0,0,2
operation,7748,2,1,6
operation,7749,1,1,2
operation,7750,8,7,16
operation,7751,7,5,16
operation,7752,1,2,4
operation,7753,5,3,26
operation,7754,1,0,2
operation,7755,0,0,1
operation,7756,0,0,2
operation,7757,0,0,0
operation,7758,7,4,19
operation,7759,0,0,2
operation,7760,1,2,3
operation,7761,0,0,0
operation,7762,0,0,0
operation,7763,0,0,1
operation,7764,2,0,15
operation,7765,0,1,3
operation,7766,1,1,3
operation,7767,0,0,0
operation,7768,1,0,3
operation,7769,5,4,10
operation,7770,1,2,6
operation,7771,0,0,0
operation,7772,1,1,4
operation,7773,0,0,0
operation,7774,2,2,8
operation,7775,4,5,22
operation,7776,5,4,15
operation,7777,4,3,19
operation,7778,2,2,4
operation,7779,1,1,2
operation,7780,5,6,27
operation,7781,4,4,13
operation,7782,4,2,16
operation,7783,5,4,15
operation,7784,5,5,28
operation,7785,0,2,11
operation,7786,4,3,23
operation,7787,3,3,10
operation,7788,0,0,0
operation,7789,1,1,1
operation,7790,0,0,3
operation,7791,0,0,2
operation,7792,1,1,5
operation,7793,5,6,14
operation,7794,3,2,10
operation,7795,0,0,0
operation,7796,7,8,31
operation,7797,0,1,2
operation,7798,1,1,1
operation,7799,4,3,17
operation,7800,2,4,8
operation,7801,1,0,16
operation,7802,0,1,1
operation,7803,0,0,1
operation,7804,1,2,4
operation,7805,2,2,4
operation,7806,2,2,3
operation,7807,1,1,4
operation,7808,0,0,0
operation,7809,3,3,6
operation,7810,2,3,10
operation,7811,2,3,4
operation,7812,4,2,10
operation,7813,6,7,25
operation,7814,2,1,6
operation,7815,1,1,6
operation,7816,1,0,6
operation,7817,3,3,3
operation,7818,0,0,2
operation,7819,3,1,7
operation,7820,1,1,1
operation,7821,0,0,0
operation,7822,1,0,2
operation,7823,1,1,2
operation,7824,1,3,21
operation,7825,0,1,6
operation,7826,2,2,5
operation,7827,6,6,30
operation,7828,2,2,7
operation,7829,1,1,12
operation,7830,2,2,3
operation,7831,5,4,16
operation,7832,0,0,0
operation,7833,3,2,4
operation,7834,2,2,4
operation,7835,0,0,12
operation,7836,3,2,6
operation,7837,1,1,6
operation,7838,3,4,13
operation,7839,0,1,3
operation,7840,4,4,19
operation,7841,1,2,10
operation,7842,2,1,12
operation,7843,0,1,3
operation,7844,0,0,9
operation,7845,0,0,1
operation,7846,1,1,6
operation,7847,0,0,2
operation,7848,1,3,6
operation,7849,0,0,0
operation,7850,4,5,23
operation,7851,1,0,2
operation,7852,1,1,1
operation,7853,4,3,10
operation,7854,8,5,18
operation,7855,1,1,5
operation,7856,2,2,8
operation,7857,1,1,4
operation,7858,6,3,25
operation,7859,2,1,3
operation,7860,1,1,4
operation,7861,1,1,7
operation,7862,0,0,0
operation,7863,2,2,5
operation,7864,1,1,0
operation,7865,2,2,11
operation,7866,0,0,0
operation,7867,1,0,13
operation,7868,1,0,10
operation,7869,1,1,12
operation,7870,1,1,1
operation,7871,1,0,2
operation,7872,2,2,13
operation,7873,1,1,3
operation,7874,1,1,2
operation,7875,1,0,5
operation,7876,0,0,5
operation,7877,1,2,16
operation,7878,2,2,14
operation,7879,0,0,0
operation,7880,3,2,9
operation,7881,1,1,10
operation,7882,0,0,0
operation,7883,7,8,21
operation,7884,2,2,6
operation,7885,0,0,1
operation,7886,1,1,7
operation,7887,0,0,0
operation,7888,0,0,0
operation,7889,0,1,4
operation,7890,0,0,2
operation,7891,2,2,5
operation,7892,0,0,8
operation,7893,7,11,47
operation,7894,0,0,0
operation,7895,1,0,1
operation,7896,1,1,6
operation,7897,0,0,0
operation,7898,0,0,0
operation,7899,3,1,8
operation,7900,0,0,0
operation,7901,0,1,7
operation,7902,1,0,4
operation,7903,3,3,16
operation,7904,3,4,4
operation,7905,9,6,24
operation,7906,2,2,8
operation,7907,2,3,11
operation,7908,1,0,3
operation,7909,0,0,0
operation,7910,0,0,1
operation,7911,4,3,12
operation,7912,7,9,39
operation,7913,0,0,2
operation,7914,7,7,33
operation,7915,1,1,2
operation,7916,0,0,3
operation,7917,3,2,8
operation,7918,5,5,15
operation,7919,0,0,0
operation,7920,2,3,7
operation,7921,6,4,19
operation,7922,0,0,2
operation,7923,4,5,10
operation,7924,0,0,2
operation,7925,1,1,3
operation,7926,0,1,1
operation,7927,1,0,1
operation,7928,2,2,8
operation,7929,3,1,23
operation,7930,0,0,0
operation,7931,0,0,0
operation,7932,8,8,26
operation,7933,1,1,3
operation,7934,0,0,0
operation,7935,0,0,1
operation,7936,0,0,0
operation,7937,0,1,2
operation,7938,2,0,8
operation,7939,0,0,0
operation,7940,2,2,5
operation,7941,3,3,11
operation,7942,0,0,8
operation,7943,0,0,1
operation,7944,2,1,7
operation,7945,6,7,21
operation,7946,1,0,8
operation,7947,1,1,1
operation,7948,1,1,7
operation,7949,0,0,1
operation,7950,4,3,13
operation,7951,1,0,2
operation,7952,3,2,9
operation,7953,1,2,7
operation,7954,1,0,7
operation,7955,5,7,21
operation,7956,5,4,12
operation,7957,4,4,10
operation,7958,2,2,17
operation,7959,3,1,17
operation,7960,0,0,0
operation,7961,0,0,0
operation,7962,1,1,10
operation,7963,0,1,8
operation,7964,0,0,0
operation,7965,1,1,6
operation,7966,4,4,16
operation,7967,0,0,7
operation,7968,1,1,5
operation,7969,1,1,3
operation,7970,1,3,21
operation,7971,1,3,27
operation,7972,0,0,5
operation,7973,2,1,6
operation,7974,2,3,21
operation,7975,3,3,15
operation,7976,0,0,0
operation,7977,0,0,0
operation,7978,5,8,59
operation,7979,0,2,8
operation,7980,4,3,25
operation,7981,0,0,3
operation,7982,5,5,16
operation,7983,1,1,0
operation,7984,3,2,6
operation,7985,1,2,5
operation,7986,1,1,4
operation,7987,1,0,0
operation,7988,1,1,1
operation,7989,2,1,7
operation,7990,1,1,6
operation,7991,0,0,2
operation,7992,1,3,35
operation,7993,0,0,0
operation,7994,11,11,60
operation,7995,0,0,4
operation,7996,0,0,0
operation,7997,0,0,0
operation,7998,0,0,2
operation,7999,3,2,6
operation,8000,0,0,0
operation,8001,2,1,11
operation,8002,0,0,0
operation,8003,0,1,6
operation,8004,1,1,2
operation,8005,0,0,0
operation,8006,4,5,19
operation,8007,4,6,16
operation,8008,2,2,9
operation,8009,5,5,17
operation,8010,0,0,0
operation,8011,3,2,7
operation,8012,0,0,0
operation,8013,2,1,1
operation,8014,0,0,0
operation,8015,8,7,22
operation,8016,0,0,0
operation,8017,1,1,5
operation,8018,1,4,12
operation,8019,2,4,13
operation,8020,0,0,1
operation,8021,0,0,0
operation,8022,3,2,14
operation,8023,0,0,1
operation,8024,1,1,16
operation,8025,0,0,1
operation,8026,7,6,19
operation,8027,0,0,3
operation,8028,1,1,8
operation,8029,1,1,6
operation,8030,2,2,11
operation,8031,5,3,13
operation,8032,1,1,3
operation,8033,1,0,2
operation,8034,0,0,2
operation,8035,2,3,8
operation,8036,2,2,12
operation,8037,6,4,22
operation,8038,3,3,10
operation,8039,4,3,24
operation,8040,0,1,5
operation,8041,1,3,6
operation,8042,4,3,12
operation,8043,1,1,4
operation,8044,1,1,0
operation,8045,0,0,5
operation,8046,1,1,6
operation,8047,0,0,0
operation,8048,2,3,8
operation,8049,1,1,1
operation,8050,1,1,0
operation,8051,4,3,19
operation,8052,0,1,7
operation,8053,0,0,9
operation,8054,5,3,13
operation,8055,0,0,3
operation,8056,0,1,2
operation,8057,0,0,0
operation,8058,2,2,6
operation,8059,2,4,9
operation,8060,0,0,0
operation,8061,1,1,6
operation,8062,1,1,1
operation,8063,7,6,34
operation,8064,4,4,8
operation,8065,0,0,1
operation,8066,0,0,1
operation,8067,0,1,13
operation,8068,1,1,9
operation,8069,1,1,6
operation,8070,7,5,24
operation,8071,2,3,6
operation,8072,0,0,0
operation,8073,1,0,3
operation,8074,0,0,3
operation,8075,0,0,0
operation,8076,0,0,4
operation,8077,1,0,5
operation,8078,12,8,46
operation,8079,0,0,4
operation,8080,0,0,0
operation,8081,0,0,2
operation,8082,1,1,2
operation,8083,3,4,13
operation,8084,2,2,4
operation,8085,3,3,8
operation,8086,1,1,4
operation,8087,0,0,4
operation,8088,2,1,7
operation,8089,2,2,3
operation,8090,1,1,3
operation,8091,0,0,2
operation,8092,1,1,3
operation,8093,1,1,1
operation,8094,1,1,4
operation,8095,0,0,0
operation,8096,0,0,0
operation,8097,1,1,10
operation,8098,1,1,6
operation,8099,1,1,2
operation,8100,4,3,9
operation,8101,7,4,17
operation,8102,2,0,2
operation,8103,3,3,11
operation,8104,0,0,0
operation,8105,0,1,6
operation,8106,1,1,3
operation,8107,0,0,2
operation,8108,0,0,4
operation,8109,1,0,2
operation,8110,3,1,11
operation,8111,0,0,0
operation,8112,1,1,5
operation,8113,1,2,10
operation,8114,0,0,0
operation,8115,2,2,12
operation,8116,3,4,6
operation,8117,2,2,9
operation,8118,0,0,1
operation,8119,0,0,0
operation,8120,1,1,5
operation,8121,1,1,1
operation,8122,1,1,3
operation,8123,3,3,21
operation,8124,1,0,1
operation,8125,3,3,16
operation,8126,1,1,4
operation,8127,1,1,2
operation,8128,1,3,19
operation,8129,1,1,6
operation,8130,0,0,0
operation,8131,0,0,0
operation,8132,1,3,6
operation,8133,1,0,10
operation,8134,3,4,19
operation,8135,2,1,4
operation,8136,2,2,5
operation,8137,0,0,0
operation,8138,6,4,31
operation,8139,0,1,2
operation,8140,0,0,1
operation,8141,0,0,5
operation,8142,8,7,28
operation,8143,0,0,3
operation,8144,1,1,5
operation,8145,7,6,33
operation,8146,5,6,26
operation,8147,6,3,19
operation,8148,9,8,34
operation,8149,3,3,3
operation,8150,3,3,19
operation,8151,3,2,9
operation,8152,5,3,14
operation,8153,5,3,20
operation,8154,0,0,0
operation,8155,0,1,1
operation,8156,0,0,0
operation,8157,0,0,6
operation,8158,7,4,21
operation,8159,0,0,0
operation,8160,11,10,49
operation,8161,0,0,0
operation,8162,0,1,3
operation,8163,3,3,7
operation,8164,1,1,12
operation,8165,2,3,5
operation,8166,1,1,13
operation,8167,1,1,2
operation,8168,0,0,0
operation,8169,3,2,4
operation,8170,6,5,15
operation,8171,1,1,5
operation,8172,1,1,0
operation,8173,2,4,18
operation,8174,3,3,15
operation,8175,2,1,3
operation,8176,2,1,3
operation,8177,3,3,8
operation,8178,2,2,11
operation,8179,3,4,10
operation,8180,0,0,0
operation,8181,4,2,13
operation,8182,0,0,0
operation,8183,6,6,22
operation,8184,1,1,4
operation,8185,1,1,0
operation,8186,4,5,23
operation,8187,0,0,0
operation,8188,0,0,0
operation,8189,0,0,3
operation,8190,6,5,16
operation,8191,4,3,14
operation,8192,3,2,26
operation,8193,1,1,6
operation,8194,2,3,14
operation,8195,0,1,1
operation,8196,3,2,16
operation,8197,1,3,18
operation,8198,0,1,1
operation,8199,1,2,5
operation,8200,10,7,54
operation,8201,0,0,0
operation,8202,5,5,22
operation,8203,1,4,10
operation,8204,3,3,11
operation,8205,2,1,8
operation,8206,2,1,1
operation,8207,0,0,0
operation,8208,2,3,19
operation,8209,0,0,1
operation,8210,4,6,26
operation,8211,2,1,4
operation,8212,0,0,2
operation,8213,0,1,1
operation,8214,0,0,0
operation,8215,1,1,3
operation,8216,3,1,7
operation,8217,5,5,15
operation,8218,2,2,10
operation,8219,0,1,6
operation,8220,1,1,10
operation,8221,1,0,8
operation,8222,2,2,15
operation,8223,6,6,36
operation,8224,6,6,16
operation,8225,2,1,16
operation,8226,1,1,7
operation,8227,0,0,1
operation,8228,1,1,2
operation,8229,0,0,0
operation,8230,2,1,5
operation,8231,0,0,0
operation,8232,0,0,1
operation,8233,0,0,0
operation,8234,4,4,15
operation,8235,1,1,5
operation,8236,1,0,0
operation,8237,3,3,19
operation,8238,7,4,21
operation,8239,4,3,18
operation,8240,1,1,1
operation,8241,1,0,1
operation,8242,7,5,24
operation,8243,4,4,16
operation,8244,3,3,18
operation,8245,1,1,3
operation,8246,0,0,4
operation,8247,5,6,22
operation,8248,0,0,8
operation,8249,2,1,5
operation,8250,4,4,15
operation,8251,1,0,9
operation,8252,2,1,3
operation,8253,1,0,3
operation,8254,0,0,1
operation,8255,3,3,11
operation,8256,0,0,0
operation,8257,0,0,4
operation,8258,12,18,74
operation,8259,0,0,6
operation,8260,1,1,3
operation,8261,0,0,2
operation,8262,1,0,5
operation,8263,6,8,19
operation,8264,7,6,24
operation,8265,0,0,0
operation,8266,7,4,24
operation,8267,1,1,15
operation,8268,0,0,0
operation,8269,3,2,11
operation,8270,0,0,0
operation,8271,0,0,0
operation,8272,1,2,11
operation,8273,5,3,22
operation,8274,1,0,6
operation,8275,2,3,12
operation,8276,3,3,9
operation,8277,4,2,5
operation,8278,4,6,15
operation,8279,0,0,5
operation,8280,2,4,5
operation,8281,2,3,20
operation,8282,0,1,6
operation,8283,0,0,0
operation,8284,0,0,0
operation,8285,0,0,0
operation,8286,0,1,6
operation,8287,1,0,5
operation,8288,3,4,11
operation,8289,5,5,19
operation,8290,0,0,0
operation,8291,1,1,5
operation,8292,3,3,9
operation,8293,3,1,8
operation,8294,6,6,26
operation,8295,0,0,1
operation,8296,2,2,10
operation,8297,0,1,2
operation,8298,8,6,26
operation,8299,1,1,6
operation,8300,0,2,5
operation,8301,1,2,5
operation,8302,0,1,9
operation,8303,6,5,52
operation,8304,0,0,0
operation,8305,1,0,5
operation,8306,4,3,15
operation,8307,0,0,1
operation,8308,0,0,0
operation,8309,4,1,15
operation,8310,2,1,4
operation,8311,3,4,15
operation,8312,4,4,10
operation,8313,6,8,32
operation,8314,1,0,3
operation,8315,1,0,2
operation,8316,1,1,6
operation,8317,1,1,5
operation,8318,2,1,1
operation,8319,0,0,16
operation,8320,0,0,0
operation,8321,0,0,0
operation,8322,0,0,0
operation,8323,0,1,2
operation,8324,0,0,0
operation,8325,3,2,21
operation,8326,1,2,4
operation,8327,1,0,5
operation,8328,3,4,21
operation,8329,1,2,1
operation,8330,0,0,6
operation,8331,12,11,27
operation,8332,4,9,28
operation,8333,2,0,9
operation,8334,1,0,2
operation,8335,2,3,13
operation,8336,0,0,0
operation,8337,0,0,0
operation,8338,1,0,4
operation,8339,0,0,4
operation,8340,0,0,0
operation,8341,1,3,17
operation,8342,0,0,1
operation,8343,5,3,4
operation,8344,0,0,7
operation,8345,2,3,31
operation,8346,0,0,0
operation,8347,0,0,4
operation,8348,4,6,18
operation,8349,0,1,1
operation,8350,0,0,0
operation,8351,1,1,15
operation,8352,3,2,12
operation,8353,1,3,9
operation,8354,1,1,3
operation,8355,2,1,4
operation,8356,1,2,10
operation,8357,0,0,4
operation,8358,1,1,3
operation,8359,0,0,0
operation,8360,2,2,4
operation,8361,0,0,0
operation,8362,1,0,2
operation,8363,1,1,3
operation,8364,0,1,4
operation,8365,5,5,22
operation,8366,2,1,6
operation,8367,9,7,40
operation,8368,4,4,23
operation,8369,1,0,7
operation,8370,3,4,9
operation,8371,4,2,13
operation,8372,0,0,0
operation,8373,3,6,26
operation,8374,1,3,5
operation,8375,9,6,35
operation,8376,1,2,3
operation,8377,5,6,23
operation,8378,2,3,6
operation,8379,0,1,0
operation,8380,1,1,3
operation,8381,1,1,1
operation,8382,4,2,18
operation,8383,5,2,9
operation,8384,3,6,13
operation,8385,2,2,5
operation,8386,1,0,4
operation,8387,2,1,13
operation,8388,3,4,11
operation,8389,11,9,60
operation,8390,2,2,11
operation,8391,4,4,10
operation,8392,8,11,42
operation,8393,0,0,0
operation,8394,0,1,9
operation,8395,1,0,5
operation,8396,1,1,0
operation,8397,0,0,2
operation,8398,0,0,6
operation,8399,0,0,0
operation,8400,0,0,1
operation,8401,1,0,7
operation,8402,0,1,5
operation,8403,1,0,0
operation,8404,6,7,30
operation,8405,5,5,39
operation,8406,3,2,19
operation,8407,1,1,11
operation,8408,3,3,4
operation,8409,1,2,4
operation,8410,0,0,2
operation,8411,0,0,0
operation,8412,1,0,3
operation,8413,0,0,2
operation,8414,1,1,0
operation,8415,0,0,1
operation,8416,2,2,4
operation,8417,3,2,7
operation,8418,5,4,19
operation,8419,1,1,16
operation,8420,4,3,16
operation,8421,1,0,2
operation,8422,4,3,18
operation,8423,2,1,2
operation,8424,5,3,17
operation,8425,0,0,0
operation,8426,5,4,10
operation,8427,1,0,4
operation,8428,0,0,2
operation,8429,5,4,15
operation,8430,0,0,0
operation,8431,0,0,0
operation,8432,1,1,4
operation,8433,0,1,9
operation,8434,3,4,9
operation,8435,3,3,13
operation,8436,0,0,0
operation,8437,1,0,9
operation,8438,3,4,16
operation,8439,8,6,30
operation,8440,2,1,3
operation,8441,0,1,0
operation,8442,2,1,12
operation,8443,4,3,24
operation,8444,1,4,9
operation,8445,2,2,9
operation,8446,1,1,2
operation,8447,2,1,16
operation,8448,1,1,4
operation,8449,1,1,10
operation,8450,3,3,8
operation,8451,1,1,7
operation,8452,5,4,8
operation,8453,0,0,3
operation,8454,0,0,1
operation,8455,0,0,0
operation,8456,3,4,22
operation,8457,3,3,20
operation,8458,0,0,1
operation,8459,0,2,7
operation,8460,1,1,3
operation,8461,0,2,13
operation,8462,1,1,2
operation,8463,1,1,7
operation,8464,0,0,2
operation,8465,0,0,0
operation,8466,2,2,12
operation,8467,1,1,9
operation,8468,6,5,11
operation,8469,1,1,3
operation,8470,3,3,19
operation,8471,0,0,1
operation,8472,5,4,21
operation,8473,7,8,45
operation,8474,2,3,8
operation,8475,0,0,1
operation,8476,1,1,3
operation,8477,2,1,3
operation,8478,0,0,0
operation,8479,1,1,8
operation,8480,3,2,8
operation,8481,2,2,10
operation,8482,8,7,27
operation,8483,0,0,2
operation,8484,0,1,1
operation,8485,5,5,21
operation,8486,0,1,11
operation,8487,2,0,4
operation,8488,0,0,0
operation,8489,0,0,0
operation,8490,3,2,8
operation,8491,0,0,2
operation,8492,1,2,6
operation,8493,0,0,0
operation,8494,8,8,33
operation,8495,0,0,11
operation,8496,2,2,4
operation,8497,0,0,1
operation,8498,3,3,7
operation,8499,0,1,6
operation,8500,0,1,12
operation,8501,2,3,11
operation,8502,0,1,11
operation,8503,0,1,7
operation,8504,4,2,8
operation,8505,1,1,2
operation,8506,0,0,9
operation,8507,0,0,2
operation,8508,1,1,5
operation,8509,3,3,8
operation,8510,1,1,5
operation,8511,1,1,1
operation,8512,0,0,3
operation,8513,5,6,14
operation,8514,2,3,15
operation,8515,0,0,0
operation,8516,4,2,10
operation,8517,0,0,1
operation,8518,2,3,11
operation,8519,0,0,0
operation,8520,0,1,2
operation,8521,1,0,4
operation,8522,0,0,0
operation,8523,0,1,7
operation,8524,3,3,16
operation,8525,3,3,10
operation,8526,2,3,5
operation,8527,0,0,0
operation,8528,1,0,2
operation,8529,8,10,44
operation,8530,4,4,21
operation,8531,1,1,2
operation,8532,3,2,10
operation,8533,0,1,1
operation,8534,1,1,5
operation,8535,0,0,0
operation,8536,3,2,13
operation,8537,1,1,0
operation,8538,0,1,3
operation,8539,6,10,43
operation,8540,1,1,3
operation,8541,0,0,0
operation,8542,1,1,10
operation,8543,1,6,10
operation,8544,4,4,15
operation,8545,0,0,0
operation,8546,0,0,3
operation,8547,1,1,5
operation,8548,7,5,23
operation,8549,0,2,16
operation,8550,1,1,7
operation,8551,0,0,0
operation,8552,0,0,0
operation,8553,0,0,0
operation,8554,0,0,0
operation,8555,2,2,5
operation,8556,0,1,6
operation,8557,1,0,4
operation,8558,0,0,1
operation,8559,5,5,20
operation,8560,4,4,12
operation,8561,0,1,7
operation,8562,0,0,0
operation,8563,2,2,3
operation,8564,3,3,6
operation,8565,0,0,0
operation,8566,2,1,2
operation,8567,3,2,7
operation,8568,1,1,9
operation,8569,6,6,35
operation,8570,0,0,0
operation,8571,0,0,0
operation,8572,2,3,12
operation,8573,4,4,13
operation,8574,0,0,0
operation,8575,3,1,16
operation,8576,2,3,6
operation,8577,3,5,21
operation,8578,6,5,21
operation,8579,1,1,2
operation,8580,0,0,0
operation,8581,0,0,0
operation,8582,0,0,1
operation,8583,0,0,1
operation,8584,0,0,6
operation,8585,1,1,6
operation,8586,7,7,27
operation,8587,5,5,16
operation,8588,2,1,4
operation,8589,2,0,3
operation,8590,2,4,18
operation,8591,7,6,30
operation,8592,0,0,0
operation,8593,2,3,8
operation,8594,0,0,0
operation,8595,2,1,11
operation,8596,0,1,2
operation,8597,1,0,0
operation,8598,3,1,14
operation,8599,2,0,10
operation,8600,2,2,5
operation,8601,0,0,3
operation,8602,0,0,0
operation,8603,0,0,0
operation,8604,0,0,0
operation,8605,3,1,9
operation,8606,0,0,0
operation,8607,0,0,5
operation,8608,0,0,2
operation,8609,0,0,4
operation,8610,2,4,10
operation,8611,8,7,43
operation,8612,1,1,2
operation,8613,0,0,5
operation,8614,2,2,4
operation,8615,2,1,8
operation,8616,7,7,22
operation,8617,0,0,0
operation,8618,2,2,9
operation,8619,1,1,2
operation,8620,0,0,0
operation,8621,2,1,3
operation,8622,4,3,18
operation,8623,0,0,8
operation,8624,1,1,1
operation,8625,2,3,10
operation,8626,1,2,8
operation,8627,0,0,0
operation,8628,1,2,5
operation,8629,3,3,20
operation,8630,5,5,19
operation,8631,0,1,0
operation,8632,1,1,3
operation,8633,2,2,8
operation,8634,5,4,22
operation,8635,0,0,0
operation,8636,3,4,18
operation,8637,2,2,0
operation,8638,5,4,15
operation,8639,4,3,16
operation,8640,6,4,25
operation,8641,1,0,3
operation,8642,0,0,0
operation,8643,3,2,3
operation,8644,5,9,43
operation,8645,3,2,12
operation,8646,3,3,13
operation,8647,4,4,9
operation,8648,8,9,38
operation,8649,3,2,4
operation,8650,0,1,2
operation,8651,0,0,5
operation,8652,0,0,0
operation,8653,0,0,0
operation,8654,0,0,0
operation,8655,4,5,9
operation,8656,3,1,21
operation,8657,2,2,3
operation,8658,3,5,18
operation,8659,0,0,5
operation,8660,0,0,7
operation,8661,2,3,5
operation,8662,3,2,7
operation,8663,0,0,1
operation,8664,2,3,20
operation,8665,3,4,15
operation,8666,0,0,0
operation,8667,2,2,10
operation,8668,1,1,4
operation,8669,0,1,5
operation,8670,5,5,12
operation,8671,6,4,16
operation,8672,0,1,8
operation,8673,1,1,0
operation,8674,7,10,33
operation,8675,3,3,27
operation,8676,6,4,15
operation,8677,4,6,26
operation,8678,2,2,15
operation,8679,3,2,10
operation,8680,0,0,0
operation,8681,0,0,3
operation,8682,2,2,7
operation,8683,0,0,0
operation,8684,1,0,3
operation,8685,0,2,1
operation,8686,1,1,7
operation,8687,1,1,3
operation,8688,1,1,7
operation,8689,3,2,19
operation,8690,2,2,2
operation,8691,0,0,1
operation,8692,0,0,0
operation,8693,1,1,12
operation,8694,0,0,6
operation,8695,1,0,6
operation,8696,0,0,0
operation,8697,0,0,0
operation,8698,2,6,15
operation,8699,1,1,19
operation,8700,1,0,12
operation,8701,2,2,10
operation,8702,0,0,0
operation,8703,12,11,29
operation,8704,3,2,11
operation,8705,1,1,5
operation,8706,0,0,5
operation,8707,0,0,0
operation,8708,2,4,9
operation,8709,5,5,14
operation,8710,0,0,0
operation,8711,5,5,29
operation,8712,0,0,0
operation,8713,1,3,8
operation,8714,0,0,10
operation,8715,2,1,3
operation,8716,2,3,13
operation,8717,2,2,11
operation,8718,0,0,0
operation,8719,1,1,2
operation,8720,2,3,20
operation,8721,0,0,0
operation,8722,3,2,13
operation,8723,1,0,7
operation,8724,0,0,0
operation,8725,1,3,6
operation,8726,2,1,5
operation,8727,0,0,0
operation,8728,1,0,2
operation,8729,1,4,9
operation,8730,1,3,3
operation,8731,2,2,5
operation,8732,5,5,17
operation,8733,1,0,1
operation,8734,1,1,2
operation,8735,0,1,12
operation,8736,0,0,7
operation,8737,9,9,57
operation,8738,1,2,5
operation,8739,4,3,12
operation,8740,3,3,10
operation,8741,2,1,12
operation,8742,1,1,1
operation,8743,0,0,0
operation,8744,6,5,15
operation,8745,0,0,3
operation,8746,0,0,0
operation,8747,0,0,5
operation,8748,2,1,10
operation,8749,0,0,0
operation,8750,6,7,14
operation,8751,0,0,0
operation,8752,2,1,8
operation,8753,2,3,22
operation,8754,2,2,13
operation,8755,0,0,2
operation,8756,5,4,12
operation,8757,1,1,2
operation,8758,1,1,3
operation,8759,2,2,3
operation,8760,0,0,4
operation,8761,0,0,0
operation,8762,4,4,9
operation,8763,2,2,6
operation,8764,0,0,0
operation,8765,2,1,1
operation,8766,0,0,0
operation,8767,5,4,32
operation,8768,2,0,13
operation,8769,0,0,3
operation,8770,2,2,3
operation,8771,1,1,6
operation,8772,0,0,4
operation,8773,0,1,8
operation,8774,0,0,0
operation,8775,0,0,0
operation,8776,0,0,0
operation,8777,0,0,6
operation,8778,1,2,16
operation,8779,4,4,9
operation,8780,7,6,27
operation,8781,9,6,26
operation,8782,0,0,10
operation,8783,1,1,4
operation,8784,7,5,19
operation,8785,2,1,16
operation,8786,6,7,35
operation,8787,9,8,14
operation,8788,0,0,0
operation,8789,0,0,2
operation,8790,0,0,5
operation,8791,1,0,7
operation,8792,0,1,2
operation,8793,2,1,6
operation,8794,0,0,2
operation,8795,0,0,2
operation,8796,0,1,6
operation,8797,0,0,0
operation,8798,4,6,33
operation,8799,0,0,3
operation,8800,0,0,0
operation,8801,1,1,3
operation,8802,4,4,12
operation,8803,1,1,9
operation,8804,3,2,10
operation,8805,1,0,3
operation,8806,3,1,16
operation,8807,1,1,6
operation,8808,0,0,0
operation,8809,1,1,3
operation,8810,0,0,5
operation,8811,5,4,18
operation,8812,0,0,0
operation,8813,9,11,34
operation,8814,2,2,2
operation,8815,2,1,4
operation,8816,2,0,27
operation,8817,5,2,12
operation,8818,0,0,3
operation,8819,2,1,10
operation,8820,1,1,2
operation,8821,0,0,7
operation,8822,0,0,7
operation,8823,0,0,3
operation,8824,0,1,6
operation,8825,2,3,16
operation,8826,2,3,7
operation,8827,4,2,20
operation,8828,0,0,0
operation,8829,0,0,0
operation,8830,2,0,5
operation,8831,0,0,0
operation,8832,3,3,11
operation,8833,0,1,7
operation,8834,2,3,11
operation,8835,2,2,10
operation,8836,4,7,18
operation,8837,1,1,5
operation,8838,0,0,0
operation,8839,0,0,3
operation,8840,1,1,1
operation,8841,4,2,18
operation,8842,6,4,31
operation,8843,3,3,4
operation,8844,2,2,7
operation,8845,7,8,33
operation,8846,3,2,6
operation,8847,2,3,13
operation,8848,0,0,0
operation,8849,2,3,10
operation,8850,2,2,1
operation,8851,0,0,9
operation,8852,0,1,4
operation,8853,0,1,3
operation,8854,1,0,1
operation,8855,0,0,0
operation,8856,1,1,6
operation,8857,1,0,1
operation,8858,1,1,5
operation,8859,0,0,0
operation,8860,0,0,0
operation,8861,0,0,0
operation,8862,0,0,0
operation,8863,7,5,21
operation,8864,3,5,18
operation,8865,1,0,7
operation,8866,1,1,5
operation,8867,3,4,8
operation,8868,2,6,13
operation,8869,0,1,6
operation,8870,1,1,1
operation,8871,4,3,19
operation,8872,1,1,6
operation,8873,1,0,1
operation,8874,6,7,21
operation,8875,0,0,0
operation,8876,0,0,3
operation,8877,1,2,11
operation,8878,1,2,7
operation,8879,0,0,2
operation,8880,0,0,2
operation,8881,5,3,18
operation,8882,0,1,1
operation,8883,5,7,26
operation,8884,0,0,0
operation,8885,1,1,6
operation,8886,4,5,24
operation,8887,3,3,7
operation,8888,2,0,4
operation,8889,3,2,6
operation,8890,0,0,3
operation,8891,6,4,28
operation,8892,5,4,15
operation,8893,0,2,4
operation,8894,1,1,2
operation,8895,0,0,6
operation,8896,5,4,12
operation,8897,2,1,3
operation,8898,5,2,18
operation,8899,0,1,6
operation,8900,0,1,5
operation,8901,0,0,0
operation,8902,1,0,3
operation,8903,0,0,1
operation,8904,1,5,28
operation,8905,2,1,12
operation,8906,1,1,8
operation,8907,12,12,32
operation,8908,1,1,7
operation,8909,0,0,0
operation,8910,0,1,5
operation,8911,1,0,1
operation,8912,0,0,1
operation,8913,1,1,5
operation,8914,0,0,8
operation,8915,0,0,0
operation,8916,2,1,28
operation,8917,0,1,3
operation,8918,0,0,6
operation,8919,2,1,5
operation,8920,0,0,0
operation,8921,0,0,0
operation,8922,3,2,17
operation,8923,0,0,1
operation,8924,0,0,4
operation,8925,2,0,5
operation,8926,0,1,2
operation,8927,0,0,5
operation,8928,0,2,10
operation,8929,0,1,1
operation,8930,1,2,9
operation,8931,2,4,7
operation,8932,2,2,3
operation,8933,4,1,13
operation,8934,1,1,1
operation,8935,0,0,0
operation,8936,0,0,8
operation,8937,2,3,18
operation,8938,1,1,1
operation,8939,0,0,0
operation,8940,2,2,13
operation,8941,1,1,5
operation,8942,2,4,12
operation,8943,2,1,10
operation,8944,0,0,8
operation,8945,2,3,5
operation,8946,1,1,2
operation,8947,1,1,6
operation,8948,1,0,2
operation,8949,2,3,5
operation,8950,0,0,5
operation,8951,3,3,22
operation,8952,0,0,5
operation,8953,1,1,10
operation,8954,3,3,6
operation,8955,0,0,0
operation,8956,0,0,9
operation,8957,1,0,2
operation,8958,2,1,7
operation,8959,1,1,3
operation,8960,1,1,2
operation,8961,0,0,0
operation,8962,0,0,0
operation,8963,0,0,0
operation,8964,2,1,7
operation,8965,0,0,0
operation,8966,1,1,2
operation,8967,0,0,1
operation,8968,1,0,2
operation,8969,0,0,2
operation,8970,1,1,4
operation,8971,1,2,9
operation,8972,0,0,6
operation,8973,1,0,3
operation,8974,3,2,5
operation,8975,1,2,3
operation,8976,2,1,3
operation,8977,2,2,7
operation,8978,2,3,11
operation,8979,1,1,2
operation,8980,8,7,30
operation,8981,2,3,9
operation,8982,0,0,0
operation,8983,1,2,8
operation,8984,1,0,2
operation,8985,0,0,0
operation,8986,5,5,26
operation,8987,1,0,9
operation,8988,1,1,8
operation,8989,7,6,30
operation,8990,3,1,9
operation,8991,0,0,0
operation,8992,2,3,14
operation,8993,0,0,5
operation,8994,0,0,0
operation,8995,0,0,2
operation,8996,1,1,4
operation,8997,1,4,4
operation,8998,0,0,0
operation,8999,2,2,1
operation,9000,2,0,1
operation,9001,0,1,9
operation,9002,3,3,19
operation,9003,1,0,7
operation,9004,1,0,3
operation,9005,1,2,6
operation,9006,0,0,2
operation,9007,0,0,0
operation,9008,1,0,6
operation,9009,0,0,1
operation,9010,0,0,0
operation,9011,5,4,15
operation,9012,5,4,27
operation,9013,6,5,13
operation,9014,7,7,16
operation,9015,1,2,3
operation,9016,1,1,7
operation,9017,0,3,6
operation,9018,0,0,2
operation,9019,1,1,7
operation,9020,5,6,38
operation,9021,0,0,0
operation,9022,5,3,10
operation,9023,5,5,9
operation,9024,3,4,19
operation,9025,3,3,3
operation,9026,3,3,7
operation,9027,0,1,6
operation,9028,3,3,7
operation,9029,1,0,4
operation,9030,1,1,5
operation,9031,7,5,16
operation,9032,0,0,0
operation,9033,7,5,34
operation,9034,0,0,0
operation,9035,3,5,9
operation,9036,2,1,13
operation,9037,0,0,0
operation,9038,0,0,0
operation,9039,2,5,8
operation,9040,1,1,0
operation,9041,3,4,11
operation,9042,0,0,0
operation,9043,3,3,11
operation,9044,0,0,0
operation,9045,3,3,15
operation,9046,2,2,11
operation,9047,1,2,5
operation,9048,0,0,1
operation,9049,1,0,0
operation,9050,0,0,0
operation,9051,0,0,4
operation,9052,1,1,1
operation,9053,0,0,0
operation,9054,4,3,9
operation,9055,3,2,9
operation,9056,1,2,8
operation,9057,1,2,6
operation,9058,0,0,0
operation,9059,4,3,8
operation,9060,2,3,8
operation,9061,0,0,0
operation,9062,8,5,16
operation,9063,2,2,5
operation,9064,2,1,4
operation,9065,0,0,1
operation,9066,1,1,2
operation,9067,2,2,8
operation,9068,0,0,1
operation,9069,0,0,6
operation,9070,1,1,3
operation,9071,0,0,7
operation,9072,2,1,9
operation,9073,2,2,6
operation,9074,0,0,0
operation,9075,3,5,24
operation,9076,1,0,1
operation,9077,4,2,17
operation,9078,0,1,7
operation,9079,1,1,2
operation,9080,0,0,0
operation,9081,1,2,15
operation,9082,0,2,5
operation,9083,1,2,16
operation,9084,1,0,7
operation,9085,3,4,5
operation,9086,3,3,14
operation,9087,3,3,21
operation,9088,5,6,31
operation,9089,1,2,4
operation,9090,1,2,10
operation,9091,5,5,13
operation,9092,4,3,10
operation,9093,1,1,4
operation,9094,2,4,29
operation,9095,0,0,1
operation,9096,2,2,4
operation,9097,4,4,16
operation,9098,0,0,1
operation,9099,2,2,4
operation,9100,1,0,13
operation,9101,0,0,0
operation,9102,4,3,17
operation,9103,0,0,0
operation,9104,1,1,6
operation,9105,0,0,3
operation,9106,5,4,24
operation,9107,1,1,7
operation,9108,0,0,0
operation,9109,0,0,0
operation,9110,3,4,13
operation,9111,0,0,0
operation,9112,8,9,33
operation,9113,1,1,3
operation,9114,1,1,10
operation,9115,2,3,16
operation,9116,3,5,9
operation,9117,2,1,7
operation,9118,1,0,10
operation,9119,7,5,21
operation,9120,3,3,11
operation,9121,6,4,21
operation,9122,1,1,3
operation,9123,5,4,8
operation,9124,2,2,5
operation,9125,0,0,0
operation,9126,0,1,2
operation,9127,1,1,8
operation,9128,0,1,2
operation,9129,2,3,5
operation,9130,2,2,16
operation,9131,1,1,2
operation,9132,0,0,0
operation,9133,1,1,3
operation,9134,0,1,4
operation,9135,4,5,16
operation,9136,4,3,8
operation,9137,4,6,20
operation,9138,0,0,5
operation,9139,8,8,23
operation,9140,1,1,2
operation,9141,1,0,10
operation,9142,9,6,52
operation,9143,1,1,3
operation,9144,0,0,7
operation,9145,0,0,0
operation,9146,0,0,0
operation,9147,2,2,4
operation,9148,3,2,12
operation,9149,5,4,27
operation,9150,0,0,0
operation,9151,1,1,5
operation,9152,1,0,2
operation,9153,2,2,6
operation,9154,0,0,3
operation,9155,2,1,8
operation,9156,0,1,5
operation,9157,1,3,17
operation,9158,5,3,17
operation,9159,4,4,15
operation,9160,5,6,32
operation,9161,8,8,20
operation,9162,0,1,4
operation,9163,1,1,3
operation,9164,1,2,5
operation,9165,6,3,21
operation,9166,3,4,12
operation,9167,0,0,2
operation,9168,2,2,13
operation,9169,2,2,8
operation,9170,1,0,10
operation,9171,2,2,7
operation,9172,1,1,3
operation,9173,4,3,4
operation,9174,1,1,9
operation,9175,2,2,3
operation,9176,1,1,10
operation,9177,0,0,1
operation,9178,1,1,7
operation,9179,2,2,4
operation,9180,1,1,4
operation,9181,1,1,2
operation,9182,7,7,24
operation,9183,1,2,8
operation,9184,2,2,15
operation,9185,0,0,1
operation,9186,0,0,0
operation,9187,0,0,2
operation,9188,5,5,11
operation,9189,1,2,6
operation,9190,3,3,7
operation,9191,0,0,3
operation,9192,3,3,28
operation,9193,0,0,1
operation,9194,1,0,7
operation,9195,2,2,7
operation,9196,7,8,24
operation,9197,0,1,1
operation,9198,5,4,21
operation,9199,1,2,9
operation,9200,1,1,4
operation,9201,0,0,0
operation,9202,0,1,7
operation,9203,3,2,4
operation,9204,4,4,14
operation,9205,1,1,4
operation,9206,0,0,0
operation,9207,0,0,0
operation,9208,0,0,0
operation,9209,0,0,2
operation,9210,2,2,5
operation,9211,0,0,1
operation,9212,1,1,4
operation,9213,1,1,1
operation,9214,0,1,3
operation,9215,0,0,0
operation,9216,2,3,18
operation,9217,1,1,10
operation,9218,0,0,0
operation,9219,2,1,8
operation,9220,0,0,2
operation,9221,1,1,6
operation,9222,1,0,0
operation,9223,2,2,10
operation,9224,6,6,52
operation,9225,2,1,1
operation,9226,1,1,3
operation,9227,0,0,0
operation,9228,6,5,19
operation,9229,1,1,5
operation,9230,4,5,19
operation,9231,0,0,2
operation,9232,1,2,13
operation,9233,0,0,0
operation,9234,0,0,1
operation,9235,0,0,1
operation,9236,0,1,10
operation,9237,0,0,0
operation,9238,0,0,1
operation,9239,2,3,13
operation,9240,1,1,13
operation,9241,1,0,1
operation,9242,3,3,15
operation,9243,6,5,16
operation,9244,0,1,9
operation,9245,0,0,0
operation,9246,2,3,17
operation,9247,0,0,0
operation,9248,0,0,0
operation,9249,1,2,4
operation,9250,0,0,1
operation,9251,2,1,15
operation,9252,4,4,8
operation,9253,3,2,9
operation,9254,1,1,7
operation,9255,0,0,3
operation,9256,8,7,28
operation,9257,1,1,4
operation,9258,1,1,7
operation,9259,2,1,3
operation,9260,1,4,12
operation,9261,1,1,13
operation,9262,0,1,3
operation,9263,1,1,6
operation,9264,3,2,8
operation,9265,3,2,11
operation,9266,0,0,3
operation,9267,0,0,3
operation,9268,6,6,18
operation,9269,0,1,3
operation,9270,0,0,0
operation,9271,1,1,5
operation,9272,0,0,0
operation,9273,1,1,3
operation,9274,0,0,3
operation,9275,0,0,0
operation,9276,1,0,3
operation,9277,4,4,10
operation,9278,1,1,2
operation,9279,0,0,2
operation,9280,0,0,0
operation,9281,1,0,4
operation,9282,2,1,9
operation,9283,0,0,6
operation,9284,1,1,5
operation,9285,0,0,0
operation,9286,0,0,1
operation,9287,10,8,28
operation,9288,5,5,9
operation,9289,4,6,23
operation,9290,5,5,15
operation,9291,0,0,2
operation,9292,0,0,4
operation,9293,2,1,14
operation,9294,1,0,5
operation,9295,1,0,5
operation,9296,0,0,0
operation,9297,0,0,2
operation,9298,2,2,5
operation,9299,2,2,8
operation,9300,0,0,0
operation,9301,0,0,2
operation,9302,1,1,9
operation,9303,4,2,12
operation,9304,4,4,17
operation,9305,3,3,18
operation,9306,0,0,0
operation,9307,0,0,1
operation,9308,1,1,4
operation,9309,0,0,6
operation,9310,2,0,13
operation,9311,3,4,15
operation,9312,1,0,4
operation,9313,5,4,20
operation,9314,0,0,0
operation,9315,4,4,16
operation,9316,1,1,4
operation,9317,0,0,3
operation,9318,0,0,1
operation,9319,1,2,7
operation,9320,0,0,0
operation,9321,1,0,5
operation,9322,5,5,13
operation,9323,1,2,5
operation,9324,1,1,0
operation,9325,0,0,1
operation,9326,2,1,7
operation,9327,0,0,0
operation,9328,1,1,6
operation,9329,0,0,0
operation,9330,0,0,0
operation,9331,2,2,6
operation,9332,3,3,13
operation,9333,0,0,1
operation,9334,14,16,62
operation,9335,0,0,0
operation,9336,0,0,0
operation,9337,0,0,0
operation,9338,5,7,25
operation,9339,5,1,13
operation,9340,3,4,10
operation,9341,5,4,29
operation,9342,0,0,3
operation,9343,2,2,9
operation,9344,0,0,1
operation,9345,0,0,1
operation,9346,3,1,31
operation,9347,2,1,2
operation,9348,0,0,0
operation,9349,1,2,6
operation,9350,0,0,0
operation,9351,7,6,26
operation,9352,3,1,5
operation,9353,1,1,0
operation,9354,1,3,12
operation,9355,1,1,4
operation,9356,0,1,2
operation,9357,1,1,7
operation,9358,0,0,0
operation,9359,1,1,3
operation,9360,1,1,3
operation,9361,1,1,6
operation,9362,14,13,66
operation,9363,0,0,0
operation,9364,3,1,5
operation,9365,5,3,19
operation,9366,3,3,19
operation,9367,2,2,3
operation,9368,2,3,9
operation,9369,2,1,5
operation,9370,0,0,3
operation,9371,1,2,21
operation,9372,0,0,8
operation,9373,5,4,11
operation,9374,1,1,7
operation,9375,9,5,36
operation,9376,2,2,9
operation,9377,0,0,3
operation,9378,2,2,14
operation,9379,2,2,5
operation,9380,0,0,0
operation,9381,3,2,15
operation,9382,0,0,0
operation,9383,8,6,10
operation,9384,2,2,5
operation,9385,0,0,0
operation,9386,0,0,4
operation,9387,1,1,1
operation,9388,1,1,1
operation,9389,0,0,0
operation,9390,2,0,4
operation,9391,0,0,0
operation,9392,2,1,3
operation,9393,1,0,6
operation,9394,0,0,6
operation,9395,1,0,4
operation,9396,0,0,2
operation,9397,0,0,3
operation,9398,0,1,3
operation,9399,1,2,6
operation,9400,3,3,4
operation,9401,0,0,5
operation,9402,0,0,1
operation,9403,0,0,6
operation,9404,3,2,11
operation,9405,2,3,4
operation,9406,0,0,0
operation,9407,2,1,10
operation,9408,1,4,15
operation,9409,0,0,3
operation,9410,5,4,26
operation,9411,9,7,28
operation,9412,0,0,0
operation,9413,1,2,5
operation,9414,3,2,8
operation,9415,0,1,3
operation,9416,0,0,2
operation,9417,6,5,23
operation,9418,3,3,13
operation,9419,0,0,4
operation,9420,1,2,17
operation,9421,11,9,39
operation,9422,0,0,1
operation,9423,9,5,36
operation,9424,0,0,4
operation,9425,1,0,4
operation,9426,3,2,12
operation,9427,1,1,1
operation,9428,1,2,5
operation,9429,0,0,2
operation,9430,0,0,0
operation,9431,3,3,15
operation,9432,2,2,9
operation,9433,0,0,0
operation,9434,2,2,6
operation,9435,1,0,2
operation,9436,0,0,1
operation,9437,0,1,4
operation,9438,4,4,16
operation,9439,1,1,1
operation,9440,4,3,10
operation,9441,5,5,22
operation,9442,0,0,0
operation,9443,3,3,3
operation,9444,1,1,6
operation,9445,0,0,0
operation,9446,2,2,4
operation,9447,0,0,0
operation,9448,1,1,8
operation,9449,2,1,3
operation,9450,0,0,0
operation,9451,1,2,8
operation,9452,2,2,5
operation,9453,1,0,11
operation,9454,0,0,0
operation,9455,0,1,1
operation,9456,0,0,0
operation,9457,1,1,8
operation,9458,2,3,14
operation,9459,3,2,13
operation,9460,3,2,16
operation,9461,1,1,3
operation,9462,3,4,12
operation,9463,0,0,0
operation,9464,1,1,0
operation,9465,0,2,6
operation,9466,0,0,0
operation,9467,1,0,8
operation,9468,2,1,6
operation,9469,1,2,7
operation,9470,2,3,8
operation,9471,1,1,3
operation,9472,1,2,6
operation,9473,3,2,13
operation,9474,0,0,0
operation,9475,0,0,0
operation,9476,1,1,8
operation,9477,11,8,22
operation,9478,1,1,9
operation,9479,1,2,3
operation,9480,3,3,12
operation,9481,5,6,18
operation,9482,3,1,8
operation,9483,3,4,15
operation,9484,0,0,6
operation,9485,3,5,37
operation,9486,1,1,2
operation,9487,0,0,2
operation,9488,1,0,4
operation,9489,2,2,3
operation,9490,6,7,31
operation,9491,0,0,6
operation,9492,1,0,7
operation,9493,2,2,6
operation,9494,3,2,7
operation,9495,6,4,16
operation,9496,0,0,2
operation,9497,0,0,2
operation,9498,5,2,14
operation,9499,0,0,1
operation,9500,3,4,18
operation,9501,2,2,7
operation,9502,1,3,10
operation,9503,0,0,0
operation,9504,0,1,6
operation,9505,1,0,1
operation,9506,4,4,12
operation,9507,0,0,0
operation,9508,0,0,1
operation,9509,1,1,6
operation,9510,5,3,12
operation,9511,1,1,11
operation,9512,0,1,4
operation,9513,0,0,0
operation,9514,3,2,7
operation,9515,0,0,0
operation,9516,7,6,27
operation,9517,3,3,4
operation,9518,2,2,9
operation,9519,0,2,16
operation,9520,0,0,0
operation,9521,0,0,1
operation,9522,0,0,0
operation,9523,0,1,5
operation,9524,9,10,36
operation,9525,0,0,5
operation,9526,1,2,5
operation,9527,0,0,0
operation,9528,0,0,0
operation,9529,2,2,3
operation,9530,6,4,10
operation,9531,1,2,13
operation,9532,1,1,1
operation,9533,0,0,0
operation,9534,3,2,18
operation,9535,1,0,7
operation,9536,0,0,0
operation,9537,10,9,26
operation,9538,3,3,16
operation,9539,0,0,3
operation,9540,3,2,9
operation,9541,1,0,3
operation,9542,0,0,0
operation,9543,0,0,0
operation,9544,1,1,1
operation,9545,0,1,1
operation,9546,1,3,10
operation,9547,2,3,2
operation,9548,0,0,4
operation,9549,0,1,1
operation,9550,1,0,1
operation,9551,0,0,1
operation,9552,1,2,20
operation,9553,2,1,4
operation,9554,0,1,3
operation,9555,3,5,11
operation,9556,2,3,9
operation,9557,1,1,1
operation,9558,0,0,0
operation,9559,2,3,9
operation,9560,8,8,22
operation,9561,2,2,15
operation,9562,1,1,1
operation,9563,1,2,14
operation,9564,1,1,0
operation,9565,4,3,8
operation,9566,0,1,2
operation,9567,1,1,6
operation,9568,1,1,2
operation,9569,3,2,5
operation,9570,4,2,17
operation,9571,1,1,4
operation,9572,6,7,26
operation,9573,0,0,0
operation,9574,4,7,26
operation,9575,0,0,3
operation,9576,1,1,5
operation,9577,0,1,2
operation,9578,4,2,28
operation,9579,13,12,54
operation,9580,1,3,4
operation,9581,1,3,17
operation,9582,0,0,0
operation,9583,0,0,0
operation,9584,2,2,1
operation,9585,5,3,16
operation,9586,1,1,5
operation,9587,1,0,3
operation,9588,3,4,11
operation,9589,0,1,3
operation,9590,1,1,2
operation,9591,0,2,5
operation,9592,4,3,18
operation,9593,6,6,18
operation,9594,5,4,21
operation,9595,2,1,9
operation,9596,1,1,4
operation,9597,2,3,13
operation,9598,6,5,35
operation,9599,0,0,1
operation,9600,1,1,1
operation,9601,0,0,7
operation,9602,3,2,12
operation,9603,1,0,4
operation,9604,0,0,5
operation,9605,1,1,4
operation,9606,0,0,4
operation,9607,0,0,2
operation,9608,0,0,6
operation,9609,1,1,5
operation,9610,8,8,33
operation,9611,11,12,42
operation,9612,3,2,11
operation,9613,1,0,9
operation,9614,2,1,7
operation,9615,0,1,1
operation,9616,4,4,9
operation,9617,0,0,8
operation,9618,0,1,1
operation,9619,2,1,14
operation,9620,3,1,14
operation,9621,0,0,0
operation,9622,0,0,11
operation,9623,0,0,1
operation,9624,0,0,3
operation,9625,2,2,13
operation,9626,0,0,1
operation,9627,0,0,3
operation,9628,1,0,8
operation,9629,1,1,2
operation,9630,1,0,3
operation,9631,5,4,11
operation,9632,0,1,13
operation,9633,1,2,11
operation,9634,0,1,2
operation,9635,0,0,3
operation,9636,0,0,2
operation,9637,1,2,10
operation,9638,1,1,2
operation,9639,4,7,32
operation,9640,3,4,8
operation,9641,0,0,0
operation,9642,2,2,11
operation,9643,1,2,4
operation,9644,3,2,6
operation,9645,0,0,0
operation,9646,1,1,8
operation,9647,1,1,5
operation,9648,0,1,2
operation,9649,0,0,0
operation,9650,3,4,11
operation,9651,0,1,3
operation,9652,0,0,0
operation,9653,6,6,20
operation,9654,0,0,0
operation,9655,1,1,5
operation,9656,1,1,3
operation,9657,1,1,1
operation,9658,0,0,0
operation,9659,3,1,23
operation,9660,1,0,2
operation,9661,1,0,3
operation,9662,1,0,3
operation,9663,2,1,3
operation,9664,1,0,9
operation,9665,3,2,7
operation,9666,3,2,10
operation,9667,2,1,3
operation,9668,0,0,1
operation,9669,1,2,6
operation,9670,3,6,19
operation,9671,1,1,0
operation,9672,0,1,1
operation,9673,0,0,3
operation,9674,0,0,1
operation,9675,0,0,0
operation,9676,1,1,3
operation,9677,3,3,5
operation,9678,0,0,2
operation,9679,4,4,18
operation,9680,1,0,2
operation,9681,4,5,12
operation,9682,5,3,14
operation,9683,0,0,0
operation,9684,0,0,3
operation,9685,1,1,14
operation,9686,0,0,3
operation,9687,0,1,2
operation,9688,3,2,7
operation,9689,0,0,2
operation,9690,4,4,10
operation,9691,2,2,6
operation,9692,0,0,0
operation,9693,2,2,4
operation,9694,0,0,0
operation,9695,1,2,6
operation,9696,1,0,2
operation,9697,1,1,5
operation,9698,0,0,0
operation,9699,0,2,3
operation,9700,0,0,0
operation,9701,2,2,4
operation,9702,6,5,27
operation,9703,6,5,21
operation,9704,1,0,12
operation,9705,1,1,2
operation,9706,0,0,0
operation,9707,0,0,0
operation,9708,1,1,5
operation,9709,0,0,0
operation,9710,1,2,3
operation,9711,0,1,4
operation,9712,7,5,25
operation,9713,2,2,11
operation,9714,1,2,4
operation,9715,0,0,2
operation,9716,0,0,0
operation,9717,1,1,1
operation,9718,0,0,2
operation,9719,3,2,17
operation,9720,4,6,19
operation,9721,0,1,4
operation,9722,1,1,6
operation,9723,1,2,4
operation,9724,6,5,25
operation,9725,3,2,10
operation,9726,7,6,18
operation,9727,2,2,21
operation,9728,0,0,0
operation,9729,1,1,8
operation,9730,11,10,40
operation,9731,1,1,1
operation,9732,1,1,1
operation,9733,0,0,7
operation,9734,0,0,0
operation,9735,3,4,2
operation,9736,5,5,20
operation,9737,3,3,10
operation,9738,1,1,8
operation,9739,0,0,0
operation,9740,0,0,2
operation,9741,0,0,1
operation,9742,0,0,0
operation,9743,5,5,15
operation,9744,4,4,24
operation,9745,0,0,5
operation,9746,1,1,6
operation,9747,0,2,2
operation,9748,1,0,12
operation,9749,0,0,0
operation,9750,3,4,5
operation,9751,6,6,20
operation,9752,4,5,7
operation,9753,0,0,4
operation,9754,4,3,14
operation,9755,2,5,6
operation,9756,0,0,0
operation,9757,1,1,2
operation,9758,1,0,4
operation,9759,1,1,4
operation,9760,0,0,3
operation,9761,3,3,15
operation,9762,0,0,0
operation,9763,0,0,6
operation,9764,0,0,0
operation,9765,2,1,13
operation,9766,0,0,0
operation,9767,0,0,0
operation,9768,8,9,28
operation,9769,3,2,22
operation,9770,0,0,3
operation,9771,0,0,0
operation,9772,1,3,5
operation,9773,1,1,1
operation,9774,0,1,4
operation,9775,1,1,0
operation,9776,0,0,0
operation,9777,2,2,3
operation,9778,1,0,5
operation,9779,4,3,18
operation,9780,0,0,0
operation,9781,4,5,22
operation,9782,0,0,0
operation,9783,2,1,3
operation,9784,0,0,3
operation,9785,0,0,0
operation,9786,0,0,3
operation,9787,0,1,6
operation,9788,2,2,10
operation,9789,6,2,13
operation,9790,1,1,6
operation,9791,0,1,3
operation,9792,0,0,0
operation,9793,1,1,10
operation,9794,2,1,4
operation,9795,7,7,24
operation,9796,2,1,10
operation,9797,0,0,0
operation,9798,0,0,5
operation,9799,3,3,6
operation,9800,1,1,3
operation,9801,6,4,25
operation,9802,3,2,5
operation,9803,7,6,18
operation,9804,1,3,5
operation,9805,1,1,7
operation,9806,1,1,0
operation,9807,3,3,4
operation,9808,4,4,14
operation,9809,1,2,7
operation,9810,1,0,7
operation,9811,1,0,7
operation,9812,4,2,9
operation,9813,3,2,16
operation,9814,0,0,2
operation,9815,2,1,3
operation,9816,0,0,0
operation,9817,3,4,26
operation,9818,0,0,0
operation,9819,0,0,0
operation,9820,0,0,0
operation,9821,2,2,11
operation,9822,3,1,16
operation,9823,1,1,4
operation,9824,3,3,13
operation,9825,1,1,4
operation,9826,3,1,18
operation,9827,2,5,13
operation,9828,8,11,45
operation,9829,4,4,26
operation,9830,0,0,3
operation,9831,2,2,2
operation,9832,6,4,18
operation,9833,0,0,0
operation,9834,1,1,2
operation,9835,0,0,0
operation,9836,0,0,14
operation,9837,0,0,0
operation,9838,2,3,10
operation,9839,0,1,1
operation,9840,2,2,5
operation,9841,1,0,5
operation,9842,1,3,21
operation,9843,5,5,28
operation,9844,2,2,14
operation,9845,0,0,3
operation,9846,2,1,4
operation,9847,1,0,2
operation,9848,4,5,18
operation,9849,0,2,8
operation,9850,0,0,1
operation,9851,0,0,0
operation,9852,0,0,4
operation,9853,5,7,40
operation,9854,2,0,3
operation,9855,0,1,1
operation,9856,1,1,6
operation,9857,2,1,6
operation,9858,0,1,6
operation,9859,0,0,0
operation,9860,0,0,1
operation,9861,2,2,3
operation,9862,0,0,1
operation,9863,2,1,13
operation,9864,3,1,8
operation,9865,0,0,3
operation,9866,2,2,3
operation,9867,1,1,6
operation,9868,0,1,2
operation,9869,4,2,10
operation,9870,2,2,11
operation,9871,4,1,11
operation,9872,0,0,0
operation,9873,4,3,14
operation,9874,2,4,14
operation,9875,0,0,0
operation,9876,0,0,0
operation,9877,0,0,0
operation,9878,1,1,9
operation,9879,2,3,5
operation,9880,0,0,6
operation,9881,6,6,11
operation,9882,0,0,0
operation,9883,1,1,1
operation,9884,1,1,7
operation,9885,4,5,8
operation,9886,4,3,9
operation,9887,2,0,6
operation,9888,5,4,27
operation,9889,0,0,1
operation,9890,2,3,8
operation,9891,2,1,2
operation,9892,3,1,8
operation,9893,2,2,4
operation,9894,3,3,19
operation,9895,2,2,5
operation,9896,2,2,1
operation,9897,3,2,25
operation,9898,2,2,10
operation,9899,2,2,0
operation,9900,0,0,0
operation,9901,2,2,7
operation,9902,0,0,11
operation,9903,1,1,6
operation,9904,1,0,1
operation,9905,1,2,18
operation,9906,0,0,1
operation,9907,1,1,3
operation,9908,4,4,17
operation,9909,4,4,19
operation,9910,4,1,13
operation,9911,3,3,11
operation,9912,4,4,8
operation,9913,2,2,8
operation,9914,0,0,0
operation,9915,0,0,0
operation,9916,0,0,0
operation,9917,0,0,3
operation,9918,0,0,1
operation,9919,1,1,7
operation,9920,0,0,5
operation,9921,0,0,2
operation,9922,8,7,17
operation,9923,9,8,29
operation,9924,1,1,1
operation,9925,0,0,2
operation,9926,1,0,12
operation,9927,3,1,4
operation,9928,1,3,8
operation,9929,4,7,30
operation,9930,4,8,24
operation,9931,0,0,1
operation,9932,2,2,9
operation,9933,0,0,0
operation,9934,0,0,0
operation,9935,2,3,15
operation,9936,4,4,13
operation,9937,1,1,1
operation,9938,1,1,3
operation,9939,1,1,3
operation,9940,0,0,0
operation,9941,1,1,3
operation,9942,2,2,15
operation,9943,2,3,13
operation,9944,0,1,3
operation,9945,0,0,2
operation,9946,3,4,14
operation,9947,3,2,8
operation,9948,0,1,9
operation,9949,0,0,0
operation,9950,5,5,9
operation,9951,0,1,4
operation,9952,1,1,3
operation,9953,0,0,0
operation,9954,1,1,1
operation,9955,2,2,4
operation,9956,0,0,3
operation,9957,2,4,30
operation,9958,1,1,4
operation,9959,4,4,10
operation,9960,2,2,10
operation,9961,5,5,16
operation,9962,1,1,6
operation,9963,3,3,13
operation,9964,3,1,8
operation,9965,0,0,2
operation,9966,0,0,0
operation,9967,3,2,5
operation,9968,1,1,3
operation,9969,3,7,21
operation,9970,5,1,15
operation,9971,0,0,0
operation,9972,0,0,1
operation,9973,2,3,6
operation,9974,1,2,14
operation,9975,1,1,12
operation,9976,3,2,9
operation,9977,6,5,11
operation,9978,2,2,9
operation,9979,1,1,2
operation,9980,0,1,7
operation,9981,2,2,1
operation,9982,1,1,4
operation,9983,2,1,12
operation,9984,0,0,0
operation,9985,0,0,4
operation,9986,0,0,0
operation,9987,4,3,10
operation,9988,5,2,13
operation,9989,1,1,10
operation,9990,2,2,15
operation,9991,3,2,11
operation,9992,1,1,4
operation,9993,1,0,10
operation,9994,0,0,1
operation,9995,1,2,5
operation,9996,1,1,12
operation,9997,0,1,2
operation,9998,0,0,1
operation,9999,1,2,4


==> anc/repro/demo_joint_result.json <==
{
  "architecture": "founder",
  "patterns": [
    "neither",
    "A_only",
    "B_only",
    "both"
  ],
  "sham": [
    0.39105037211587645,
    0.2533483913683586,
    0.25420279301775073,
    0.10139844349801419
  ],
  "operation": [
    0.5506420324721693,
    0.10134715299153352,
    0.1005349769585141,
    0.2474758375777832
  ],
  "sham_A_B_union": [
    0.3547468348663728,
    0.3556012365157649,
    0.6089496278841235
  ],
  "operation_A_B_union": [
    0.3488229905693167,
    0.3480108145362973,
    0.4493579675278308
  ],
  "contrast": [
    0.1595916603562928,
    -0.1520012383768251,
    -0.15366781605923663,
    0.146077394079769
  ],
  "contrast_covariance": [
    [
      0.00010105642973314612,
      -5.0636658201320054e-05,
      -5.065441669080689e-05,
      2.3464515898065828e-07
    ],
    [
      -5.0636658201320054e-05,
      5.408174403443562e-05,
      2.548295521842145e-05,
      -2.892804105153703e-05
    ],
    [
      -5.065441669080689e-05,
      2.548295521842145e-05,
      5.44351828422791e-05,
      -2.926372136989372e-05
    ],
    [
      2.3464515898065828e-07,
      -2.892804105153703e-05,
      -2.926372136989372e-05,
      5.795711726245005e-05
    ]
  ],
  "nominal_marginal95": [
    [
      0.1398884022383354,
      0.1792949184742502
    ],
    [
      -0.16641513541692804,
      -0.13758734133672218
    ],
    [
      -0.16812873575360252,
      -0.13920689636487074
    ],
    [
      0.13115599797633992,
      0.16099879018319807
    ]
  ],
  "valid": true,
  "warning": "Same-culture joint outcomes; invalid simplex or quadrature flagged. Unadjusted marginal Wald intervals, known calibration and independent units/arms; no causal or detection validation."
}


==> anc/repro/demo_known_founders.csv <==
arm,unit_id,target_count,founder_count
sham,0,3,7
sham,1,0,0
sham,2,2,10
sham,3,0,1
sham,4,1,2
sham,5,3,5
sham,6,2,6
sham,7,4,7
sham,8,2,5
sham,9,3,7
sham,10,4,12
sham,11,4,8
sham,12,2,5
sham,13,1,1
sham,14,2,5
sham,15,1,8
sham,16,1,9
sham,17,3,7
sham,18,0,0
sham,19,0,1
sham,20,3,4
sham,21,4,9
sham,22,0,1
sham,23,2,8
sham,24,0,2
sham,25,1,5
sham,26,0,2
sham,27,1,8
sham,28,3,12
sham,29,1,4
sham,30,1,3
sham,31,2,7
sham,32,0,3
sham,33,1,2
sham,34,4,6
sham,35,0,1
sham,36,0,0
sham,37,4,10
sham,38,2,2
sham,39,0,3
sham,40,3,10
sham,41,2,6
sham,42,2,2
sham,43,0,1
sham,44,3,9
sham,45,2,3
sham,46,5,12
sham,47,0,4
sham,48,0,3
sham,49,1,2
sham,50,2,3
sham,51,3,6
sham,52,2,5
sham,53,3,4
sham,54,1,2
sham,55,4,5
sham,56,2,4
sham,57,4,8
sham,58,2,6
sham,59,1,5
sham,60,1,2
sham,61,0,0
sham,62,0,4
sham,63,2,9
sham,64,1,5
sham,65,4,10
sham,66,0,2
sham,67,5,8
sham,68,4,8
sham,69,3,7
sham,70,0,1
sham,71,1,3
sham,72,2,10
sham,73,1,1
sham,74,2,2
sham,75,3,9
sham,76,1,3
sham,77,2,7
sham,78,1,4
sham,79,3,5
sham,80,5,9
sham,81,1,4
sham,82,3,10
sham,83,1,4
sham,84,1,2
sham,85,1,1
sham,86,1,3
sham,87,4,9
sham,88,7,12
sham,89,2,10
sham,90,2,4
sham,91,4,9
sham,92,1,4
sham,93,2,3
sham,94,2,10
sham,95,6,13
sham,96,1,1
sham,97,1,10
sham,98,3,8
sham,99,1,1
sham,100,0,3
sham,101,0,1
sham,102,0,2
sham,103,2,5
sham,104,1,6
sham,105,1,2
sham,106,1,1
sham,107,0,1
sham,108,0,6
sham,109,3,12
sham,110,0,2
sham,111,1,2
sham,112,1,1
sham,113,1,5
sham,114,1,9
sham,115,0,2
sham,116,1,9
sham,117,0,4
sham,118,2,4
sham,119,4,8
sham,120,1,3
sham,121,3,8
sham,122,0,0
sham,123,1,1
sham,124,3,3
sham,125,0,6
sham,126,2,3
sham,127,0,1
sham,128,1,5
sham,129,1,4
sham,130,5,7
sham,131,2,10
sham,132,2,3
sham,133,1,3
sham,134,2,4
sham,135,2,7
sham,136,0,2
sham,137,1,5
sham,138,2,7
sham,139,1,3
sham,140,7,15
sham,141,2,5
sham,142,0,4
sham,143,0,5
sham,144,1,5
sham,145,2,2
sham,146,3,9
sham,147,1,1
sham,148,6,9
sham,149,1,2
sham,150,2,10
sham,151,1,2
sham,152,0,1
sham,153,0,4
sham,154,1,3
sham,155,0,2
sham,156,1,2
sham,157,4,9
sham,158,5,9
sham,159,0,6
sham,160,0,4
sham,161,3,7
sham,162,1,2
sham,163,2,6
sham,164,1,2
sham,165,0,1
sham,166,5,11
sham,167,1,4
sham,168,0,1
sham,169,1,1
sham,170,0,3
sham,171,0,0
sham,172,5,7
sham,173,0,5
sham,174,0,0
sham,175,1,4
sham,176,0,2
sham,177,4,6
sham,178,1,2
sham,179,1,4
sham,180,4,5
sham,181,0,1
sham,182,1,3
sham,183,2,3
sham,184,3,3
sham,185,0,2
sham,186,2,4
sham,187,3,10
sham,188,2,8
sham,189,2,6
sham,190,5,10
sham,191,5,10
sham,192,2,3
sham,193,0,2
sham,194,2,6
sham,195,0,2
sham,196,2,5
sham,197,5,9
sham,198,0,1
sham,199,1,5
sham,200,3,7
sham,201,0,2
sham,202,3,3
sham,203,2,9
sham,204,0,2
sham,205,0,2
sham,206,3,8
sham,207,1,3
sham,208,1,3
sham,209,3,10
sham,210,4,9
sham,211,2,6
sham,212,0,5
sham,213,1,1
sham,214,1,7
sham,215,1,1
sham,216,2,8
sham,217,4,6
sham,218,0,4
sham,219,2,2
sham,220,4,9
sham,221,3,9
sham,222,1,4
sham,223,0,0
sham,224,1,3
sham,225,3,10
sham,226,0,0
sham,227,0,2
sham,228,2,7
sham,229,2,11
sham,230,0,1
sham,231,4,9
sham,232,1,3
sham,233,0,3
sham,234,1,3
sham,235,1,5
sham,236,2,6
sham,237,2,4
sham,238,1,3
sham,239,1,7
sham,240,0,1
sham,241,1,2
sham,242,4,10
sham,243,0,0
sham,244,2,4
sham,245,8,14
sham,246,4,9
sham,247,1,3
sham,248,2,12
sham,249,2,7
sham,250,0,0
sham,251,0,1
sham,252,3,11
sham,253,1,8
sham,254,2,2
sham,255,0,9
sham,256,1,6
sham,257,2,2
sham,258,3,8
sham,259,2,3
sham,260,2,4
sham,261,1,1
sham,262,0,2
sham,263,2,4
sham,264,1,2
sham,265,2,9
sham,266,3,8
sham,267,7,8
sham,268,2,7
sham,269,2,3
sham,270,2,3
sham,271,2,6
sham,272,0,0
sham,273,3,6
sham,274,2,8
sham,275,1,4
sham,276,1,1
sham,277,1,2
sham,278,3,8
sham,279,3,6
sham,280,0,8
sham,281,1,3
sham,282,5,15
sham,283,2,9
sham,284,1,3
sham,285,3,8
sham,286,2,2
sham,287,2,4
sham,288,1,4
sham,289,1,5
sham,290,2,8
sham,291,1,7
sham,292,4,7
sham,293,1,6
sham,294,2,2
sham,295,0,2
sham,296,9,14
sham,297,1,5
sham,298,2,3
sham,299,3,6
sham,300,1,3
sham,301,3,6
sham,302,2,5
sham,303,0,1
sham,304,0,2
sham,305,0,2
sham,306,3,5
sham,307,0,3
sham,308,1,5
sham,309,4,6
sham,310,0,1
sham,311,0,1
sham,312,3,7
sham,313,2,5
sham,314,2,2
sham,315,0,1
sham,316,3,6
sham,317,3,9
sham,318,2,9
sham,319,3,9
sham,320,0,3
sham,321,0,6
sham,322,0,0
sham,323,2,7
sham,324,1,1
sham,325,2,6
sham,326,2,4
sham,327,4,8
sham,328,3,4
sham,329,1,5
sham,330,5,8
sham,331,4,9
sham,332,1,2
sham,333,0,4
sham,334,2,6
sham,335,0,0
sham,336,5,10
sham,337,3,9
sham,338,2,7
sham,339,2,7
sham,340,1,2
sham,341,1,4
sham,342,4,7
sham,343,6,12
sham,344,1,3
sham,345,3,6
sham,346,3,8
sham,347,1,3
sham,348,4,5
sham,349,1,7
sham,350,0,1
sham,351,1,7
sham,352,1,5
sham,353,5,9
sham,354,4,7
sham,355,3,6
sham,356,4,9
sham,357,0,3
sham,358,5,7
sham,359,1,3
sham,360,0,1
sham,361,1,5
sham,362,1,2
sham,363,1,2
sham,364,0,1
sham,365,2,5
sham,366,0,1
sham,367,0,6
sham,368,1,1
sham,369,3,7
sham,370,2,8
sham,371,2,6
sham,372,1,4
sham,373,0,3
sham,374,0,3
sham,375,0,1
sham,376,0,4
sham,377,4,9
sham,378,0,3
sham,379,1,4
sham,380,4,12
sham,381,0,0
sham,382,2,7
sham,383,3,8
sham,384,2,5
sham,385,0,4
sham,386,1,6
sham,387,0,5
sham,388,0,2
sham,389,1,1
sham,390,3,9
sham,391,1,7
sham,392,0,2
sham,393,1,4
sham,394,0,0
sham,395,4,9
sham,396,4,7
sham,397,3,7
sham,398,4,7
sham,399,1,6
sham,400,2,3
sham,401,0,5
sham,402,2,2
sham,403,0,6
sham,404,1,2
sham,405,2,7
sham,406,3,5
sham,407,1,1
sham,408,6,9
sham,409,0,0
sham,410,2,5
sham,411,2,4
sham,412,1,7
sham,413,2,10
sham,414,3,8
sham,415,0,1
sham,416,4,8
sham,417,2,2
sham,418,0,0
sham,419,0,3
sham,420,2,5
sham,421,7,12
sham,422,2,5
sham,423,4,8
sham,424,2,8
sham,425,2,5
sham,426,2,2
sham,427,0,5
sham,428,1,7
sham,429,2,6
sham,430,1,2
sham,431,6,12
sham,432,4,7
sham,433,1,3
sham,434,2,5
sham,435,1,1
sham,436,2,8
sham,437,2,5
sham,438,6,11
sham,439,2,7
sham,440,1,3
sham,441,3,10
sham,442,1,8
sham,443,4,9
sham,444,1,5
sham,445,1,4
sham,446,6,8
sham,447,2,10
sham,448,2,3
sham,449,0,4
sham,450,0,1
sham,451,2,3
sham,452,6,9
sham,453,4,7
sham,454,1,2
sham,455,0,3
sham,456,4,9
sham,457,3,8
sham,458,3,3
sham,459,5,10
sham,460,3,8
sham,461,0,2
sham,462,4,6
sham,463,2,8
sham,464,2,9
sham,465,1,7
sham,466,0,1
sham,467,3,9
sham,468,0,0
sham,469,0,1
sham,470,0,1
sham,471,1,1
sham,472,1,5
sham,473,0,2
sham,474,1,2
sham,475,2,4
sham,476,1,2
sham,477,0,4
sham,478,1,2
sham,479,5,11
sham,480,4,5
sham,481,2,5
sham,482,4,7
sham,483,3,4
sham,484,0,1
sham,485,3,6
sham,486,4,8
sham,487,1,6
sham,488,0,1
sham,489,0,2
sham,490,2,2
sham,491,2,6
sham,492,0,2
sham,493,1,5
sham,494,2,7
sham,495,1,3
sham,496,3,8
sham,497,2,6
sham,498,4,12
sham,499,5,9
sham,500,4,9
sham,501,3,6
sham,502,3,8
sham,503,2,4
sham,504,1,3
sham,505,5,9
sham,506,0,9
sham,507,4,12
sham,508,1,4
sham,509,1,2
sham,510,3,5
sham,511,0,3
sham,512,1,4
sham,513,3,10
sham,514,2,3
sham,515,2,3
sham,516,3,4
sham,517,0,5
sham,518,2,4
sham,519,2,4
sham,520,1,5
sham,521,0,0
sham,522,0,2
sham,523,5,12
sham,524,0,1
sham,525,1,5
sham,526,0,1
sham,527,3,7
sham,528,1,3
sham,529,4,14
sham,530,0,1
sham,531,0,0
sham,532,0,1
sham,533,2,4
sham,534,2,4
sham,535,1,2
sham,536,2,9
sham,537,2,2
sham,538,1,3
sham,539,3,3
sham,540,1,3
sham,541,1,2
sham,542,1,2
sham,543,0,0
sham,544,2,4
sham,545,2,12
sham,546,1,3
sham,547,2,2
sham,548,1,4
sham,549,4,8
sham,550,0,0
sham,551,2,4
sham,552,0,1
sham,553,1,3
sham,554,4,7
sham,555,2,3
sham,556,2,5
sham,557,4,11
sham,558,5,10
sham,559,0,2
sham,560,1,2
sham,561,2,5
sham,562,1,9
sham,563,0,2
sham,564,0,1
sham,565,2,4
sham,566,1,2
sham,567,0,0
sham,568,4,8
sham,569,0,3
sham,570,0,4
sham,571,1,2
sham,572,1,2
sham,573,2,4
sham,574,2,9
sham,575,1,7
sham,576,3,7
sham,577,1,2
sham,578,5,10
sham,579,0,1
sham,580,1,1
sham,581,7,13
sham,582,3,3
sham,583,0,1
sham,584,1,4
sham,585,2,5
sham,586,3,7
sham,587,1,4
sham,588,3,7
sham,589,2,3
sham,590,2,5
sham,591,0,2
sham,592,0,6
sham,593,1,2
sham,594,2,11
sham,595,6,9
sham,596,3,5
sham,597,1,1
sham,598,1,2
sham,599,1,5
sham,600,2,8
sham,601,1,3
sham,602,2,3
sham,603,2,3
sham,604,1,5
sham,605,2,9
sham,606,2,3
sham,607,1,1
sham,608,3,5
sham,609,1,2
sham,610,1,2
sham,611,2,3
sham,612,1,4
sham,613,2,7
sham,614,1,6
sham,615,4,8
sham,616,2,3
sham,617,1,10
sham,618,0,0
sham,619,0,2
sham,620,2,2
sham,621,7,12
sham,622,0,4
sham,623,1,2
sham,624,0,1
sham,625,2,4
sham,626,2,8
sham,627,0,2
sham,628,3,11
sham,629,1,3
sham,630,2,5
sham,631,0,0
sham,632,1,5
sham,633,0,2
sham,634,5,7
sham,635,2,7
sham,636,1,1
sham,637,1,2
sham,638,1,1
sham,639,3,9
sham,640,0,2
sham,641,2,6
sham,642,4,11
sham,643,2,4
sham,644,0,2
sham,645,0,0
sham,646,1,2
sham,647,2,7
sham,648,2,3
sham,649,5,11
sham,650,3,5
sham,651,4,5
sham,652,3,4
sham,653,0,2
sham,654,1,5
sham,655,4,7
sham,656,1,9
sham,657,0,3
sham,658,1,4
sham,659,1,6
sham,660,2,10
sham,661,2,2
sham,662,0,4
sham,663,4,10
sham,664,0,3
sham,665,0,0
sham,666,6,6
sham,667,1,4
sham,668,2,3
sham,669,4,8
sham,670,1,4
sham,671,4,12
sham,672,3,3
sham,673,2,4
sham,674,0,3
sham,675,2,5
sham,676,1,4
sham,677,4,9
sham,678,1,6
sham,679,2,4
sham,680,2,5
sham,681,3,11
sham,682,1,3
sham,683,0,5
sham,684,5,10
sham,685,2,3
sham,686,0,3
sham,687,6,10
sham,688,0,1
sham,689,0,3
sham,690,3,11
sham,691,1,2
sham,692,0,1
sham,693,1,3
sham,694,1,2
sham,695,1,3
sham,696,0,1
sham,697,4,9
sham,698,1,6
sham,699,6,10
sham,700,1,3
sham,701,3,10
sham,702,2,5
sham,703,0,2
sham,704,6,10
sham,705,1,4
sham,706,1,3
sham,707,2,10
sham,708,1,2
sham,709,5,8
sham,710,6,9
sham,711,1,8
sham,712,0,0
sham,713,3,6
sham,714,1,5
sham,715,0,1
sham,716,4,9
sham,717,5,7
sham,718,1,7
sham,719,4,9
sham,720,1,3
sham,721,3,9
sham,722,4,9
sham,723,0,0
sham,724,2,10
sham,725,5,6
sham,726,0,3
sham,727,0,3
sham,728,1,4
sham,729,0,1
sham,730,0,2
sham,731,0,2
sham,732,5,8
sham,733,1,3
sham,734,2,7
sham,735,2,5
sham,736,1,4
sham,737,0,1
sham,738,1,2
sham,739,1,8
sham,740,2,5
sham,741,1,3
sham,742,0,1
sham,743,3,4
sham,744,0,2
sham,745,2,8
sham,746,0,2
sham,747,0,0
sham,748,2,2
sham,749,2,3
sham,750,2,5
sham,751,0,3
sham,752,1,5
sham,753,2,10
sham,754,2,6
sham,755,4,12
sham,756,0,6
sham,757,2,5
sham,758,3,11
sham,759,2,4
sham,760,1,5
sham,761,2,2
sham,762,0,2
sham,763,0,2
sham,764,7,8
sham,765,2,6
sham,766,0,4
sham,767,2,4
sham,768,0,9
sham,769,2,4
sham,770,0,0
sham,771,2,7
sham,772,6,12
sham,773,3,11
sham,774,4,8
sham,775,0,0
sham,776,1,1
sham,777,3,5
sham,778,1,5
sham,779,2,5
sham,780,2,11
sham,781,2,9
sham,782,4,8
sham,783,3,4
sham,784,4,12
sham,785,1,2
sham,786,0,1
sham,787,3,11
sham,788,0,0
sham,789,1,2
sham,790,0,2
sham,791,1,7
sham,792,2,6
sham,793,0,4
sham,794,1,1
sham,795,1,1
sham,796,5,9
sham,797,0,1
sham,798,2,7
sham,799,2,9
sham,800,0,5
sham,801,3,7
sham,802,2,5
sham,803,0,2
sham,804,3,8
sham,805,2,4
sham,806,1,3
sham,807,0,1
sham,808,2,6
sham,809,1,2
sham,810,2,11
sham,811,4,9
sham,812,0,2
sham,813,0,1
sham,814,3,9
sham,815,0,3
sham,816,6,10
sham,817,0,1
sham,818,1,4
sham,819,2,8
sham,820,1,7
sham,821,2,3
sham,822,1,1
sham,823,0,2
sham,824,5,12
sham,825,0,3
sham,826,1,2
sham,827,1,3
sham,828,1,1
sham,829,4,10
sham,830,0,3
sham,831,0,3
sham,832,3,7
sham,833,2,5
sham,834,3,6
sham,835,2,4
sham,836,1,3
sham,837,2,10
sham,838,0,3
sham,839,0,1
sham,840,2,5
sham,841,0,1
sham,842,0,3
sham,843,0,1
sham,844,3,7
sham,845,0,2
sham,846,2,5
sham,847,2,2
sham,848,3,13
sham,849,0,1
sham,850,4,16
sham,851,1,3
sham,852,4,6
sham,853,1,3
sham,854,0,2
sham,855,0,9
sham,856,4,12
sham,857,2,6
sham,858,1,7
sham,859,0,0
sham,860,2,4
sham,861,1,3
sham,862,4,7
sham,863,3,3
sham,864,4,9
sham,865,1,3
sham,866,1,1
sham,867,4,8
sham,868,2,11
sham,869,2,9
sham,870,1,5
sham,871,0,1
sham,872,0,3
sham,873,4,10
sham,874,2,5
sham,875,3,8
sham,876,0,1
sham,877,0,1
sham,878,1,3
sham,879,2,4
sham,880,3,10
sham,881,2,11
sham,882,1,3
sham,883,1,5
sham,884,1,4
sham,885,1,5
sham,886,3,5
sham,887,3,6
sham,888,1,2
sham,889,2,8
sham,890,1,1
sham,891,2,9
sham,892,4,13
sham,893,2,5
sham,894,3,13
sham,895,2,3
sham,896,5,10
sham,897,0,2
sham,898,2,6
sham,899,1,1
sham,900,0,1
sham,901,3,5
sham,902,5,10
sham,903,2,3
sham,904,6,10
sham,905,2,6
sham,906,0,3
sham,907,1,1
sham,908,4,9
sham,909,1,3
sham,910,1,6
sham,911,3,8
sham,912,0,4
sham,913,2,4
sham,914,2,11
sham,915,1,2
sham,916,2,4
sham,917,2,7
sham,918,2,3
sham,919,6,12
sham,920,0,3
sham,921,0,4
sham,922,0,1
sham,923,0,1
sham,924,0,1
sham,925,3,11
sham,926,0,2
sham,927,0,2
sham,928,0,4
sham,929,2,5
sham,930,4,7
sham,931,2,7
sham,932,0,1
sham,933,3,12
sham,934,0,3
sham,935,1,3
sham,936,10,15
sham,937,3,6
sham,938,1,6
sham,939,1,4
sham,940,1,4
sham,941,4,5
sham,942,1,2
sham,943,0,2
sham,944,0,7
sham,945,1,4
sham,946,2,4
sham,947,3,5
sham,948,3,6
sham,949,2,6
sham,950,0,3
sham,951,0,0
sham,952,1,1
sham,953,0,1
sham,954,2,3
sham,955,5,10
sham,956,1,4
sham,957,0,1
sham,958,2,12
sham,959,1,3
sham,960,3,4
sham,961,2,5
sham,962,0,2
sham,963,3,7
sham,964,4,6
sham,965,1,3
sham,966,0,1
sham,967,2,3
sham,968,1,8
sham,969,0,2
sham,970,2,2
sham,971,2,6
sham,972,2,3
sham,973,1,3
sham,974,5,10
sham,975,2,2
sham,976,3,8
sham,977,4,12
sham,978,1,4
sham,979,4,8
sham,980,0,1
sham,981,1,2
sham,982,1,1
sham,983,2,3
sham,984,1,7
sham,985,2,7
sham,986,4,10
sham,987,1,2
sham,988,3,8
sham,989,2,4
sham,990,4,7
sham,991,2,8
sham,992,0,0
sham,993,0,3
sham,994,2,7
sham,995,0,1
sham,996,5,8
sham,997,3,9
sham,998,0,1
sham,999,1,3
sham,1000,3,4
sham,1001,5,11
sham,1002,1,1
sham,1003,4,5
sham,1004,3,5
sham,1005,0,2
sham,1006,3,7
sham,1007,2,5
sham,1008,3,9
sham,1009,3,5
sham,1010,4,8
sham,1011,1,3
sham,1012,1,1
sham,1013,4,10
sham,1014,3,8
sham,1015,2,4
sham,1016,2,7
sham,1017,2,4
sham,1018,3,4
sham,1019,4,9
sham,1020,3,8
sham,1021,1,3
sham,1022,0,1
sham,1023,2,8
sham,1024,0,1
sham,1025,5,10
sham,1026,0,2
sham,1027,1,5
sham,1028,0,2
sham,1029,0,2
sham,1030,4,14
sham,1031,1,3
sham,1032,1,3
sham,1033,2,3
sham,1034,5,10
sham,1035,1,2
sham,1036,1,5
sham,1037,1,2
sham,1038,1,3
sham,1039,1,2
sham,1040,0,1
sham,1041,4,9
sham,1042,1,4
sham,1043,4,9
sham,1044,0,3
sham,1045,4,12
sham,1046,2,3
sham,1047,2,8
sham,1048,3,8
sham,1049,0,6
sham,1050,0,1
sham,1051,1,3
sham,1052,3,8
sham,1053,0,2
sham,1054,2,2
sham,1055,4,9
sham,1056,4,5
sham,1057,3,9
sham,1058,2,9
sham,1059,1,8
sham,1060,1,4
sham,1061,1,1
sham,1062,3,5
sham,1063,1,4
sham,1064,1,2
sham,1065,2,2
sham,1066,3,7
sham,1067,2,3
sham,1068,3,6
sham,1069,0,2
sham,1070,4,10
sham,1071,4,11
sham,1072,1,12
sham,1073,4,12
sham,1074,0,2
sham,1075,0,0
sham,1076,2,4
sham,1077,2,3
sham,1078,5,14
sham,1079,0,2
sham,1080,2,13
sham,1081,3,4
sham,1082,1,3
sham,1083,3,9
sham,1084,0,2
sham,1085,3,3
sham,1086,1,1
sham,1087,1,4
sham,1088,1,2
sham,1089,0,1
sham,1090,4,12
sham,1091,2,5
sham,1092,0,1
sham,1093,1,5
sham,1094,0,3
sham,1095,2,3
sham,1096,0,9
sham,1097,2,7
sham,1098,0,2
sham,1099,3,6
sham,1100,0,0
sham,1101,2,12
sham,1102,3,8
sham,1103,4,10
sham,1104,4,5
sham,1105,7,9
sham,1106,2,4
sham,1107,4,9
sham,1108,2,3
sham,1109,2,10
sham,1110,1,8
sham,1111,2,2
sham,1112,0,0
sham,1113,4,6
sham,1114,1,4
sham,1115,3,8
sham,1116,2,10
sham,1117,2,15
sham,1118,0,1
sham,1119,1,5
sham,1120,0,2
sham,1121,0,1
sham,1122,0,2
sham,1123,2,5
sham,1124,3,6
sham,1125,0,4
sham,1126,4,7
sham,1127,3,8
sham,1128,4,12
sham,1129,4,11
sham,1130,2,8
sham,1131,0,7
sham,1132,1,3
sham,1133,1,3
sham,1134,2,2
sham,1135,0,4
sham,1136,3,5
sham,1137,0,0
sham,1138,1,4
sham,1139,5,12
sham,1140,2,7
sham,1141,1,7
sham,1142,3,8
sham,1143,0,3
sham,1144,2,7
sham,1145,0,0
sham,1146,3,6
sham,1147,4,5
sham,1148,1,6
sham,1149,4,5
sham,1150,2,2
sham,1151,2,8
sham,1152,4,9
sham,1153,4,7
sham,1154,0,1
sham,1155,1,2
sham,1156,4,9
sham,1157,3,9
sham,1158,0,2
sham,1159,2,3
sham,1160,0,2
sham,1161,1,1
sham,1162,1,2
sham,1163,3,8
sham,1164,2,8
sham,1165,0,3
sham,1166,3,4
sham,1167,1,7
sham,1168,1,2
sham,1169,2,4
sham,1170,0,1
sham,1171,2,6
sham,1172,1,1
sham,1173,1,2
sham,1174,2,5
sham,1175,2,8
sham,1176,0,4
sham,1177,1,4
sham,1178,0,3
sham,1179,3,9
sham,1180,2,8
sham,1181,4,7
sham,1182,2,7
sham,1183,2,6
sham,1184,3,6
sham,1185,2,7
sham,1186,4,6
sham,1187,3,9
sham,1188,1,8
sham,1189,3,10
sham,1190,2,3
sham,1191,2,7
sham,1192,1,3
sham,1193,2,3
sham,1194,1,2
sham,1195,0,5
sham,1196,1,2
sham,1197,0,1
sham,1198,2,6
sham,1199,1,2
sham,1200,5,12
sham,1201,1,4
sham,1202,1,2
sham,1203,3,7
sham,1204,2,4
sham,1205,2,10
sham,1206,1,3
sham,1207,3,6
sham,1208,7,12
sham,1209,1,3
sham,1210,0,2
sham,1211,1,9
sham,1212,4,6
sham,1213,1,3
sham,1214,2,4
sham,1215,0,2
sham,1216,0,1
sham,1217,5,7
sham,1218,3,7
sham,1219,0,2
sham,1220,0,3
sham,1221,0,1
sham,1222,1,3
sham,1223,1,5
sham,1224,1,8
sham,1225,1,2
sham,1226,0,1
sham,1227,8,16
sham,1228,2,5
sham,1229,2,7
sham,1230,4,5
sham,1231,5,9
sham,1232,0,1
sham,1233,0,1
sham,1234,0,2
sham,1235,2,5
sham,1236,1,2
sham,1237,4,10
sham,1238,8,13
sham,1239,1,6
sham,1240,3,9
sham,1241,3,9
sham,1242,4,10
sham,1243,3,7
sham,1244,2,10
sham,1245,1,1
sham,1246,4,10
sham,1247,2,4
sham,1248,0,6
sham,1249,0,2
sham,1250,3,5
sham,1251,0,0
sham,1252,1,6
sham,1253,0,1
sham,1254,2,5
sham,1255,3,6
sham,1256,2,3
sham,1257,2,5
sham,1258,1,4
sham,1259,2,4
sham,1260,0,3
sham,1261,4,6
sham,1262,0,3
sham,1263,2,7
sham,1264,2,10
sham,1265,0,0
sham,1266,3,5
sham,1267,0,1
sham,1268,1,6
sham,1269,5,13
sham,1270,2,7
sham,1271,2,5
sham,1272,6,14
sham,1273,1,6
sham,1274,1,2
sham,1275,2,2
sham,1276,4,9
sham,1277,3,8
sham,1278,0,1
sham,1279,3,7
sham,1280,0,1
sham,1281,1,6
sham,1282,3,4
sham,1283,0,4
sham,1284,1,1
sham,1285,3,7
sham,1286,1,5
sham,1287,2,8
sham,1288,1,4
sham,1289,1,6
sham,1290,2,6
sham,1291,0,2
sham,1292,1,6
sham,1293,1,3
sham,1294,0,2
sham,1295,0,0
sham,1296,1,2
sham,1297,1,3
sham,1298,5,9
sham,1299,1,6
sham,1300,2,7
sham,1301,1,4
sham,1302,0,1
sham,1303,2,10
sham,1304,0,3
sham,1305,4,8
sham,1306,2,4
sham,1307,3,8
sham,1308,2,3
sham,1309,3,5
sham,1310,1,3
sham,1311,1,5
sham,1312,1,1
sham,1313,1,4
sham,1314,3,7
sham,1315,5,11
sham,1316,4,7
sham,1317,1,3
sham,1318,1,5
sham,1319,4,9
sham,1320,1,1
sham,1321,1,2
sham,1322,4,11
sham,1323,2,4
sham,1324,3,8
sham,1325,1,4
sham,1326,0,2
sham,1327,2,10
sham,1328,4,9
sham,1329,4,8
sham,1330,2,8
sham,1331,0,4
sham,1332,1,8
sham,1333,2,3
sham,1334,2,2
sham,1335,1,3
sham,1336,3,9
sham,1337,0,1
sham,1338,1,3
sham,1339,4,9
sham,1340,0,3
sham,1341,0,1
sham,1342,2,10
sham,1343,0,3
sham,1344,3,6
sham,1345,3,5
sham,1346,1,6
sham,1347,0,4
sham,1348,1,6
sham,1349,2,4
sham,1350,1,2
sham,1351,4,11
sham,1352,1,3
sham,1353,1,3
sham,1354,0,2
sham,1355,0,0
sham,1356,2,11
sham,1357,1,4
sham,1358,1,13
sham,1359,0,1
sham,1360,2,5
sham,1361,2,10
sham,1362,1,8
sham,1363,1,3
sham,1364,0,2
sham,1365,1,1
sham,1366,2,3
sham,1367,1,2
sham,1368,1,5
sham,1369,0,1
sham,1370,3,8
sham,1371,0,4
sham,1372,2,8
sham,1373,2,6
sham,1374,2,5
sham,1375,1,1
sham,1376,0,2
sham,1377,1,6
sham,1378,2,5
sham,1379,1,6
sham,1380,1,8
sham,1381,2,6
sham,1382,2,9
sham,1383,2,9
sham,1384,0,2
sham,1385,1,3
sham,1386,3,6
sham,1387,1,1
sham,1388,3,7
sham,1389,8,15
sham,1390,0,2
sham,1391,4,8
sham,1392,1,5
sham,1393,1,4
sham,1394,1,5
sham,1395,3,10
sham,1396,0,0
sham,1397,0,0
sham,1398,3,7
sham,1399,3,7
sham,1400,0,2
sham,1401,1,2
sham,1402,3,9
sham,1403,0,4
sham,1404,1,3
sham,1405,0,1
sham,1406,1,5
sham,1407,0,2
sham,1408,5,10
sham,1409,3,5
sham,1410,1,2
sham,1411,0,0
sham,1412,0,0
sham,1413,6,10
sham,1414,3,9
sham,1415,2,3
sham,1416,1,2
sham,1417,2,2
sham,1418,2,7
sham,1419,0,1
sham,1420,3,5
sham,1421,1,3
sham,1422,2,10
sham,1423,3,8
sham,1424,0,3
sham,1425,1,3
sham,1426,0,2
sham,1427,1,2
sham,1428,0,2
sham,1429,3,5
sham,1430,3,7
sham,1431,2,3
sham,1432,2,8
sham,1433,3,6
sham,1434,1,6
sham,1435,1,2
sham,1436,6,7
sham,1437,5,8
sham,1438,2,5
sham,1439,3,8
sham,1440,0,3
sham,1441,4,9
sham,1442,4,6
sham,1443,1,2
sham,1444,1,1
sham,1445,1,6
sham,1446,1,4
sham,1447,2,7
sham,1448,0,0
sham,1449,1,1
sham,1450,0,2
sham,1451,0,2
sham,1452,0,6
sham,1453,1,2
sham,1454,2,5
sham,1455,0,1
sham,1456,2,4
sham,1457,2,7
sham,1458,2,3
sham,1459,1,3
sham,1460,2,5
sham,1461,2,5
sham,1462,5,10
sham,1463,1,8
sham,1464,3,6
sham,1465,0,2
sham,1466,2,10
sham,1467,1,3
sham,1468,0,2
sham,1469,3,5
sham,1470,1,3
sham,1471,2,2
sham,1472,2,5
sham,1473,4,11
sham,1474,3,4
sham,1475,4,12
sham,1476,1,1
sham,1477,0,5
sham,1478,0,1
sham,1479,1,2
sham,1480,2,9
sham,1481,0,4
sham,1482,4,6
sham,1483,1,4
sham,1484,0,0
sham,1485,4,6
sham,1486,1,6
sham,1487,2,8
sham,1488,4,8
sham,1489,2,5
sham,1490,1,10
sham,1491,2,7
sham,1492,0,2
sham,1493,3,7
sham,1494,1,1
sham,1495,1,1
sham,1496,0,3
sham,1497,1,2
sham,1498,1,3
sham,1499,0,1
sham,1500,1,8
sham,1501,3,4
sham,1502,1,3
sham,1503,4,5
sham,1504,2,6
sham,1505,3,9
sham,1506,2,5
sham,1507,0,0
sham,1508,2,3
sham,1509,3,11
sham,1510,1,1
sham,1511,5,10
sham,1512,2,12
sham,1513,6,12
sham,1514,4,7
sham,1515,5,11
sham,1516,0,0
sham,1517,2,2
sham,1518,1,6
sham,1519,1,5
sham,1520,1,3
sham,1521,0,0
sham,1522,2,8
sham,1523,3,8
sham,1524,3,9
sham,1525,0,3
sham,1526,1,2
sham,1527,1,3
sham,1528,0,1
sham,1529,4,9
sham,1530,4,8
sham,1531,2,8
sham,1532,1,13
sham,1533,2,9
sham,1534,1,8
sham,1535,2,8
sham,1536,3,9
sham,1537,2,6
sham,1538,1,1
sham,1539,0,2
sham,1540,2,4
sham,1541,1,1
sham,1542,1,1
sham,1543,0,6
sham,1544,0,0
sham,1545,5,9
sham,1546,3,8
sham,1547,0,2
sham,1548,0,1
sham,1549,6,9
sham,1550,1,7
sham,1551,4,10
sham,1552,1,6
sham,1553,3,5
sham,1554,1,7
sham,1555,3,7
sham,1556,1,3
sham,1557,0,2
sham,1558,2,3
sham,1559,0,3
sham,1560,2,7
sham,1561,3,7
sham,1562,1,2
sham,1563,0,3
sham,1564,2,5
sham,1565,5,12
sham,1566,6,7
sham,1567,1,3
sham,1568,0,6
sham,1569,0,3
sham,1570,1,3
sham,1571,2,6
sham,1572,0,0
sham,1573,3,8
sham,1574,5,8
sham,1575,3,10
sham,1576,7,13
sham,1577,0,4
sham,1578,1,3
sham,1579,3,6
sham,1580,4,5
sham,1581,2,5
sham,1582,1,1
sham,1583,3,6
sham,1584,1,2
sham,1585,6,8
sham,1586,1,2
sham,1587,0,0
sham,1588,4,8
sham,1589,7,12
sham,1590,4,11
sham,1591,1,3
sham,1592,1,4
sham,1593,2,6
sham,1594,0,1
sham,1595,6,9
sham,1596,2,3
sham,1597,0,1
sham,1598,2,6
sham,1599,1,2
sham,1600,4,12
sham,1601,0,1
sham,1602,5,10
sham,1603,1,3
sham,1604,0,1
sham,1605,1,3
sham,1606,2,4
sham,1607,5,6
sham,1608,0,5
sham,1609,1,3
sham,1610,2,4
sham,1611,3,9
sham,1612,1,5
sham,1613,4,10
sham,1614,2,9
sham,1615,3,8
sham,1616,6,10
sham,1617,1,1
sham,1618,1,1
sham,1619,1,2
sham,1620,2,2
sham,1621,0,3
sham,1622,8,9
sham,1623,1,5
sham,1624,1,4
sham,1625,1,6
sham,1626,0,2
sham,1627,0,2
sham,1628,5,9
sham,1629,5,5
sham,1630,2,8
sham,1631,4,9
sham,1632,0,0
sham,1633,2,8
sham,1634,4,8
sham,1635,1,8
sham,1636,1,5
sham,1637,0,0
sham,1638,0,1
sham,1639,1,4
sham,1640,1,2
sham,1641,1,3
sham,1642,1,5
sham,1643,3,7
sham,1644,6,11
sham,1645,0,5
sham,1646,0,0
sham,1647,0,2
sham,1648,3,5
sham,1649,0,3
sham,1650,3,7
sham,1651,4,10
sham,1652,0,0
sham,1653,2,9
sham,1654,4,8
sham,1655,2,7
sham,1656,6,13
sham,1657,0,7
sham,1658,4,7
sham,1659,1,1
sham,1660,3,8
sham,1661,2,3
sham,1662,0,0
sham,1663,1,2
sham,1664,1,3
sham,1665,0,1
sham,1666,2,5
sham,1667,9,14
sham,1668,2,3
sham,1669,3,6
sham,1670,3,6
sham,1671,1,2
sham,1672,2,8
sham,1673,4,12
sham,1674,1,6
sham,1675,0,1
sham,1676,3,9
sham,1677,4,6
sham,1678,2,5
sham,1679,0,0
sham,1680,2,4
sham,1681,0,0
sham,1682,2,5
sham,1683,2,3
sham,1684,1,9
sham,1685,3,3
sham,1686,2,4
sham,1687,1,10
sham,1688,2,3
sham,1689,0,7
sham,1690,2,10
sham,1691,5,16
sham,1692,3,7
sham,1693,1,3
sham,1694,1,1
sham,1695,1,5
sham,1696,1,2
sham,1697,1,9
sham,1698,1,2
sham,1699,2,9
sham,1700,1,5
sham,1701,1,1
sham,1702,0,2
sham,1703,1,2
sham,1704,1,3
sham,1705,1,4
sham,1706,0,1
sham,1707,3,6
sham,1708,0,6
sham,1709,0,0
sham,1710,1,6
sham,1711,1,2
sham,1712,1,1
sham,1713,0,3
sham,1714,1,2
sham,1715,0,0
sham,1716,1,8
sham,1717,2,4
sham,1718,3,6
sham,1719,1,5
sham,1720,2,10
sham,1721,1,3
sham,1722,0,1
sham,1723,4,9
sham,1724,0,3
sham,1725,3,7
sham,1726,3,7
sham,1727,0,3
sham,1728,0,1
sham,1729,1,7
sham,1730,1,4
sham,1731,0,3
sham,1732,0,2
sham,1733,1,2
sham,1734,5,10
sham,1735,1,1
sham,1736,2,3
sham,1737,3,6
sham,1738,4,8
sham,1739,0,2
sham,1740,1,1
sham,1741,2,7
sham,1742,0,1
sham,1743,1,4
sham,1744,3,9
sham,1745,0,1
sham,1746,2,7
sham,1747,4,7
sham,1748,1,4
sham,1749,0,3
sham,1750,2,9
sham,1751,4,8
sham,1752,1,6
sham,1753,2,12
sham,1754,1,3
sham,1755,1,5
sham,1756,0,2
sham,1757,2,3
sham,1758,0,0
sham,1759,8,14
sham,1760,4,11
sham,1761,2,5
sham,1762,4,5
sham,1763,1,2
sham,1764,8,13
sham,1765,0,5
sham,1766,2,11
sham,1767,2,5
sham,1768,4,11
sham,1769,2,4
sham,1770,0,1
sham,1771,2,6
sham,1772,0,1
sham,1773,2,10
sham,1774,4,8
sham,1775,1,4
sham,1776,1,2
sham,1777,3,3
sham,1778,2,7
sham,1779,1,6
sham,1780,2,8
sham,1781,3,7
sham,1782,0,2
sham,1783,2,7
sham,1784,2,7
sham,1785,1,3
sham,1786,1,6
sham,1787,0,1
sham,1788,0,1
sham,1789,0,7
sham,1790,1,4
sham,1791,1,4
sham,1792,2,3
sham,1793,4,7
sham,1794,2,6
sham,1795,2,8
sham,1796,1,3
sham,1797,3,5
sham,1798,1,6
sham,1799,1,4
sham,1800,1,5
sham,1801,1,3
sham,1802,0,2
sham,1803,2,8
sham,1804,1,3
sham,1805,2,5
sham,1806,3,8
sham,1807,1,6
sham,1808,3,7
sham,1809,0,2
sham,1810,4,9
sham,1811,2,4
sham,1812,3,6
sham,1813,5,7
sham,1814,1,8
sham,1815,1,1
sham,1816,1,3
sham,1817,0,5
sham,1818,1,5
sham,1819,2,8
sham,1820,1,5
sham,1821,2,3
sham,1822,0,4
sham,1823,2,5
sham,1824,0,7
sham,1825,1,1
sham,1826,0,2
sham,1827,6,14
sham,1828,3,9
sham,1829,0,5
sham,1830,1,6
sham,1831,3,10
sham,1832,1,2
sham,1833,1,5
sham,1834,4,7
sham,1835,3,10
sham,1836,0,6
sham,1837,4,10
sham,1838,2,8
sham,1839,4,8
sham,1840,0,0
sham,1841,0,1
sham,1842,0,3
sham,1843,0,2
sham,1844,2,3
sham,1845,1,3
sham,1846,0,2
sham,1847,3,6
sham,1848,0,1
sham,1849,3,6
sham,1850,7,15
sham,1851,3,4
sham,1852,2,9
sham,1853,2,7
sham,1854,3,3
sham,1855,1,1
sham,1856,2,2
sham,1857,0,1
sham,1858,1,4
sham,1859,2,2
sham,1860,3,7
sham,1861,1,3
sham,1862,0,2
sham,1863,3,6
sham,1864,0,5
sham,1865,1,2
sham,1866,2,10
sham,1867,2,7
sham,1868,2,9
sham,1869,1,7
sham,1870,0,3
sham,1871,3,8
sham,1872,1,6
sham,1873,1,3
sham,1874,1,2
sham,1875,2,3
sham,1876,0,3
sham,1877,0,0
sham,1878,0,0
sham,1879,2,4
sham,1880,4,8
sham,1881,2,5
sham,1882,0,0
sham,1883,1,4
sham,1884,3,5
sham,1885,0,3
sham,1886,1,3
sham,1887,0,3
sham,1888,0,3
sham,1889,1,2
sham,1890,2,9
sham,1891,4,10
sham,1892,0,1
sham,1893,2,7
sham,1894,2,3
sham,1895,4,12
sham,1896,2,6
sham,1897,0,8
sham,1898,7,13
sham,1899,0,7
sham,1900,0,2
sham,1901,2,8
sham,1902,1,4
sham,1903,0,9
sham,1904,4,10
sham,1905,1,3
sham,1906,2,9
sham,1907,1,4
sham,1908,0,2
sham,1909,0,5
sham,1910,0,2
sham,1911,0,2
sham,1912,2,6
sham,1913,1,4
sham,1914,1,6
sham,1915,2,8
sham,1916,1,6
sham,1917,3,6
sham,1918,1,6
sham,1919,3,5
sham,1920,1,2
sham,1921,3,4
sham,1922,1,2
sham,1923,1,10
sham,1924,1,6
sham,1925,0,0
sham,1926,2,2
sham,1927,3,6
sham,1928,0,6
sham,1929,2,5
sham,1930,1,8
sham,1931,5,12
sham,1932,1,4
sham,1933,0,1
sham,1934,2,4
sham,1935,5,11
sham,1936,1,2
sham,1937,0,0
sham,1938,2,4
sham,1939,4,8
sham,1940,5,9
sham,1941,1,6
sham,1942,2,8
sham,1943,4,9
sham,1944,1,2
sham,1945,1,6
sham,1946,0,2
sham,1947,3,7
sham,1948,1,2
sham,1949,2,7
sham,1950,2,6
sham,1951,2,8
sham,1952,3,9
sham,1953,4,5
sham,1954,2,3
sham,1955,1,6
sham,1956,4,11
sham,1957,0,7
sham,1958,1,3
sham,1959,1,1
sham,1960,1,1
sham,1961,1,3
sham,1962,1,4
sham,1963,3,8
sham,1964,3,12
sham,1965,2,5
sham,1966,1,3
sham,1967,1,3
sham,1968,0,1
sham,1969,2,2
sham,1970,2,11
sham,1971,0,0
sham,1972,0,2
sham,1973,0,2
sham,1974,4,8
sham,1975,1,4
sham,1976,3,11
sham,1977,1,4
sham,1978,3,8
sham,1979,1,1
sham,1980,1,2
sham,1981,0,1
sham,1982,0,1
sham,1983,3,10
sham,1984,6,8
sham,1985,1,4
sham,1986,5,9
sham,1987,0,0
sham,1988,1,4
sham,1989,5,10
sham,1990,2,4
sham,1991,0,0
sham,1992,3,3
sham,1993,1,2
sham,1994,0,3
sham,1995,1,4
sham,1996,0,1
sham,1997,4,9
sham,1998,1,6
sham,1999,0,7
sham,2000,0,4
sham,2001,2,2
sham,2002,1,2
sham,2003,3,12
sham,2004,4,7
sham,2005,1,2
sham,2006,6,12
sham,2007,1,7
sham,2008,1,2
sham,2009,0,1
sham,2010,0,2
sham,2011,2,5
sham,2012,0,3
sham,2013,4,10
sham,2014,2,10
sham,2015,3,7
sham,2016,2,4
sham,2017,3,6
sham,2018,0,2
sham,2019,2,5
sham,2020,0,1
sham,2021,0,2
sham,2022,2,13
sham,2023,2,8
sham,2024,2,6
sham,2025,2,3
sham,2026,0,1
sham,2027,3,9
sham,2028,3,8
sham,2029,1,3
sham,2030,0,2
sham,2031,0,3
sham,2032,5,9
sham,2033,0,8
sham,2034,2,6
sham,2035,4,9
sham,2036,2,7
sham,2037,5,14
sham,2038,1,2
sham,2039,0,5
sham,2040,1,5
sham,2041,3,4
sham,2042,1,7
sham,2043,1,6
sham,2044,0,1
sham,2045,0,1
sham,2046,4,13
sham,2047,3,5
sham,2048,2,7
sham,2049,2,8
sham,2050,2,6
sham,2051,3,11
sham,2052,0,1
sham,2053,1,5
sham,2054,3,9
sham,2055,1,8
sham,2056,1,6
sham,2057,5,9
sham,2058,3,7
sham,2059,2,7
sham,2060,0,3
sham,2061,4,10
sham,2062,6,8
sham,2063,2,4
sham,2064,2,3
sham,2065,1,2
sham,2066,2,10
sham,2067,4,8
sham,2068,0,2
sham,2069,0,2
sham,2070,2,6
sham,2071,1,8
sham,2072,2,10
sham,2073,3,6
sham,2074,2,6
sham,2075,4,6
sham,2076,0,3
sham,2077,2,10
sham,2078,4,11
sham,2079,1,2
sham,2080,1,3
sham,2081,1,4
sham,2082,3,6
sham,2083,0,3
sham,2084,1,5
sham,2085,2,9
sham,2086,4,8
sham,2087,1,3
sham,2088,2,7
sham,2089,4,9
sham,2090,0,1
sham,2091,1,1
sham,2092,1,2
sham,2093,2,12
sham,2094,3,6
sham,2095,1,2
sham,2096,2,6
sham,2097,1,4
sham,2098,2,5
sham,2099,0,2
sham,2100,5,9
sham,2101,2,4
sham,2102,3,6
sham,2103,1,1
sham,2104,2,8
sham,2105,0,3
sham,2106,4,10
sham,2107,0,1
sham,2108,0,4
sham,2109,3,12
sham,2110,3,10
sham,2111,1,4
sham,2112,6,7
sham,2113,0,0
sham,2114,2,2
sham,2115,1,1
sham,2116,0,6
sham,2117,0,4
sham,2118,2,7
sham,2119,4,11
sham,2120,1,1
sham,2121,1,8
sham,2122,1,7
sham,2123,3,10
sham,2124,6,12
sham,2125,1,2
sham,2126,0,1
sham,2127,2,2
sham,2128,0,1
sham,2129,1,2
sham,2130,1,4
sham,2131,3,5
sham,2132,2,8
sham,2133,1,5
sham,2134,2,4
sham,2135,3,4
sham,2136,1,7
sham,2137,2,7
sham,2138,3,5
sham,2139,3,7
sham,2140,3,8
sham,2141,0,4
sham,2142,0,3
sham,2143,3,5
sham,2144,2,7
sham,2145,3,8
sham,2146,6,11
sham,2147,4,16
sham,2148,0,1
sham,2149,1,4
sham,2150,1,5
sham,2151,2,4
sham,2152,1,2
sham,2153,1,3
sham,2154,4,8
sham,2155,1,10
sham,2156,3,5
sham,2157,3,12
sham,2158,4,10
sham,2159,1,7
sham,2160,2,4
sham,2161,0,1
sham,2162,0,1
sham,2163,4,9
sham,2164,1,5
sham,2165,4,9
sham,2166,3,6
sham,2167,3,8
sham,2168,1,3
sham,2169,0,1
sham,2170,3,7
sham,2171,3,3
sham,2172,2,6
sham,2173,5,9
sham,2174,0,2
sham,2175,7,10
sham,2176,2,4
sham,2177,0,6
sham,2178,3,9
sham,2179,1,1
sham,2180,0,1
sham,2181,7,10
sham,2182,0,3
sham,2183,3,7
sham,2184,4,9
sham,2185,3,5
sham,2186,0,1
sham,2187,2,6
sham,2188,2,5
sham,2189,0,0
sham,2190,1,2
sham,2191,0,1
sham,2192,1,2
sham,2193,2,5
sham,2194,0,2
sham,2195,2,3
sham,2196,1,3
sham,2197,5,7
sham,2198,1,2
sham,2199,2,3
sham,2200,0,2
sham,2201,0,2
sham,2202,3,9
sham,2203,2,6
sham,2204,2,3
sham,2205,3,12
sham,2206,5,8
sham,2207,0,0
sham,2208,1,3
sham,2209,2,4
sham,2210,0,1
sham,2211,2,2
sham,2212,2,4
sham,2213,1,3
sham,2214,0,1
sham,2215,1,1
sham,2216,2,8
sham,2217,0,2
sham,2218,2,3
sham,2219,0,0
sham,2220,2,9
sham,2221,0,2
sham,2222,1,4
sham,2223,3,10
sham,2224,5,10
sham,2225,1,7
sham,2226,0,8
sham,2227,2,3
sham,2228,1,6
sham,2229,2,6
sham,2230,3,10
sham,2231,2,5
sham,2232,1,1
sham,2233,4,9
sham,2234,2,6
sham,2235,2,2
sham,2236,4,9
sham,2237,2,4
sham,2238,3,9
sham,2239,1,3
sham,2240,1,6
sham,2241,1,2
sham,2242,2,10
sham,2243,2,6
sham,2244,3,6
sham,2245,2,2
sham,2246,2,8
sham,2247,0,0
sham,2248,2,8
sham,2249,2,4
sham,2250,0,2
sham,2251,1,2
sham,2252,0,0
sham,2253,1,4
sham,2254,2,7
sham,2255,4,8
sham,2256,3,12
sham,2257,2,3
sham,2258,1,2
sham,2259,1,1
sham,2260,4,10
sham,2261,1,1
sham,2262,5,9
sham,2263,2,5
sham,2264,1,8
sham,2265,5,9
sham,2266,0,1
sham,2267,0,0
sham,2268,5,12
sham,2269,0,1
sham,2270,1,2
sham,2271,0,2
sham,2272,2,6
sham,2273,2,9
sham,2274,3,10
sham,2275,0,1
sham,2276,2,6
sham,2277,2,6
sham,2278,1,6
sham,2279,3,8
sham,2280,4,6
sham,2281,3,8
sham,2282,1,3
sham,2283,3,9
sham,2284,1,1
sham,2285,1,3
sham,2286,0,1
sham,2287,1,7
sham,2288,1,3
sham,2289,1,2
sham,2290,0,1
sham,2291,2,5
sham,2292,1,3
sham,2293,3,7
sham,2294,3,8
sham,2295,2,6
sham,2296,1,8
sham,2297,1,4
sham,2298,2,7
sham,2299,3,8
sham,2300,1,2
sham,2301,1,4
sham,2302,5,11
sham,2303,2,5
sham,2304,3,7
sham,2305,5,6
sham,2306,3,7
sham,2307,0,0
sham,2308,0,1
sham,2309,1,3
sham,2310,1,2
sham,2311,0,2
sham,2312,0,1
sham,2313,0,1
sham,2314,3,7
sham,2315,1,2
sham,2316,5,11
sham,2317,1,2
sham,2318,4,7
sham,2319,3,12
sham,2320,5,13
sham,2321,1,5
sham,2322,2,5
sham,2323,5,8
sham,2324,1,8
sham,2325,1,4
sham,2326,0,0
sham,2327,4,8
sham,2328,3,3
sham,2329,4,11
sham,2330,2,9
sham,2331,3,9
sham,2332,5,12
sham,2333,3,9
sham,2334,2,9
sham,2335,6,10
sham,2336,4,12
sham,2337,1,5
sham,2338,2,6
sham,2339,1,2
sham,2340,3,9
sham,2341,1,6
sham,2342,4,9
sham,2343,3,3
sham,2344,0,2
sham,2345,0,1
sham,2346,1,4
sham,2347,1,5
sham,2348,0,8
sham,2349,2,9
sham,2350,2,5
sham,2351,0,1
sham,2352,1,4
sham,2353,0,7
sham,2354,5,9
sham,2355,2,3
sham,2356,0,3
sham,2357,7,15
sham,2358,3,3
sham,2359,1,8
sham,2360,4,8
sham,2361,2,9
sham,2362,0,4
sham,2363,1,1
sham,2364,3,4
sham,2365,0,1
sham,2366,1,5
sham,2367,2,3
sham,2368,1,6
sham,2369,1,5
sham,2370,1,5
sham,2371,1,2
sham,2372,0,0
sham,2373,0,1
sham,2374,6,14
sham,2375,1,2
sham,2376,1,3
sham,2377,6,13
sham,2378,0,1
sham,2379,1,9
sham,2380,2,9
sham,2381,0,1
sham,2382,0,0
sham,2383,3,10
sham,2384,1,3
sham,2385,2,7
sham,2386,5,8
sham,2387,2,4
sham,2388,0,0
sham,2389,1,5
sham,2390,2,3
sham,2391,5,13
sham,2392,1,5
sham,2393,2,7
sham,2394,3,5
sham,2395,1,4
sham,2396,0,1
sham,2397,1,1
sham,2398,2,5
sham,2399,2,4
sham,2400,6,13
sham,2401,1,6
sham,2402,6,11
sham,2403,2,3
sham,2404,4,7
sham,2405,3,10
sham,2406,3,7
sham,2407,2,9
sham,2408,4,10
sham,2409,3,3
sham,2410,2,9
sham,2411,1,3
sham,2412,2,14
sham,2413,4,11
sham,2414,2,3
sham,2415,3,9
sham,2416,3,4
sham,2417,2,2
sham,2418,2,2
sham,2419,2,5
sham,2420,3,10
sham,2421,0,5
sham,2422,1,4
sham,2423,0,6
sham,2424,0,2
sham,2425,3,6
sham,2426,0,2
sham,2427,1,2
sham,2428,3,5
sham,2429,3,8
sham,2430,4,10
sham,2431,0,1
sham,2432,0,2
sham,2433,3,10
sham,2434,1,1
sham,2435,1,3
sham,2436,0,3
sham,2437,4,8
sham,2438,0,2
sham,2439,0,1
sham,2440,2,7
sham,2441,4,7
sham,2442,2,6
sham,2443,0,1
sham,2444,6,7
sham,2445,1,2
sham,2446,1,3
sham,2447,3,4
sham,2448,0,0
sham,2449,1,1
sham,2450,2,8
sham,2451,4,10
sham,2452,2,3
sham,2453,3,10
sham,2454,0,0
sham,2455,1,3
sham,2456,1,2
sham,2457,1,7
sham,2458,3,6
sham,2459,1,6
sham,2460,3,10
sham,2461,0,2
sham,2462,3,11
sham,2463,0,1
sham,2464,3,10
sham,2465,0,0
sham,2466,3,8
sham,2467,3,3
sham,2468,4,7
sham,2469,3,9
sham,2470,1,2
sham,2471,1,4
sham,2472,1,3
sham,2473,1,3
sham,2474,0,0
sham,2475,4,6
sham,2476,0,2
sham,2477,0,2
sham,2478,1,3
sham,2479,2,10
sham,2480,1,9
sham,2481,3,7
sham,2482,2,4
sham,2483,2,6
sham,2484,3,6
sham,2485,2,8
sham,2486,3,5
sham,2487,3,10
sham,2488,2,4
sham,2489,1,2
sham,2490,1,2
sham,2491,1,2
sham,2492,1,3
sham,2493,0,1
sham,2494,2,3
sham,2495,0,1
sham,2496,1,4
sham,2497,2,6
sham,2498,2,7
sham,2499,4,11
sham,2500,3,5
sham,2501,3,5
sham,2502,0,1
sham,2503,0,2
sham,2504,1,4
sham,2505,1,12
sham,2506,1,9
sham,2507,2,6
sham,2508,1,3
sham,2509,6,9
sham,2510,5,7
sham,2511,0,1
sham,2512,6,12
sham,2513,1,2
sham,2514,2,2
sham,2515,5,5
sham,2516,1,4
sham,2517,2,6
sham,2518,3,9
sham,2519,1,2
sham,2520,1,4
sham,2521,3,7
sham,2522,1,2
sham,2523,5,10
sham,2524,3,6
sham,2525,5,10
sham,2526,1,6
sham,2527,4,9
sham,2528,1,3
sham,2529,1,2
sham,2530,2,2
sham,2531,2,3
sham,2532,1,2
sham,2533,1,2
sham,2534,6,11
sham,2535,2,4
sham,2536,0,4
sham,2537,1,1
sham,2538,0,4
sham,2539,4,10
sham,2540,0,2
sham,2541,0,4
sham,2542,2,6
sham,2543,2,5
sham,2544,1,4
sham,2545,2,5
sham,2546,1,2
sham,2547,2,7
sham,2548,6,10
sham,2549,0,1
sham,2550,1,4
sham,2551,2,5
sham,2552,0,4
sham,2553,1,8
sham,2554,0,0
sham,2555,3,9
sham,2556,0,5
sham,2557,3,9
sham,2558,3,5
sham,2559,2,4
sham,2560,3,7
sham,2561,1,4
sham,2562,2,3
sham,2563,2,5
sham,2564,1,3
sham,2565,0,3
sham,2566,1,3
sham,2567,4,8
sham,2568,1,3
sham,2569,2,2
sham,2570,2,5
sham,2571,1,9
sham,2572,1,5
sham,2573,2,8
sham,2574,0,3
sham,2575,2,10
sham,2576,0,1
sham,2577,3,7
sham,2578,3,12
sham,2579,1,8
sham,2580,2,8
sham,2581,3,9
sham,2582,3,5
sham,2583,2,5
sham,2584,3,8
sham,2585,3,7
sham,2586,6,11
sham,2587,1,4
sham,2588,0,3
sham,2589,5,10
sham,2590,6,11
sham,2591,2,8
sham,2592,1,4
sham,2593,1,5
sham,2594,1,2
sham,2595,0,1
sham,2596,4,10
sham,2597,1,5
sham,2598,1,1
sham,2599,0,2
sham,2600,1,7
sham,2601,0,2
sham,2602,3,3
sham,2603,0,0
sham,2604,3,5
sham,2605,0,0
sham,2606,4,9
sham,2607,1,2
sham,2608,5,6
sham,2609,3,7
sham,2610,0,2
sham,2611,5,10
sham,2612,0,0
sham,2613,2,3
sham,2614,1,2
sham,2615,5,8
sham,2616,1,8
sham,2617,0,3
sham,2618,6,11
sham,2619,2,7
sham,2620,0,3
sham,2621,2,3
sham,2622,0,0
sham,2623,1,3
sham,2624,1,2
sham,2625,3,5
sham,2626,2,5
sham,2627,6,7
sham,2628,3,6
sham,2629,5,8
sham,2630,0,2
sham,2631,1,1
sham,2632,2,7
sham,2633,0,11
sham,2634,0,0
sham,2635,0,0
sham,2636,0,2
sham,2637,1,5
sham,2638,0,1
sham,2639,2,9
sham,2640,1,8
sham,2641,0,1
sham,2642,2,4
sham,2643,2,14
sham,2644,2,9
sham,2645,1,2
sham,2646,2,8
sham,2647,1,3
sham,2648,1,3
sham,2649,0,1
sham,2650,3,5
sham,2651,0,5
sham,2652,3,6
sham,2653,0,7
sham,2654,2,6
sham,2655,3,6
sham,2656,1,4
sham,2657,2,8
sham,2658,1,1
sham,2659,0,5
sham,2660,4,11
sham,2661,1,2
sham,2662,1,6
sham,2663,1,4
sham,2664,4,9
sham,2665,1,1
sham,2666,0,1
sham,2667,1,4
sham,2668,1,5
sham,2669,3,3
sham,2670,0,1
sham,2671,0,2
sham,2672,3,6
sham,2673,1,6
sham,2674,2,6
sham,2675,1,5
sham,2676,0,1
sham,2677,1,1
sham,2678,6,12
sham,2679,0,3
sham,2680,0,1
sham,2681,0,2
sham,2682,1,6
sham,2683,0,1
sham,2684,2,4
sham,2685,1,5
sham,2686,1,2
sham,2687,1,5
sham,2688,0,0
sham,2689,3,5
sham,2690,0,1
sham,2691,1,3
sham,2692,0,1
sham,2693,1,6
sham,2694,0,2
sham,2695,1,6
sham,2696,2,9
sham,2697,0,2
sham,2698,0,0
sham,2699,1,3
sham,2700,2,10
sham,2701,1,4
sham,2702,2,8
sham,2703,3,6
sham,2704,1,5
sham,2705,2,2
sham,2706,1,3
sham,2707,3,12
sham,2708,0,4
sham,2709,0,0
sham,2710,1,2
sham,2711,0,1
sham,2712,0,1
sham,2713,1,1
sham,2714,0,3
sham,2715,1,4
sham,2716,5,6
sham,2717,0,1
sham,2718,5,8
sham,2719,0,2
sham,2720,1,3
sham,2721,0,0
sham,2722,0,1
sham,2723,2,6
sham,2724,1,3
sham,2725,2,5
sham,2726,1,2
sham,2727,1,2
sham,2728,0,2
sham,2729,3,11
sham,2730,2,3
sham,2731,2,4
sham,2732,5,9
sham,2733,0,1
sham,2734,1,1
sham,2735,3,9
sham,2736,0,1
sham,2737,0,4
sham,2738,3,3
sham,2739,1,2
sham,2740,0,2
sham,2741,0,0
sham,2742,5,10
sham,2743,3,9
sham,2744,1,3
sham,2745,2,7
sham,2746,8,10
sham,2747,0,3
sham,2748,4,7
sham,2749,0,2
sham,2750,2,3
sham,2751,3,12
sham,2752,0,0
sham,2753,2,6
sham,2754,3,7
sham,2755,1,5
sham,2756,2,4
sham,2757,2,2
sham,2758,1,5
sham,2759,3,9
sham,2760,4,8
sham,2761,2,11
sham,2762,1,3
sham,2763,0,5
sham,2764,2,6
sham,2765,4,8
sham,2766,0,4
sham,2767,0,1
sham,2768,1,1
sham,2769,4,7
sham,2770,3,9
sham,2771,1,2
sham,2772,2,7
sham,2773,0,6
sham,2774,0,0
sham,2775,4,10
sham,2776,3,4
sham,2777,0,2
sham,2778,0,1
sham,2779,0,0
sham,2780,2,5
sham,2781,1,1
sham,2782,0,0
sham,2783,2,2
sham,2784,0,2
sham,2785,1,2
sham,2786,1,6
sham,2787,6,11
sham,2788,1,6
sham,2789,8,12
sham,2790,2,9
sham,2791,1,2
sham,2792,2,3
sham,2793,1,7
sham,2794,2,8
sham,2795,2,5
sham,2796,3,4
sham,2797,3,9
sham,2798,2,8
sham,2799,0,1
sham,2800,1,3
sham,2801,3,8
sham,2802,0,3
sham,2803,1,2
sham,2804,2,4
sham,2805,2,10
sham,2806,1,2
sham,2807,2,4
sham,2808,1,8
sham,2809,2,10
sham,2810,1,5
sham,2811,2,7
sham,2812,1,6
sham,2813,0,4
sham,2814,2,4
sham,2815,1,1
sham,2816,2,4
sham,2817,1,1
sham,2818,5,11
sham,2819,0,2
sham,2820,1,4
sham,2821,2,7
sham,2822,5,6
sham,2823,0,4
sham,2824,3,8
sham,2825,2,9
sham,2826,1,5
sham,2827,2,4
sham,2828,0,2
sham,2829,3,8
sham,2830,4,9
sham,2831,0,2
sham,2832,1,2
sham,2833,4,10
sham,2834,0,3
sham,2835,0,6
sham,2836,2,4
sham,2837,1,4
sham,2838,1,3
sham,2839,0,2
sham,2840,3,9
sham,2841,2,8
sham,2842,2,7
sham,2843,4,9
sham,2844,4,8
sham,2845,3,8
sham,2846,4,11
sham,2847,0,0
sham,2848,5,8
sham,2849,0,0
sham,2850,7,12
sham,2851,2,9
sham,2852,0,1
sham,2853,0,7
sham,2854,4,7
sham,2855,3,7
sham,2856,4,11
sham,2857,2,2
sham,2858,1,4
sham,2859,0,0
sham,2860,1,3
sham,2861,0,1
sham,2862,0,2
sham,2863,2,9
sham,2864,4,8
sham,2865,4,13
sham,2866,2,5
sham,2867,3,8
sham,2868,6,9
sham,2869,0,4
sham,2870,1,2
sham,2871,1,4
sham,2872,2,11
sham,2873,1,9
sham,2874,2,4
sham,2875,1,3
sham,2876,0,2
sham,2877,0,3
sham,2878,5,9
sham,2879,2,4
sham,2880,3,6
sham,2881,4,5
sham,2882,1,5
sham,2883,1,2
sham,2884,1,4
sham,2885,3,4
sham,2886,7,14
sham,2887,0,1
sham,2888,0,2
sham,2889,1,2
sham,2890,5,7
sham,2891,4,8
sham,2892,1,1
sham,2893,4,6
sham,2894,2,6
sham,2895,0,2
sham,2896,3,9
sham,2897,0,0
sham,2898,2,5
sham,2899,4,8
sham,2900,4,7
sham,2901,3,4
sham,2902,2,9
sham,2903,0,1
sham,2904,3,4
sham,2905,3,8
sham,2906,1,3
sham,2907,2,8
sham,2908,7,15
sham,2909,5,9
sham,2910,1,1
sham,2911,1,13
sham,2912,1,4
sham,2913,1,2
sham,2914,3,14
sham,2915,1,3
sham,2916,4,10
sham,2917,7,14
sham,2918,4,7
sham,2919,5,8
sham,2920,5,6
sham,2921,2,8
sham,2922,4,9
sham,2923,1,2
sham,2924,2,10
sham,2925,2,7
sham,2926,7,14
sham,2927,5,9
sham,2928,0,1
sham,2929,4,5
sham,2930,4,9
sham,2931,3,5
sham,2932,3,7
sham,2933,1,3
sham,2934,3,11
sham,2935,1,4
sham,2936,0,0
sham,2937,1,2
sham,2938,0,0
sham,2939,5,11
sham,2940,0,2
sham,2941,1,3
sham,2942,2,12
sham,2943,1,1
sham,2944,1,5
sham,2945,1,2
sham,2946,1,3
sham,2947,2,6
sham,2948,3,7
sham,2949,2,2
sham,2950,2,5
sham,2951,1,1
sham,2952,1,1
sham,2953,2,4
sham,2954,2,7
sham,2955,3,11
sham,2956,0,0
sham,2957,0,0
sham,2958,1,2
sham,2959,1,3
sham,2960,1,3
sham,2961,2,6
sham,2962,1,2
sham,2963,2,10
sham,2964,0,6
sham,2965,0,1
sham,2966,1,1
sham,2967,0,3
sham,2968,1,3
sham,2969,2,3
sham,2970,1,1
sham,2971,0,4
sham,2972,1,1
sham,2973,1,6
sham,2974,1,3
sham,2975,5,11
sham,2976,0,1
sham,2977,5,13
sham,2978,0,1
sham,2979,0,6
sham,2980,1,3
sham,2981,1,2
sham,2982,0,3
sham,2983,0,0
sham,2984,4,8
sham,2985,0,1
sham,2986,1,4
sham,2987,1,5
sham,2988,2,8
sham,2989,3,8
sham,2990,4,4
sham,2991,4,10
sham,2992,2,4
sham,2993,1,8
sham,2994,1,4
sham,2995,1,1
sham,2996,0,3
sham,2997,0,5
sham,2998,3,6
sham,2999,3,7
sham,3000,0,0
sham,3001,6,10
sham,3002,2,2
sham,3003,3,5
sham,3004,7,9
sham,3005,3,7
sham,3006,1,2
sham,3007,1,2
sham,3008,0,1
sham,3009,4,10
sham,3010,2,4
sham,3011,4,8
sham,3012,1,4
sham,3013,3,7
sham,3014,4,7
sham,3015,1,1
sham,3016,4,9
sham,3017,1,4
sham,3018,4,14
sham,3019,1,8
sham,3020,1,1
sham,3021,0,1
sham,3022,0,0
sham,3023,1,9
sham,3024,4,14
sham,3025,2,7
sham,3026,0,4
sham,3027,1,7
sham,3028,2,8
sham,3029,1,6
sham,3030,0,3
sham,3031,2,7
sham,3032,1,3
sham,3033,5,7
sham,3034,4,14
sham,3035,0,2
sham,3036,2,4
sham,3037,0,2
sham,3038,0,2
sham,3039,1,6
sham,3040,6,8
sham,3041,0,2
sham,3042,2,10
sham,3043,0,1
sham,3044,4,8
sham,3045,2,5
sham,3046,3,6
sham,3047,1,1
sham,3048,1,7
sham,3049,1,5
sham,3050,0,1
sham,3051,1,7
sham,3052,0,2
sham,3053,2,4
sham,3054,6,9
sham,3055,0,2
sham,3056,1,7
sham,3057,1,7
sham,3058,2,3
sham,3059,1,3
sham,3060,0,1
sham,3061,0,3
sham,3062,0,3
sham,3063,0,2
sham,3064,2,10
sham,3065,2,2
sham,3066,4,9
sham,3067,0,0
sham,3068,0,6
sham,3069,0,2
sham,3070,0,1
sham,3071,0,0
sham,3072,0,2
sham,3073,1,3
sham,3074,4,8
sham,3075,3,8
sham,3076,1,5
sham,3077,4,9
sham,3078,5,10
sham,3079,2,4
sham,3080,2,8
sham,3081,0,3
sham,3082,3,3
sham,3083,2,5
sham,3084,1,7
sham,3085,0,4
sham,3086,3,14
sham,3087,1,6
sham,3088,4,11
sham,3089,2,9
sham,3090,0,2
sham,3091,1,7
sham,3092,0,3
sham,3093,2,9
sham,3094,0,3
sham,3095,3,8
sham,3096,3,6
sham,3097,1,11
sham,3098,5,10
sham,3099,0,1
sham,3100,1,1
sham,3101,0,0
sham,3102,1,6
sham,3103,2,7
sham,3104,4,7
sham,3105,0,4
sham,3106,1,2
sham,3107,4,8
sham,3108,3,8
sham,3109,1,2
sham,3110,1,5
sham,3111,1,2
sham,3112,1,5
sham,3113,0,0
sham,3114,1,4
sham,3115,4,11
sham,3116,2,5
sham,3117,2,5
sham,3118,0,3
sham,3119,4,8
sham,3120,3,9
sham,3121,3,7
sham,3122,0,3
sham,3123,0,1
sham,3124,1,8
sham,3125,2,4
sham,3126,1,3
sham,3127,2,3
sham,3128,0,2
sham,3129,0,2
sham,3130,2,6
sham,3131,3,4
sham,3132,1,3
sham,3133,3,5
sham,3134,0,1
sham,3135,3,6
sham,3136,1,3
sham,3137,8,12
sham,3138,3,3
sham,3139,0,5
sham,3140,2,4
sham,3141,0,6
sham,3142,3,7
sham,3143,3,9
sham,3144,1,3
sham,3145,1,3
sham,3146,1,1
sham,3147,0,1
sham,3148,1,7
sham,3149,1,6
sham,3150,1,4
sham,3151,4,6
sham,3152,6,13
sham,3153,1,3
sham,3154,5,13
sham,3155,2,5
sham,3156,3,6
sham,3157,1,6
sham,3158,3,5
sham,3159,1,7
sham,3160,4,7
sham,3161,0,3
sham,3162,2,5
sham,3163,1,3
sham,3164,4,10
sham,3165,1,7
sham,3166,1,1
sham,3167,2,6
sham,3168,2,2
sham,3169,3,9
sham,3170,1,2
sham,3171,1,8
sham,3172,2,7
sham,3173,7,11
sham,3174,3,9
sham,3175,1,2
sham,3176,0,5
sham,3177,5,13
sham,3178,7,10
sham,3179,1,2
sham,3180,0,1
sham,3181,1,3
sham,3182,4,11
sham,3183,2,4
sham,3184,1,2
sham,3185,3,6
sham,3186,4,11
sham,3187,2,4
sham,3188,0,3
sham,3189,1,2
sham,3190,1,2
sham,3191,2,5
sham,3192,0,2
sham,3193,2,3
sham,3194,0,1
sham,3195,1,2
sham,3196,1,3
sham,3197,1,3
sham,3198,3,5
sham,3199,1,7
sham,3200,2,6
sham,3201,3,6
sham,3202,0,1
sham,3203,0,0
sham,3204,2,3
sham,3205,1,2
sham,3206,0,2
sham,3207,1,2
sham,3208,0,3
sham,3209,2,10
sham,3210,3,5
sham,3211,1,1
sham,3212,0,3
sham,3213,1,3
sham,3214,5,9
sham,3215,2,5
sham,3216,5,10
sham,3217,4,9
sham,3218,0,2
sham,3219,0,0
sham,3220,0,2
sham,3221,3,8
sham,3222,5,12
sham,3223,0,0
sham,3224,1,9
sham,3225,2,9
sham,3226,0,0
sham,3227,3,4
sham,3228,0,2
sham,3229,3,7
sham,3230,1,2
sham,3231,5,8
sham,3232,0,1
sham,3233,4,13
sham,3234,1,2
sham,3235,1,2
sham,3236,2,6
sham,3237,3,7
sham,3238,0,6
sham,3239,1,7
sham,3240,3,6
sham,3241,6,12
sham,3242,0,2
sham,3243,0,0
sham,3244,1,6
sham,3245,0,2
sham,3246,4,12
sham,3247,0,0
sham,3248,1,3
sham,3249,3,6
sham,3250,2,4
sham,3251,0,2
sham,3252,0,1
sham,3253,3,7
sham,3254,2,6
sham,3255,0,2
sham,3256,5,11
sham,3257,0,1
sham,3258,4,15
sham,3259,1,4
sham,3260,0,0
sham,3261,2,4
sham,3262,2,8
sham,3263,0,1
sham,3264,2,7
sham,3265,0,2
sham,3266,0,0
sham,3267,3,6
sham,3268,1,3
sham,3269,5,10
sham,3270,1,7
sham,3271,1,5
sham,3272,2,4
sham,3273,3,4
sham,3274,2,5
sham,3275,2,7
sham,3276,2,3
sham,3277,4,5
sham,3278,2,8
sham,3279,0,1
sham,3280,2,4
sham,3281,1,5
sham,3282,1,5
sham,3283,3,6
sham,3284,3,7
sham,3285,1,1
sham,3286,0,6
sham,3287,4,10
sham,3288,3,5
sham,3289,2,8
sham,3290,0,0
sham,3291,3,5
sham,3292,1,3
sham,3293,0,0
sham,3294,0,2
sham,3295,1,5
sham,3296,3,4
sham,3297,0,5
sham,3298,0,1
sham,3299,3,8
sham,3300,1,6
sham,3301,1,2
sham,3302,1,2
sham,3303,1,1
sham,3304,2,5
sham,3305,2,8
sham,3306,2,9
sham,3307,0,2
sham,3308,3,11
sham,3309,2,3
sham,3310,1,4
sham,3311,8,15
sham,3312,2,4
sham,3313,1,2
sham,3314,0,1
sham,3315,2,6
sham,3316,0,3
sham,3317,5,12
sham,3318,0,2
sham,3319,3,10
sham,3320,0,0
sham,3321,1,7
sham,3322,0,3
sham,3323,1,3
sham,3324,2,5
sham,3325,3,12
sham,3326,1,8
sham,3327,4,8
sham,3328,2,2
sham,3329,2,6
sham,3330,0,0
sham,3331,0,0
sham,3332,1,3
sham,3333,3,4
sham,3334,2,3
sham,3335,1,5
sham,3336,4,7
sham,3337,3,7
sham,3338,2,4
sham,3339,0,1
sham,3340,4,5
sham,3341,6,13
sham,3342,0,1
sham,3343,0,3
sham,3344,2,4
sham,3345,6,16
sham,3346,0,3
sham,3347,3,10
sham,3348,0,3
sham,3349,3,8
sham,3350,0,2
sham,3351,2,7
sham,3352,1,3
sham,3353,1,3
sham,3354,6,10
sham,3355,5,10
sham,3356,4,9
sham,3357,0,0
sham,3358,0,1
sham,3359,1,3
sham,3360,5,10
sham,3361,2,9
sham,3362,1,5
sham,3363,1,6
sham,3364,0,1
sham,3365,2,2
sham,3366,6,10
sham,3367,0,3
sham,3368,0,0
sham,3369,0,3
sham,3370,1,1
sham,3371,1,1
sham,3372,0,4
sham,3373,0,5
sham,3374,1,1
sham,3375,1,2
sham,3376,2,2
sham,3377,2,4
sham,3378,3,6
sham,3379,4,8
sham,3380,1,2
sham,3381,1,9
sham,3382,1,2
sham,3383,2,8
sham,3384,1,6
sham,3385,2,5
sham,3386,3,5
sham,3387,1,2
sham,3388,5,8
sham,3389,1,3
sham,3390,1,1
sham,3391,0,4
sham,3392,1,2
sham,3393,2,5
sham,3394,2,4
sham,3395,5,10
sham,3396,0,4
sham,3397,3,10
sham,3398,3,8
sham,3399,0,1
sham,3400,2,4
sham,3401,1,5
sham,3402,0,1
sham,3403,2,9
sham,3404,0,3
sham,3405,0,1
sham,3406,2,3
sham,3407,0,1
sham,3408,0,2
sham,3409,5,10
sham,3410,2,8
sham,3411,2,5
sham,3412,0,3
sham,3413,1,4
sham,3414,0,1
sham,3415,0,1
sham,3416,2,6
sham,3417,2,5
sham,3418,1,3
sham,3419,1,1
sham,3420,0,1
sham,3421,0,5
sham,3422,6,10
sham,3423,1,2
sham,3424,1,3
sham,3425,1,9
sham,3426,0,1
sham,3427,2,4
sham,3428,2,9
sham,3429,6,8
sham,3430,2,4
sham,3431,2,6
sham,3432,7,13
sham,3433,1,3
sham,3434,1,3
sham,3435,2,8
sham,3436,1,6
sham,3437,3,4
sham,3438,5,7
sham,3439,2,9
sham,3440,3,7
sham,3441,4,9
sham,3442,0,3
sham,3443,2,3
sham,3444,0,2
sham,3445,2,2
sham,3446,0,1
sham,3447,3,5
sham,3448,1,1
sham,3449,0,2
sham,3450,0,2
sham,3451,4,7
sham,3452,0,2
sham,3453,0,3
sham,3454,3,6
sham,3455,3,7
sham,3456,2,3
sham,3457,1,2
sham,3458,6,12
sham,3459,2,6
sham,3460,2,9
sham,3461,2,11
sham,3462,3,6
sham,3463,2,5
sham,3464,0,8
sham,3465,2,7
sham,3466,0,0
sham,3467,1,1
sham,3468,0,2
sham,3469,1,3
sham,3470,1,2
sham,3471,2,9
sham,3472,3,6
sham,3473,0,0
sham,3474,3,4
sham,3475,2,3
sham,3476,3,5
sham,3477,4,11
sham,3478,2,6
sham,3479,2,9
sham,3480,4,7
sham,3481,3,6
sham,3482,1,2
sham,3483,3,10
sham,3484,4,6
sham,3485,0,4
sham,3486,1,1
sham,3487,4,9
sham,3488,1,2
sham,3489,1,2
sham,3490,0,1
sham,3491,3,8
sham,3492,2,3
sham,3493,1,5
sham,3494,2,3
sham,3495,1,1
sham,3496,3,3
sham,3497,3,5
sham,3498,2,3
sham,3499,1,6
sham,3500,2,6
sham,3501,1,2
sham,3502,7,14
sham,3503,2,4
sham,3504,1,5
sham,3505,0,2
sham,3506,1,1
sham,3507,1,1
sham,3508,3,12
sham,3509,4,6
sham,3510,4,12
sham,3511,2,3
sham,3512,2,3
sham,3513,5,8
sham,3514,4,12
sham,3515,4,7
sham,3516,2,6
sham,3517,6,8
sham,3518,3,9
sham,3519,2,11
sham,3520,4,9
sham,3521,1,5
sham,3522,1,6
sham,3523,3,8
sham,3524,4,5
sham,3525,1,5
sham,3526,3,12
sham,3527,3,11
sham,3528,1,3
sham,3529,5,11
sham,3530,2,8
sham,3531,1,1
sham,3532,0,3
sham,3533,2,7
sham,3534,4,13
sham,3535,3,5
sham,3536,2,5
sham,3537,2,4
sham,3538,4,9
sham,3539,1,1
sham,3540,2,6
sham,3541,2,10
sham,3542,1,4
sham,3543,4,11
sham,3544,2,4
sham,3545,1,3
sham,3546,0,4
sham,3547,5,7
sham,3548,1,4
sham,3549,1,2
sham,3550,0,2
sham,3551,3,5
sham,3552,0,0
sham,3553,0,1
sham,3554,1,2
sham,3555,2,7
sham,3556,0,1
sham,3557,4,7
sham,3558,4,12
sham,3559,3,8
sham,3560,1,2
sham,3561,4,12
sham,3562,1,3
sham,3563,2,4
sham,3564,0,3
sham,3565,0,0
sham,3566,1,2
sham,3567,3,9
sham,3568,2,5
sham,3569,0,1
sham,3570,0,3
sham,3571,4,6
sham,3572,2,7
sham,3573,2,6
sham,3574,1,4
sham,3575,4,8
sham,3576,0,0
sham,3577,0,0
sham,3578,1,1
sham,3579,2,5
sham,3580,2,6
sham,3581,1,5
sham,3582,3,8
sham,3583,2,7
sham,3584,3,7
sham,3585,3,6
sham,3586,4,10
sham,3587,1,4
sham,3588,0,2
sham,3589,1,2
sham,3590,0,3
sham,3591,2,7
sham,3592,1,7
sham,3593,0,2
sham,3594,3,8
sham,3595,0,1
sham,3596,4,8
sham,3597,1,1
sham,3598,4,11
sham,3599,2,10
sham,3600,1,3
sham,3601,1,5
sham,3602,0,1
sham,3603,0,0
sham,3604,3,6
sham,3605,2,6
sham,3606,0,1
sham,3607,1,2
sham,3608,1,1
sham,3609,0,6
sham,3610,1,2
sham,3611,6,14
sham,3612,0,3
sham,3613,2,4
sham,3614,2,2
sham,3615,0,1
sham,3616,5,10
sham,3617,0,1
sham,3618,1,2
sham,3619,5,11
sham,3620,4,9
sham,3621,0,1
sham,3622,1,4
sham,3623,0,2
sham,3624,1,2
sham,3625,0,2
sham,3626,0,2
sham,3627,1,3
sham,3628,2,4
sham,3629,1,1
sham,3630,0,1
sham,3631,1,5
sham,3632,5,6
sham,3633,0,1
sham,3634,3,7
sham,3635,3,7
sham,3636,5,8
sham,3637,1,2
sham,3638,2,2
sham,3639,2,9
sham,3640,3,6
sham,3641,3,9
sham,3642,0,1
sham,3643,4,11
sham,3644,1,6
sham,3645,3,9
sham,3646,3,5
sham,3647,0,6
sham,3648,3,9
sham,3649,2,4
sham,3650,3,5
sham,3651,1,1
sham,3652,3,7
sham,3653,1,3
sham,3654,3,11
sham,3655,0,3
sham,3656,4,7
sham,3657,1,9
sham,3658,0,2
sham,3659,0,2
sham,3660,0,2
sham,3661,3,11
sham,3662,2,6
sham,3663,1,3
sham,3664,4,8
sham,3665,3,6
sham,3666,1,2
sham,3667,5,12
sham,3668,0,1
sham,3669,2,8
sham,3670,1,4
sham,3671,0,1
sham,3672,0,2
sham,3673,2,4
sham,3674,1,3
sham,3675,2,7
sham,3676,2,8
sham,3677,1,7
sham,3678,0,2
sham,3679,3,9
sham,3680,0,1
sham,3681,0,3
sham,3682,2,6
sham,3683,6,11
sham,3684,5,8
sham,3685,1,3
sham,3686,0,2
sham,3687,1,9
sham,3688,3,5
sham,3689,1,1
sham,3690,5,12
sham,3691,0,6
sham,3692,1,2
sham,3693,0,2
sham,3694,1,2
sham,3695,4,8
sham,3696,3,6
sham,3697,0,3
sham,3698,3,12
sham,3699,3,6
sham,3700,5,6
sham,3701,2,4
sham,3702,1,3
sham,3703,0,1
sham,3704,0,1
sham,3705,2,3
sham,3706,4,7
sham,3707,4,7
sham,3708,0,1
sham,3709,2,8
sham,3710,3,3
sham,3711,0,3
sham,3712,0,3
sham,3713,1,4
sham,3714,0,3
sham,3715,0,1
sham,3716,3,5
sham,3717,4,7
sham,3718,3,4
sham,3719,0,1
sham,3720,0,0
sham,3721,0,1
sham,3722,0,8
sham,3723,1,1
sham,3724,3,8
sham,3725,0,4
sham,3726,1,2
sham,3727,1,3
sham,3728,0,3
sham,3729,1,4
sham,3730,3,8
sham,3731,7,11
sham,3732,1,5
sham,3733,5,13
sham,3734,0,1
sham,3735,2,3
sham,3736,7,11
sham,3737,0,6
sham,3738,0,7
sham,3739,0,0
sham,3740,1,4
sham,3741,3,7
sham,3742,2,4
sham,3743,3,4
sham,3744,1,4
sham,3745,2,11
sham,3746,0,1
sham,3747,2,5
sham,3748,3,10
sham,3749,5,9
sham,3750,2,3
sham,3751,1,2
sham,3752,1,3
sham,3753,2,5
sham,3754,2,3
sham,3755,1,1
sham,3756,3,7
sham,3757,2,3
sham,3758,1,2
sham,3759,2,9
sham,3760,0,1
sham,3761,2,6
sham,3762,1,3
sham,3763,1,3
sham,3764,5,8
sham,3765,2,3
sham,3766,2,5
sham,3767,1,1
sham,3768,0,0
sham,3769,5,8
sham,3770,2,4
sham,3771,3,9
sham,3772,0,4
sham,3773,0,5
sham,3774,2,4
sham,3775,1,3
sham,3776,2,8
sham,3777,2,3
sham,3778,0,4
sham,3779,0,1
sham,3780,1,2
sham,3781,5,11
sham,3782,3,5
sham,3783,0,3
sham,3784,2,2
sham,3785,1,3
sham,3786,3,5
sham,3787,2,5
sham,3788,0,1
sham,3789,1,7
sham,3790,0,1
sham,3791,1,7
sham,3792,2,6
sham,3793,0,0
sham,3794,2,4
sham,3795,1,3
sham,3796,1,2
sham,3797,3,5
sham,3798,2,5
sham,3799,2,4
sham,3800,2,11
sham,3801,0,1
sham,3802,1,5
sham,3803,2,4
sham,3804,0,2
sham,3805,0,2
sham,3806,2,4
sham,3807,1,2
sham,3808,2,3
sham,3809,1,4
sham,3810,0,3
sham,3811,2,10
sham,3812,4,8
sham,3813,1,3
sham,3814,0,2
sham,3815,1,4
sham,3816,4,11
sham,3817,2,7
sham,3818,0,3
sham,3819,2,3
sham,3820,1,6
sham,3821,3,7
sham,3822,0,1
sham,3823,1,7
sham,3824,2,8
sham,3825,1,4
sham,3826,4,5
sham,3827,3,5
sham,3828,2,11
sham,3829,0,1
sham,3830,2,2
sham,3831,1,7
sham,3832,2,10
sham,3833,1,3
sham,3834,1,9
sham,3835,0,3
sham,3836,3,6
sham,3837,0,2
sham,3838,1,2
sham,3839,2,7
sham,3840,1,1
sham,3841,4,9
sham,3842,0,2
sham,3843,1,2
sham,3844,2,4
sham,3845,4,11
sham,3846,1,8
sham,3847,1,2
sham,3848,2,10
sham,3849,2,11
sham,3850,1,4
sham,3851,1,2
sham,3852,1,3
sham,3853,2,3
sham,3854,1,2
sham,3855,3,13
sham,3856,1,3
sham,3857,4,14
sham,3858,1,4
sham,3859,4,7
sham,3860,1,1
sham,3861,2,3
sham,3862,0,3
sham,3863,1,5
sham,3864,3,9
sham,3865,0,6
sham,3866,0,3
sham,3867,4,8
sham,3868,1,4
sham,3869,1,2
sham,3870,3,6
sham,3871,1,1
sham,3872,0,2
sham,3873,1,2
sham,3874,0,6
sham,3875,3,12
sham,3876,1,2
sham,3877,1,3
sham,3878,1,6
sham,3879,1,2
sham,3880,4,9
sham,3881,0,0
sham,3882,1,7
sham,3883,1,1
sham,3884,4,11
sham,3885,0,1
sham,3886,1,7
sham,3887,1,3
sham,3888,1,2
sham,3889,0,9
sham,3890,3,4
sham,3891,5,13
sham,3892,2,4
sham,3893,1,3
sham,3894,0,0
sham,3895,2,4
sham,3896,0,2
sham,3897,1,9
sham,3898,2,3
sham,3899,1,6
sham,3900,0,0
sham,3901,4,9
sham,3902,0,1
sham,3903,1,3
sham,3904,0,5
sham,3905,1,8
sham,3906,5,11
sham,3907,0,2
sham,3908,2,7
sham,3909,2,9
sham,3910,1,5
sham,3911,0,5
sham,3912,0,1
sham,3913,2,3
sham,3914,2,6
sham,3915,1,8
sham,3916,1,5
sham,3917,0,2
sham,3918,3,8
sham,3919,3,6
sham,3920,1,6
sham,3921,0,5
sham,3922,0,1
sham,3923,1,1
sham,3924,5,5
sham,3925,4,9
sham,3926,1,3
sham,3927,4,9
sham,3928,3,3
sham,3929,0,2
sham,3930,1,6
sham,3931,1,5
sham,3932,2,7
sham,3933,0,0
sham,3934,0,1
sham,3935,0,0
sham,3936,3,6
sham,3937,3,7
sham,3938,5,8
sham,3939,1,10
sham,3940,0,1
sham,3941,0,1
sham,3942,0,2
sham,3943,2,4
sham,3944,1,5
sham,3945,0,2
sham,3946,4,11
sham,3947,5,10
sham,3948,1,1
sham,3949,3,3
sham,3950,3,6
sham,3951,0,2
sham,3952,1,1
sham,3953,1,8
sham,3954,3,13
sham,3955,4,7
sham,3956,1,5
sham,3957,4,10
sham,3958,0,2
sham,3959,5,10
sham,3960,3,9
sham,3961,3,10
sham,3962,0,2
sham,3963,1,3
sham,3964,0,1
sham,3965,1,2
sham,3966,2,8
sham,3967,4,7
sham,3968,2,2
sham,3969,1,1
sham,3970,2,8
sham,3971,1,2
sham,3972,0,4
sham,3973,3,4
sham,3974,3,8
sham,3975,2,9
sham,3976,2,5
sham,3977,0,1
sham,3978,1,2
sham,3979,2,5
sham,3980,1,7
sham,3981,0,1
sham,3982,5,11
sham,3983,0,2
sham,3984,0,1
sham,3985,1,2
sham,3986,2,6
sham,3987,4,10
sham,3988,6,13
sham,3989,0,2
sham,3990,1,5
sham,3991,4,12
sham,3992,4,11
sham,3993,2,2
sham,3994,3,6
sham,3995,2,4
sham,3996,6,12
sham,3997,1,4
sham,3998,1,2
sham,3999,2,4
sham,4000,1,7
sham,4001,2,4
sham,4002,2,3
sham,4003,4,10
sham,4004,5,6
sham,4005,2,3
sham,4006,3,7
sham,4007,0,0
sham,4008,4,9
sham,4009,0,0
sham,4010,2,4
sham,4011,4,9
sham,4012,5,7
sham,4013,0,2
sham,4014,5,10
sham,4015,6,12
sham,4016,3,8
sham,4017,0,4
sham,4018,1,3
sham,4019,1,2
sham,4020,2,3
sham,4021,0,0
sham,4022,1,4
sham,4023,1,2
sham,4024,2,3
sham,4025,1,1
sham,4026,0,2
sham,4027,0,0
sham,4028,0,2
sham,4029,0,4
sham,4030,2,3
sham,4031,1,2
sham,4032,0,4
sham,4033,3,6
sham,4034,0,3
sham,4035,1,1
sham,4036,0,1
sham,4037,0,1
sham,4038,0,1
sham,4039,1,5
sham,4040,1,4
sham,4041,2,4
sham,4042,4,11
sham,4043,1,3
sham,4044,2,4
sham,4045,7,12
sham,4046,1,1
sham,4047,0,4
sham,4048,0,5
sham,4049,3,3
sham,4050,5,10
sham,4051,3,5
sham,4052,0,0
sham,4053,4,8
sham,4054,1,3
sham,4055,2,8
sham,4056,0,2
sham,4057,2,4
sham,4058,1,2
sham,4059,0,0
sham,4060,0,1
sham,4061,3,9
sham,4062,1,7
sham,4063,8,11
sham,4064,3,9
sham,4065,4,10
sham,4066,1,2
sham,4067,6,13
sham,4068,2,7
sham,4069,5,14
sham,4070,0,1
sham,4071,7,10
sham,4072,3,7
sham,4073,5,9
sham,4074,1,3
sham,4075,1,2
sham,4076,1,3
sham,4077,2,10
sham,4078,0,1
sham,4079,3,3
sham,4080,3,5
sham,4081,4,5
sham,4082,3,8
sham,4083,0,1
sham,4084,5,10
sham,4085,1,1
sham,4086,3,7
sham,4087,4,12
sham,4088,1,7
sham,4089,0,2
sham,4090,3,4
sham,4091,4,9
sham,4092,3,5
sham,4093,10,15
sham,4094,2,4
sham,4095,6,9
sham,4096,3,14
sham,4097,0,3
sham,4098,1,3
sham,4099,5,6
sham,4100,0,0
sham,4101,6,18
sham,4102,3,6
sham,4103,0,0
sham,4104,1,1
sham,4105,1,2
sham,4106,5,6
sham,4107,0,2
sham,4108,4,6
sham,4109,1,3
sham,4110,0,1
sham,4111,1,6
sham,4112,2,4
sham,4113,1,4
sham,4114,1,7
sham,4115,1,2
sham,4116,3,7
sham,4117,0,4
sham,4118,1,6
sham,4119,2,4
sham,4120,1,3
sham,4121,2,5
sham,4122,0,0
sham,4123,1,1
sham,4124,1,5
sham,4125,0,4
sham,4126,3,8
sham,4127,2,4
sham,4128,2,5
sham,4129,7,12
sham,4130,3,11
sham,4131,4,5
sham,4132,1,4
sham,4133,2,3
sham,4134,6,11
sham,4135,2,2
sham,4136,0,1
sham,4137,1,1
sham,4138,2,9
sham,4139,2,3
sham,4140,0,1
sham,4141,4,10
sham,4142,2,8
sham,4143,3,8
sham,4144,2,5
sham,4145,0,5
sham,4146,2,6
sham,4147,4,6
sham,4148,4,8
sham,4149,1,2
sham,4150,4,4
sham,4151,1,10
sham,4152,0,1
sham,4153,0,2
sham,4154,1,2
sham,4155,3,8
sham,4156,1,3
sham,4157,0,0
sham,4158,1,6
sham,4159,0,0
sham,4160,1,4
sham,4161,0,6
sham,4162,1,4
sham,4163,2,2
sham,4164,3,4
sham,4165,0,3
sham,4166,2,2
sham,4167,0,5
sham,4168,5,9
sham,4169,0,1
sham,4170,2,13
sham,4171,5,8
sham,4172,5,9
sham,4173,2,6
sham,4174,2,3
sham,4175,1,3
sham,4176,1,4
sham,4177,0,1
sham,4178,1,2
sham,4179,4,11
sham,4180,3,8
sham,4181,0,1
sham,4182,0,2
sham,4183,0,2
sham,4184,0,2
sham,4185,2,5
sham,4186,0,0
sham,4187,1,2
sham,4188,4,9
sham,4189,0,1
sham,4190,1,9
sham,4191,4,11
sham,4192,4,13
sham,4193,0,1
sham,4194,3,6
sham,4195,2,6
sham,4196,1,4
sham,4197,3,8
sham,4198,3,7
sham,4199,0,1
sham,4200,1,3
sham,4201,1,4
sham,4202,2,5
sham,4203,4,9
sham,4204,1,7
sham,4205,2,6
sham,4206,7,8
sham,4207,3,6
sham,4208,0,1
sham,4209,0,3
sham,4210,1,5
sham,4211,2,9
sham,4212,2,8
sham,4213,0,0
sham,4214,2,7
sham,4215,4,8
sham,4216,0,2
sham,4217,1,1
sham,4218,2,7
sham,4219,0,4
sham,4220,2,3
sham,4221,3,4
sham,4222,0,3
sham,4223,2,4
sham,4224,0,2
sham,4225,2,4
sham,4226,2,3
sham,4227,4,7
sham,4228,0,3
sham,4229,2,8
sham,4230,1,1
sham,4231,2,3
sham,4232,0,1
sham,4233,4,11
sham,4234,3,10
sham,4235,2,4
sham,4236,1,4
sham,4237,1,3
sham,4238,1,6
sham,4239,3,6
sham,4240,1,4
sham,4241,2,6
sham,4242,4,6
sham,4243,2,5
sham,4244,0,1
sham,4245,1,1
sham,4246,3,5
sham,4247,6,15
sham,4248,0,1
sham,4249,0,4
sham,4250,2,7
sham,4251,2,6
sham,4252,5,6
sham,4253,3,10
sham,4254,2,10
sham,4255,0,1
sham,4256,7,11
sham,4257,2,5
sham,4258,4,9
sham,4259,1,3
sham,4260,1,1
sham,4261,3,13
sham,4262,1,4
sham,4263,2,3
sham,4264,3,12
sham,4265,1,5
sham,4266,1,2
sham,4267,4,9
sham,4268,1,2
sham,4269,1,2
sham,4270,0,1
sham,4271,0,2
sham,4272,7,9
sham,4273,5,9
sham,4274,0,5
sham,4275,1,6
sham,4276,1,2
sham,4277,0,1
sham,4278,1,1
sham,4279,1,7
sham,4280,2,4
sham,4281,2,5
sham,4282,2,5
sham,4283,1,3
sham,4284,2,4
sham,4285,1,4
sham,4286,5,11
sham,4287,1,5
sham,4288,0,2
sham,4289,4,5
sham,4290,5,12
sham,4291,0,4
sham,4292,1,1
sham,4293,2,10
sham,4294,0,3
sham,4295,0,2
sham,4296,1,1
sham,4297,4,7
sham,4298,1,4
sham,4299,1,7
sham,4300,4,9
sham,4301,0,1
sham,4302,1,3
sham,4303,3,6
sham,4304,1,4
sham,4305,4,10
sham,4306,1,1
sham,4307,3,8
sham,4308,0,0
sham,4309,3,6
sham,4310,2,6
sham,4311,1,1
sham,4312,0,3
sham,4313,1,2
sham,4314,2,6
sham,4315,2,6
sham,4316,1,5
sham,4317,1,1
sham,4318,2,6
sham,4319,0,3
sham,4320,0,5
sham,4321,2,9
sham,4322,0,6
sham,4323,1,4
sham,4324,2,2
sham,4325,0,1
sham,4326,1,1
sham,4327,1,2
sham,4328,1,5
sham,4329,4,8
sham,4330,4,6
sham,4331,0,1
sham,4332,2,6
sham,4333,0,1
sham,4334,1,1
sham,4335,0,2
sham,4336,3,11
sham,4337,0,1
sham,4338,1,6
sham,4339,2,10
sham,4340,1,3
sham,4341,0,5
sham,4342,3,9
sham,4343,1,3
sham,4344,0,3
sham,4345,2,3
sham,4346,1,6
sham,4347,1,4
sham,4348,1,3
sham,4349,2,3
sham,4350,1,7
sham,4351,1,4
sham,4352,4,7
sham,4353,1,4
sham,4354,0,1
sham,4355,0,1
sham,4356,0,6
sham,4357,0,3
sham,4358,2,3
sham,4359,2,3
sham,4360,2,3
sham,4361,1,5
sham,4362,3,5
sham,4363,2,8
sham,4364,0,4
sham,4365,1,2
sham,4366,1,5
sham,4367,1,3
sham,4368,5,6
sham,4369,2,3
sham,4370,0,2
sham,4371,2,4
sham,4372,1,3
sham,4373,2,5
sham,4374,1,5
sham,4375,5,11
sham,4376,1,5
sham,4377,4,8
sham,4378,1,6
sham,4379,2,5
sham,4380,2,6
sham,4381,4,12
sham,4382,1,3
sham,4383,1,4
sham,4384,4,13
sham,4385,1,2
sham,4386,4,8
sham,4387,1,2
sham,4388,4,5
sham,4389,4,14
sham,4390,2,10
sham,4391,2,6
sham,4392,2,3
sham,4393,4,10
sham,4394,1,4
sham,4395,1,2
sham,4396,2,3
sham,4397,0,2
sham,4398,0,1
sham,4399,0,7
sham,4400,0,0
sham,4401,0,0
sham,4402,0,3
sham,4403,3,13
sham,4404,0,7
sham,4405,0,3
sham,4406,2,4
sham,4407,0,2
sham,4408,1,2
sham,4409,0,2
sham,4410,3,11
sham,4411,1,2
sham,4412,0,0
sham,4413,4,7
sham,4414,1,8
sham,4415,2,5
sham,4416,4,9
sham,4417,0,1
sham,4418,0,2
sham,4419,3,8
sham,4420,4,7
sham,4421,3,6
sham,4422,1,3
sham,4423,1,6
sham,4424,4,9
sham,4425,4,11
sham,4426,4,7
sham,4427,2,2
sham,4428,3,6
sham,4429,0,3
sham,4430,1,4
sham,4431,3,10
sham,4432,2,5
sham,4433,3,8
sham,4434,2,9
sham,4435,0,2
sham,4436,3,4
sham,4437,3,11
sham,4438,2,2
sham,4439,1,6
sham,4440,4,10
sham,4441,0,6
sham,4442,1,4
sham,4443,0,1
sham,4444,6,9
sham,4445,3,8
sham,4446,2,5
sham,4447,3,8
sham,4448,1,1
sham,4449,0,2
sham,4450,3,10
sham,4451,0,1
sham,4452,1,2
sham,4453,1,2
sham,4454,1,5
sham,4455,3,12
sham,4456,1,1
sham,4457,2,2
sham,4458,2,4
sham,4459,2,2
sham,4460,2,9
sham,4461,0,1
sham,4462,3,7
sham,4463,0,2
sham,4464,5,12
sham,4465,0,1
sham,4466,3,5
sham,4467,1,2
sham,4468,1,4
sham,4469,2,6
sham,4470,1,2
sham,4471,1,3
sham,4472,1,12
sham,4473,4,13
sham,4474,6,10
sham,4475,0,2
sham,4476,1,1
sham,4477,1,3
sham,4478,0,1
sham,4479,0,5
sham,4480,2,4
sham,4481,3,8
sham,4482,0,2
sham,4483,1,3
sham,4484,2,7
sham,4485,0,1
sham,4486,5,11
sham,4487,0,3
sham,4488,2,3
sham,4489,1,1
sham,4490,1,2
sham,4491,4,8
sham,4492,2,5
sham,4493,2,3
sham,4494,3,8
sham,4495,4,9
sham,4496,1,6
sham,4497,2,8
sham,4498,4,5
sham,4499,0,2
sham,4500,0,0
sham,4501,2,2
sham,4502,1,3
sham,4503,2,5
sham,4504,0,1
sham,4505,2,10
sham,4506,0,2
sham,4507,0,2
sham,4508,6,9
sham,4509,3,3
sham,4510,3,10
sham,4511,3,6
sham,4512,2,7
sham,4513,3,3
sham,4514,1,1
sham,4515,2,6
sham,4516,2,5
sham,4517,1,6
sham,4518,1,5
sham,4519,0,2
sham,4520,3,4
sham,4521,0,2
sham,4522,4,11
sham,4523,0,1
sham,4524,6,10
sham,4525,1,1
sham,4526,1,2
sham,4527,2,5
sham,4528,1,9
sham,4529,2,2
sham,4530,2,11
sham,4531,2,8
sham,4532,1,5
sham,4533,3,5
sham,4534,1,4
sham,4535,1,3
sham,4536,2,11
sham,4537,2,8
sham,4538,0,1
sham,4539,5,8
sham,4540,1,3
sham,4541,1,1
sham,4542,5,12
sham,4543,2,4
sham,4544,3,5
sham,4545,0,2
sham,4546,2,5
sham,4547,1,3
sham,4548,8,14
sham,4549,1,10
sham,4550,0,2
sham,4551,4,9
sham,4552,0,2
sham,4553,0,0
sham,4554,1,1
sham,4555,2,4
sham,4556,2,4
sham,4557,0,2
sham,4558,3,8
sham,4559,0,3
sham,4560,1,5
sham,4561,2,6
sham,4562,0,2
sham,4563,3,9
sham,4564,5,13
sham,4565,2,5
sham,4566,3,4
sham,4567,0,2
sham,4568,1,4
sham,4569,0,2
sham,4570,0,4
sham,4571,3,12
sham,4572,0,7
sham,4573,2,5
sham,4574,1,3
sham,4575,1,4
sham,4576,2,6
sham,4577,1,5
sham,4578,2,13
sham,4579,3,7
sham,4580,3,8
sham,4581,0,1
sham,4582,1,3
sham,4583,2,3
sham,4584,3,8
sham,4585,2,3
sham,4586,2,7
sham,4587,4,7
sham,4588,3,10
sham,4589,0,1
sham,4590,3,4
sham,4591,5,13
sham,4592,2,3
sham,4593,0,1
sham,4594,3,5
sham,4595,0,2
sham,4596,2,6
sham,4597,0,0
sham,4598,0,4
sham,4599,1,4
sham,4600,2,3
sham,4601,1,9
sham,4602,1,4
sham,4603,3,8
sham,4604,0,3
sham,4605,4,7
sham,4606,0,1
sham,4607,0,3
sham,4608,2,5
sham,4609,0,1
sham,4610,5,10
sham,4611,6,10
sham,4612,3,6
sham,4613,2,4
sham,4614,3,7
sham,4615,2,6
sham,4616,0,0
sham,4617,1,1
sham,4618,5,8
sham,4619,0,0
sham,4620,1,4
sham,4621,3,10
sham,4622,3,10
sham,4623,1,7
sham,4624,0,1
sham,4625,2,5
sham,4626,2,5
sham,4627,2,5
sham,4628,1,3
sham,4629,1,3
sham,4630,3,4
sham,4631,3,11
sham,4632,2,7
sham,4633,0,2
sham,4634,2,3
sham,4635,0,3
sham,4636,2,5
sham,4637,1,1
sham,4638,0,1
sham,4639,3,8
sham,4640,3,7
sham,4641,4,9
sham,4642,3,3
sham,4643,0,4
sham,4644,0,1
sham,4645,0,2
sham,4646,2,4
sham,4647,3,6
sham,4648,3,7
sham,4649,1,1
sham,4650,7,9
sham,4651,1,3
sham,4652,3,6
sham,4653,2,9
sham,4654,3,6
sham,4655,3,4
sham,4656,2,6
sham,4657,2,11
sham,4658,0,2
sham,4659,4,6
sham,4660,8,12
sham,4661,0,1
sham,4662,2,5
sham,4663,2,8
sham,4664,5,10
sham,4665,1,4
sham,4666,0,5
sham,4667,3,8
sham,4668,2,2
sham,4669,2,5
sham,4670,1,4
sham,4671,2,8
sham,4672,1,2
sham,4673,3,10
sham,4674,5,9
sham,4675,1,3
sham,4676,2,4
sham,4677,0,1
sham,4678,1,2
sham,4679,3,9
sham,4680,1,2
sham,4681,3,7
sham,4682,5,9
sham,4683,5,8
sham,4684,3,6
sham,4685,7,10
sham,4686,2,5
sham,4687,0,1
sham,4688,3,7
sham,4689,1,4
sham,4690,1,2
sham,4691,2,5
sham,4692,2,5
sham,4693,2,4
sham,4694,1,7
sham,4695,0,6
sham,4696,2,6
sham,4697,3,5
sham,4698,3,6
sham,4699,2,9
sham,4700,2,3
sham,4701,1,6
sham,4702,4,6
sham,4703,0,0
sham,4704,5,10
sham,4705,2,4
sham,4706,0,1
sham,4707,1,3
sham,4708,3,11
sham,4709,1,3
sham,4710,0,3
sham,4711,1,2
sham,4712,0,0
sham,4713,4,14
sham,4714,3,8
sham,4715,1,2
sham,4716,4,7
sham,4717,5,7
sham,4718,1,4
sham,4719,1,2
sham,4720,1,1
sham,4721,0,4
sham,4722,4,11
sham,4723,6,10
sham,4724,3,9
sham,4725,1,2
sham,4726,4,6
sham,4727,2,9
sham,4728,2,5
sham,4729,3,8
sham,4730,4,6
sham,4731,7,12
sham,4732,5,8
sham,4733,0,3
sham,4734,2,5
sham,4735,0,0
sham,4736,2,3
sham,4737,1,1
sham,4738,4,8
sham,4739,4,7
sham,4740,4,8
sham,4741,3,7
sham,4742,4,9
sham,4743,5,8
sham,4744,3,8
sham,4745,0,2
sham,4746,4,5
sham,4747,1,1
sham,4748,2,9
sham,4749,1,2
sham,4750,0,4
sham,4751,0,2
sham,4752,1,4
sham,4753,1,4
sham,4754,2,6
sham,4755,1,1
sham,4756,1,10
sham,4757,5,9
sham,4758,0,0
sham,4759,4,11
sham,4760,1,1
sham,4761,1,2
sham,4762,2,9
sham,4763,3,6
sham,4764,2,3
sham,4765,0,1
sham,4766,1,4
sham,4767,7,12
sham,4768,1,2
sham,4769,1,4
sham,4770,2,3
sham,4771,0,2
sham,4772,1,4
sham,4773,0,1
sham,4774,2,8
sham,4775,4,10
sham,4776,4,14
sham,4777,0,2
sham,4778,2,3
sham,4779,3,8
sham,4780,2,4
sham,4781,1,4
sham,4782,2,4
sham,4783,3,4
sham,4784,0,6
sham,4785,2,4
sham,4786,1,7
sham,4787,2,5
sham,4788,1,3
sham,4789,5,9
sham,4790,1,3
sham,4791,1,5
sham,4792,3,4
sham,4793,1,2
sham,4794,0,1
sham,4795,2,4
sham,4796,1,2
sham,4797,1,2
sham,4798,4,11
sham,4799,1,5
sham,4800,1,1
sham,4801,2,3
sham,4802,0,2
sham,4803,3,8
sham,4804,0,3
sham,4805,0,2
sham,4806,2,3
sham,4807,3,11
sham,4808,6,12
sham,4809,1,4
sham,4810,1,1
sham,4811,1,4
sham,4812,1,4
sham,4813,3,6
sham,4814,4,8
sham,4815,6,7
sham,4816,0,1
sham,4817,3,8
sham,4818,4,11
sham,4819,1,2
sham,4820,4,7
sham,4821,3,5
sham,4822,2,2
sham,4823,1,4
sham,4824,0,2
sham,4825,3,7
sham,4826,0,0
sham,4827,2,7
sham,4828,1,4
sham,4829,5,12
sham,4830,1,4
sham,4831,0,0
sham,4832,2,7
sham,4833,0,2
sham,4834,2,6
sham,4835,2,4
sham,4836,4,8
sham,4837,1,2
sham,4838,2,6
sham,4839,1,2
sham,4840,0,1
sham,4841,0,1
sham,4842,0,0
sham,4843,2,6
sham,4844,2,7
sham,4845,5,10
sham,4846,0,0
sham,4847,2,5
sham,4848,1,6
sham,4849,7,11
sham,4850,2,6
sham,4851,3,12
sham,4852,0,3
sham,4853,1,1
sham,4854,3,9
sham,4855,1,4
sham,4856,0,1
sham,4857,1,6
sham,4858,2,2
sham,4859,0,4
sham,4860,0,2
sham,4861,0,0
sham,4862,1,4
sham,4863,0,5
sham,4864,2,5
sham,4865,0,3
sham,4866,5,9
sham,4867,2,2
sham,4868,0,4
sham,4869,2,5
sham,4870,0,2
sham,4871,2,4
sham,4872,1,6
sham,4873,1,4
sham,4874,5,9
sham,4875,7,12
sham,4876,1,4
sham,4877,0,1
sham,4878,2,5
sham,4879,2,3
sham,4880,0,2
sham,4881,0,1
sham,4882,1,1
sham,4883,1,5
sham,4884,6,11
sham,4885,7,12
sham,4886,5,10
sham,4887,0,1
sham,4888,2,7
sham,4889,1,1
sham,4890,1,4
sham,4891,0,5
sham,4892,3,7
sham,4893,1,3
sham,4894,2,8
sham,4895,1,9
sham,4896,0,2
sham,4897,6,15
sham,4898,2,8
sham,4899,0,3
sham,4900,4,15
sham,4901,0,2
sham,4902,1,2
sham,4903,2,4
sham,4904,0,2
sham,4905,2,2
sham,4906,4,11
sham,4907,4,6
sham,4908,2,4
sham,4909,4,8
sham,4910,2,11
sham,4911,1,8
sham,4912,1,3
sham,4913,0,2
sham,4914,4,11
sham,4915,1,2
sham,4916,6,10
sham,4917,2,4
sham,4918,0,1
sham,4919,3,10
sham,4920,1,2
sham,4921,4,8
sham,4922,2,4
sham,4923,3,7
sham,4924,1,8
sham,4925,0,3
sham,4926,0,5
sham,4927,2,7
sham,4928,1,5
sham,4929,1,3
sham,4930,4,8
sham,4931,2,5
sham,4932,0,0
sham,4933,3,4
sham,4934,4,9
sham,4935,1,1
sham,4936,0,3
sham,4937,3,6
sham,4938,0,0
sham,4939,3,5
sham,4940,1,3
sham,4941,0,11
sham,4942,3,5
sham,4943,2,3
sham,4944,3,3
sham,4945,3,7
sham,4946,2,11
sham,4947,3,10
sham,4948,3,8
sham,4949,3,8
sham,4950,2,4
sham,4951,1,10
sham,4952,5,10
sham,4953,1,3
sham,4954,2,3
sham,4955,1,1
sham,4956,1,4
sham,4957,3,7
sham,4958,3,3
sham,4959,7,10
sham,4960,0,3
sham,4961,4,8
sham,4962,3,7
sham,4963,0,6
sham,4964,2,3
sham,4965,7,14
sham,4966,2,2
sham,4967,3,8
sham,4968,1,2
sham,4969,1,6
sham,4970,1,1
sham,4971,3,7
sham,4972,2,5
sham,4973,2,4
sham,4974,0,3
sham,4975,2,4
sham,4976,2,7
sham,4977,2,4
sham,4978,3,11
sham,4979,2,9
sham,4980,3,9
sham,4981,3,7
sham,4982,1,1
sham,4983,4,8
sham,4984,3,3
sham,4985,2,4
sham,4986,1,5
sham,4987,1,3
sham,4988,2,7
sham,4989,2,6
sham,4990,2,3
sham,4991,4,10
sham,4992,1,5
sham,4993,1,5
sham,4994,2,3
sham,4995,1,5
sham,4996,2,10
sham,4997,6,8
sham,4998,0,2
sham,4999,0,2
sham,5000,2,10
sham,5001,3,6
sham,5002,4,10
sham,5003,1,3
sham,5004,3,10
sham,5005,0,1
sham,5006,2,3
sham,5007,2,7
sham,5008,1,5
sham,5009,1,4
sham,5010,2,5
sham,5011,3,6
sham,5012,1,3
sham,5013,1,4
sham,5014,1,1
sham,5015,2,8
sham,5016,0,2
sham,5017,2,6
sham,5018,3,7
sham,5019,0,1
sham,5020,4,10
sham,5021,0,3
sham,5022,2,5
sham,5023,4,9
sham,5024,6,11
sham,5025,0,0
sham,5026,1,1
sham,5027,2,4
sham,5028,2,3
sham,5029,0,1
sham,5030,2,7
sham,5031,2,8
sham,5032,3,8
sham,5033,0,0
sham,5034,5,8
sham,5035,1,2
sham,5036,2,5
sham,5037,0,3
sham,5038,1,5
sham,5039,0,1
sham,5040,0,2
sham,5041,3,4
sham,5042,3,6
sham,5043,1,6
sham,5044,4,9
sham,5045,2,3
sham,5046,0,0
sham,5047,1,3
sham,5048,2,9
sham,5049,2,6
sham,5050,0,3
sham,5051,2,4
sham,5052,0,5
sham,5053,1,3
sham,5054,4,6
sham,5055,0,1
sham,5056,3,6
sham,5057,4,10
sham,5058,1,3
sham,5059,1,2
sham,5060,4,5
sham,5061,0,2
sham,5062,5,7
sham,5063,0,2
sham,5064,1,1
sham,5065,5,13
sham,5066,2,4
sham,5067,4,8
sham,5068,0,2
sham,5069,1,3
sham,5070,2,3
sham,5071,5,8
sham,5072,3,5
sham,5073,4,10
sham,5074,0,3
sham,5075,2,6
sham,5076,6,11
sham,5077,2,5
sham,5078,0,0
sham,5079,4,9
sham,5080,3,7
sham,5081,1,3
sham,5082,4,10
sham,5083,1,2
sham,5084,0,0
sham,5085,1,5
sham,5086,1,4
sham,5087,0,0
sham,5088,0,1
sham,5089,1,4
sham,5090,4,10
sham,5091,1,2
sham,5092,4,10
sham,5093,4,11
sham,5094,2,3
sham,5095,1,2
sham,5096,1,2
sham,5097,3,7
sham,5098,3,3
sham,5099,0,1
sham,5100,0,3
sham,5101,2,5
sham,5102,3,7
sham,5103,1,6
sham,5104,0,6
sham,5105,4,8
sham,5106,8,12
sham,5107,0,3
sham,5108,3,10
sham,5109,2,5
sham,5110,1,2
sham,5111,1,2
sham,5112,3,3
sham,5113,0,1
sham,5114,3,8
sham,5115,4,11
sham,5116,2,3
sham,5117,2,4
sham,5118,0,1
sham,5119,3,8
sham,5120,0,1
sham,5121,1,2
sham,5122,2,3
sham,5123,0,3
sham,5124,2,3
sham,5125,3,5
sham,5126,2,3
sham,5127,2,6
sham,5128,1,2
sham,5129,2,4
sham,5130,0,4
sham,5131,4,5
sham,5132,4,9
sham,5133,4,9
sham,5134,0,3
sham,5135,3,9
sham,5136,3,11
sham,5137,4,8
sham,5138,1,2
sham,5139,5,14
sham,5140,0,2
sham,5141,2,6
sham,5142,8,14
sham,5143,2,8
sham,5144,2,6
sham,5145,4,7
sham,5146,4,9
sham,5147,4,8
sham,5148,2,9
sham,5149,4,8
sham,5150,1,3
sham,5151,2,4
sham,5152,1,3
sham,5153,2,4
sham,5154,2,7
sham,5155,0,2
sham,5156,4,7
sham,5157,2,8
sham,5158,1,6
sham,5159,3,4
sham,5160,1,1
sham,5161,4,4
sham,5162,0,3
sham,5163,1,3
sham,5164,1,4
sham,5165,4,13
sham,5166,4,6
sham,5167,1,2
sham,5168,0,1
sham,5169,1,3
sham,5170,5,13
sham,5171,3,9
sham,5172,6,10
sham,5173,2,6
sham,5174,3,7
sham,5175,3,12
sham,5176,2,8
sham,5177,5,9
sham,5178,0,0
sham,5179,3,8
sham,5180,2,6
sham,5181,3,6
sham,5182,0,1
sham,5183,0,2
sham,5184,0,1
sham,5185,1,1
sham,5186,2,4
sham,5187,0,5
sham,5188,4,10
sham,5189,1,3
sham,5190,0,3
sham,5191,0,2
sham,5192,0,1
sham,5193,1,3
sham,5194,0,2
sham,5195,2,4
sham,5196,1,3
sham,5197,4,9
sham,5198,2,7
sham,5199,2,12
sham,5200,1,5
sham,5201,2,3
sham,5202,0,1
sham,5203,2,4
sham,5204,0,2
sham,5205,0,2
sham,5206,2,7
sham,5207,7,15
sham,5208,10,15
sham,5209,1,1
sham,5210,3,8
sham,5211,4,7
sham,5212,0,0
sham,5213,1,3
sham,5214,1,1
sham,5215,2,3
sham,5216,2,7
sham,5217,1,9
sham,5218,5,9
sham,5219,4,8
sham,5220,2,4
sham,5221,2,9
sham,5222,0,1
sham,5223,2,9
sham,5224,4,9
sham,5225,2,4
sham,5226,1,3
sham,5227,1,9
sham,5228,0,0
sham,5229,1,10
sham,5230,2,6
sham,5231,5,13
sham,5232,0,1
sham,5233,0,0
sham,5234,3,5
sham,5235,3,3
sham,5236,3,5
sham,5237,1,6
sham,5238,0,2
sham,5239,2,6
sham,5240,1,6
sham,5241,2,6
sham,5242,0,1
sham,5243,2,6
sham,5244,0,4
sham,5245,3,8
sham,5246,7,13
sham,5247,2,3
sham,5248,0,7
sham,5249,4,6
sham,5250,4,10
sham,5251,0,1
sham,5252,1,2
sham,5253,0,1
sham,5254,2,6
sham,5255,0,3
sham,5256,1,5
sham,5257,3,7
sham,5258,2,5
sham,5259,4,10
sham,5260,0,1
sham,5261,1,3
sham,5262,0,3
sham,5263,3,9
sham,5264,1,4
sham,5265,1,3
sham,5266,4,6
sham,5267,0,0
sham,5268,3,7
sham,5269,1,2
sham,5270,2,5
sham,5271,3,8
sham,5272,1,5
sham,5273,1,7
sham,5274,2,7
sham,5275,3,9
sham,5276,0,0
sham,5277,3,10
sham,5278,0,3
sham,5279,1,4
sham,5280,0,2
sham,5281,4,8
sham,5282,1,3
sham,5283,2,9
sham,5284,3,13
sham,5285,3,8
sham,5286,5,8
sham,5287,3,7
sham,5288,3,6
sham,5289,5,13
sham,5290,1,3
sham,5291,1,7
sham,5292,2,6
sham,5293,0,4
sham,5294,0,2
sham,5295,3,4
sham,5296,2,5
sham,5297,6,15
sham,5298,0,1
sham,5299,2,7
sham,5300,4,10
sham,5301,4,5
sham,5302,1,1
sham,5303,4,13
sham,5304,0,7
sham,5305,0,1
sham,5306,4,6
sham,5307,3,8
sham,5308,1,2
sham,5309,3,4
sham,5310,5,11
sham,5311,5,7
sham,5312,0,1
sham,5313,2,4
sham,5314,7,10
sham,5315,0,8
sham,5316,3,5
sham,5317,3,11
sham,5318,1,3
sham,5319,1,1
sham,5320,3,5
sham,5321,0,1
sham,5322,4,6
sham,5323,2,8
sham,5324,0,2
sham,5325,4,10
sham,5326,0,4
sham,5327,2,7
sham,5328,1,7
sham,5329,4,9
sham,5330,6,11
sham,5331,2,10
sham,5332,0,0
sham,5333,2,8
sham,5334,2,6
sham,5335,1,5
sham,5336,1,2
sham,5337,2,4
sham,5338,1,3
sham,5339,1,2
sham,5340,0,4
sham,5341,1,2
sham,5342,1,2
sham,5343,0,2
sham,5344,0,0
sham,5345,5,10
sham,5346,0,2
sham,5347,0,2
sham,5348,2,12
sham,5349,4,8
sham,5350,0,2
sham,5351,1,1
sham,5352,5,6
sham,5353,0,4
sham,5354,0,1
sham,5355,2,5
sham,5356,2,7
sham,5357,0,0
sham,5358,1,2
sham,5359,1,1
sham,5360,1,1
sham,5361,0,1
sham,5362,1,4
sham,5363,0,0
sham,5364,2,5
sham,5365,1,2
sham,5366,2,5
sham,5367,0,1
sham,5368,3,6
sham,5369,3,10
sham,5370,3,12
sham,5371,1,2
sham,5372,0,2
sham,5373,3,8
sham,5374,0,4
sham,5375,2,8
sham,5376,2,3
sham,5377,3,6
sham,5378,0,4
sham,5379,3,9
sham,5380,2,6
sham,5381,0,3
sham,5382,2,2
sham,5383,4,7
sham,5384,1,3
sham,5385,1,2
sham,5386,1,7
sham,5387,5,12
sham,5388,5,10
sham,5389,1,4
sham,5390,2,6
sham,5391,1,2
sham,5392,4,8
sham,5393,5,12
sham,5394,0,2
sham,5395,2,6
sham,5396,1,3
sham,5397,5,12
sham,5398,2,5
sham,5399,0,4
sham,5400,2,4
sham,5401,2,5
sham,5402,1,2
sham,5403,3,13
sham,5404,0,1
sham,5405,1,5
sham,5406,1,11
sham,5407,2,8
sham,5408,1,1
sham,5409,4,9
sham,5410,0,1
sham,5411,2,6
sham,5412,2,5
sham,5413,2,7
sham,5414,2,2
sham,5415,2,4
sham,5416,1,3
sham,5417,1,4
sham,5418,1,1
sham,5419,0,1
sham,5420,7,16
sham,5421,2,5
sham,5422,3,10
sham,5423,2,3
sham,5424,4,10
sham,5425,0,5
sham,5426,0,1
sham,5427,0,0
sham,5428,7,11
sham,5429,3,8
sham,5430,5,8
sham,5431,2,7
sham,5432,4,5
sham,5433,1,2
sham,5434,8,11
sham,5435,3,12
sham,5436,0,0
sham,5437,2,10
sham,5438,5,9
sham,5439,4,10
sham,5440,3,8
sham,5441,2,4
sham,5442,0,0
sham,5443,2,2
sham,5444,1,3
sham,5445,2,10
sham,5446,0,0
sham,5447,1,1
sham,5448,2,10
sham,5449,3,4
sham,5450,1,4
sham,5451,1,4
sham,5452,3,7
sham,5453,0,9
sham,5454,1,3
sham,5455,1,9
sham,5456,0,3
sham,5457,1,3
sham,5458,3,5
sham,5459,2,5
sham,5460,0,0
sham,5461,3,10
sham,5462,2,4
sham,5463,3,10
sham,5464,1,1
sham,5465,0,3
sham,5466,7,10
sham,5467,0,5
sham,5468,3,6
sham,5469,1,1
sham,5470,1,4
sham,5471,2,7
sham,5472,0,0
sham,5473,1,5
sham,5474,3,13
sham,5475,5,7
sham,5476,3,11
sham,5477,3,7
sham,5478,1,3
sham,5479,2,4
sham,5480,0,2
sham,5481,4,12
sham,5482,0,0
sham,5483,3,9
sham,5484,3,5
sham,5485,2,8
sham,5486,3,8
sham,5487,1,4
sham,5488,1,2
sham,5489,3,10
sham,5490,1,1
sham,5491,3,6
sham,5492,1,3
sham,5493,5,9
sham,5494,0,1
sham,5495,6,12
sham,5496,4,8
sham,5497,0,1
sham,5498,0,5
sham,5499,0,1
sham,5500,0,1
sham,5501,2,7
sham,5502,1,1
sham,5503,0,3
sham,5504,2,7
sham,5505,3,10
sham,5506,2,11
sham,5507,3,9
sham,5508,0,1
sham,5509,1,2
sham,5510,0,0
sham,5511,4,12
sham,5512,0,1
sham,5513,0,3
sham,5514,1,5
sham,5515,2,7
sham,5516,5,11
sham,5517,3,10
sham,5518,1,2
sham,5519,4,6
sham,5520,0,0
sham,5521,6,10
sham,5522,0,2
sham,5523,1,9
sham,5524,0,2
sham,5525,1,4
sham,5526,0,1
sham,5527,3,10
sham,5528,9,13
sham,5529,0,1
sham,5530,2,11
sham,5531,6,13
sham,5532,3,5
sham,5533,3,7
sham,5534,2,5
sham,5535,0,2
sham,5536,1,3
sham,5537,1,1
sham,5538,2,7
sham,5539,5,10
sham,5540,1,4
sham,5541,0,1
sham,5542,1,4
sham,5543,8,14
sham,5544,2,7
sham,5545,0,5
sham,5546,3,6
sham,5547,2,4
sham,5548,4,8
sham,5549,2,5
sham,5550,2,3
sham,5551,1,8
sham,5552,0,1
sham,5553,1,4
sham,5554,2,10
sham,5555,0,1
sham,5556,4,9
sham,5557,2,5
sham,5558,0,1
sham,5559,1,2
sham,5560,3,7
sham,5561,1,3
sham,5562,1,7
sham,5563,6,11
sham,5564,0,2
sham,5565,1,5
sham,5566,2,3
sham,5567,1,3
sham,5568,3,4
sham,5569,1,2
sham,5570,0,0
sham,5571,1,5
sham,5572,0,3
sham,5573,5,14
sham,5574,0,1
sham,5575,4,9
sham,5576,1,6
sham,5577,1,2
sham,5578,4,8
sham,5579,3,8
sham,5580,1,4
sham,5581,2,2
sham,5582,0,2
sham,5583,1,3
sham,5584,2,8
sham,5585,3,9
sham,5586,1,3
sham,5587,4,8
sham,5588,0,1
sham,5589,1,5
sham,5590,1,3
sham,5591,1,1
sham,5592,1,3
sham,5593,0,2
sham,5594,0,4
sham,5595,0,7
sham,5596,3,4
sham,5597,1,2
sham,5598,0,3
sham,5599,2,3
sham,5600,2,5
sham,5601,0,1
sham,5602,2,8
sham,5603,1,4
sham,5604,2,5
sham,5605,1,3
sham,5606,1,2
sham,5607,4,7
sham,5608,0,1
sham,5609,0,0
sham,5610,4,13
sham,5611,1,3
sham,5612,1,2
sham,5613,2,4
sham,5614,0,0
sham,5615,1,1
sham,5616,3,6
sham,5617,2,4
sham,5618,3,7
sham,5619,0,1
sham,5620,4,9
sham,5621,2,6
sham,5622,1,6
sham,5623,1,1
sham,5624,4,10
sham,5625,0,6
sham,5626,2,7
sham,5627,5,14
sham,5628,1,2
sham,5629,2,4
sham,5630,6,11
sham,5631,3,9
sham,5632,0,3
sham,5633,1,6
sham,5634,3,8
sham,5635,3,9
sham,5636,0,1
sham,5637,2,6
sham,5638,1,1
sham,5639,1,4
sham,5640,0,0
sham,5641,2,6
sham,5642,0,1
sham,5643,1,1
sham,5644,1,2
sham,5645,4,9
sham,5646,4,9
sham,5647,1,6
sham,5648,3,4
sham,5649,1,3
sham,5650,0,3
sham,5651,0,0
sham,5652,2,5
sham,5653,2,4
sham,5654,5,7
sham,5655,0,1
sham,5656,0,6
sham,5657,0,3
sham,5658,1,2
sham,5659,2,4
sham,5660,1,1
sham,5661,0,3
sham,5662,0,1
sham,5663,4,11
sham,5664,2,8
sham,5665,1,6
sham,5666,0,1
sham,5667,1,3
sham,5668,2,10
sham,5669,0,2
sham,5670,0,4
sham,5671,1,3
sham,5672,2,3
sham,5673,5,12
sham,5674,5,11
sham,5675,4,7
sham,5676,0,2
sham,5677,4,8
sham,5678,5,10
sham,5679,2,5
sham,5680,0,1
sham,5681,2,5
sham,5682,2,2
sham,5683,0,2
sham,5684,0,9
sham,5685,1,2
sham,5686,1,4
sham,5687,0,2
sham,5688,1,2
sham,5689,1,8
sham,5690,6,9
sham,5691,1,7
sham,5692,0,1
sham,5693,2,4
sham,5694,5,13
sham,5695,1,3
sham,5696,3,6
sham,5697,2,4
sham,5698,5,11
sham,5699,0,7
sham,5700,2,2
sham,5701,1,3
sham,5702,5,9
sham,5703,3,3
sham,5704,2,7
sham,5705,3,11
sham,5706,2,4
sham,5707,6,12
sham,5708,5,12
sham,5709,2,5
sham,5710,1,7
sham,5711,1,4
sham,5712,0,2
sham,5713,7,14
sham,5714,3,4
sham,5715,0,0
sham,5716,2,8
sham,5717,7,13
sham,5718,0,1
sham,5719,0,2
sham,5720,2,3
sham,5721,0,0
sham,5722,2,5
sham,5723,0,2
sham,5724,2,4
sham,5725,1,5
sham,5726,5,8
sham,5727,2,6
sham,5728,3,7
sham,5729,5,11
sham,5730,2,8
sham,5731,5,11
sham,5732,5,8
sham,5733,2,4
sham,5734,5,11
sham,5735,5,10
sham,5736,1,1
sham,5737,0,0
sham,5738,0,0
sham,5739,0,1
sham,5740,3,11
sham,5741,1,2
sham,5742,2,7
sham,5743,0,1
sham,5744,0,1
sham,5745,3,7
sham,5746,0,2
sham,5747,0,7
sham,5748,0,2
sham,5749,1,4
sham,5750,7,8
sham,5751,4,8
sham,5752,0,1
sham,5753,0,0
sham,5754,3,9
sham,5755,6,12
sham,5756,6,13
sham,5757,2,5
sham,5758,1,6
sham,5759,0,0
sham,5760,0,2
sham,5761,1,2
sham,5762,1,2
sham,5763,0,0
sham,5764,0,4
sham,5765,4,8
sham,5766,0,1
sham,5767,4,9
sham,5768,2,7
sham,5769,3,6
sham,5770,2,10
sham,5771,5,8
sham,5772,2,9
sham,5773,1,2
sham,5774,3,7
sham,5775,0,1
sham,5776,4,9
sham,5777,1,1
sham,5778,1,5
sham,5779,1,3
sham,5780,2,8
sham,5781,5,9
sham,5782,1,5
sham,5783,0,2
sham,5784,5,11
sham,5785,3,8
sham,5786,4,6
sham,5787,3,10
sham,5788,0,2
sham,5789,3,8
sham,5790,0,1
sham,5791,3,9
sham,5792,1,5
sham,5793,0,4
sham,5794,2,7
sham,5795,0,1
sham,5796,4,11
sham,5797,1,2
sham,5798,5,8
sham,5799,2,4
sham,5800,0,0
sham,5801,1,3
sham,5802,1,3
sham,5803,2,7
sham,5804,2,10
sham,5805,0,5
sham,5806,3,5
sham,5807,1,2
sham,5808,1,2
sham,5809,1,4
sham,5810,1,2
sham,5811,0,3
sham,5812,2,7
sham,5813,1,7
sham,5814,1,2
sham,5815,2,11
sham,5816,2,5
sham,5817,1,4
sham,5818,3,11
sham,5819,0,0
sham,5820,1,1
sham,5821,3,3
sham,5822,1,1
sham,5823,0,5
sham,5824,1,2
sham,5825,1,3
sham,5826,1,3
sham,5827,2,4
sham,5828,2,6
sham,5829,2,3
sham,5830,1,2
sham,5831,5,8
sham,5832,4,13
sham,5833,2,10
sham,5834,0,2
sham,5835,2,7
sham,5836,1,6
sham,5837,0,3
sham,5838,0,2
sham,5839,3,6
sham,5840,1,3
sham,5841,1,1
sham,5842,1,6
sham,5843,1,1
sham,5844,0,2
sham,5845,0,2
sham,5846,0,3
sham,5847,3,8
sham,5848,0,3
sham,5849,2,9
sham,5850,1,6
sham,5851,1,3
sham,5852,4,11
sham,5853,2,6
sham,5854,2,7
sham,5855,0,3
sham,5856,0,1
sham,5857,0,0
sham,5858,0,0
sham,5859,2,8
sham,5860,4,8
sham,5861,4,10
sham,5862,1,4
sham,5863,2,8
sham,5864,3,10
sham,5865,0,3
sham,5866,1,5
sham,5867,2,3
sham,5868,2,5
sham,5869,2,9
sham,5870,3,7
sham,5871,1,2
sham,5872,4,8
sham,5873,0,4
sham,5874,1,8
sham,5875,0,2
sham,5876,1,8
sham,5877,1,6
sham,5878,3,3
sham,5879,3,6
sham,5880,4,8
sham,5881,3,8
sham,5882,1,5
sham,5883,0,0
sham,5884,1,2
sham,5885,3,11
sham,5886,2,8
sham,5887,1,3
sham,5888,1,7
sham,5889,0,1
sham,5890,2,8
sham,5891,0,1
sham,5892,1,4
sham,5893,2,5
sham,5894,4,10
sham,5895,1,4
sham,5896,0,1
sham,5897,2,5
sham,5898,2,4
sham,5899,2,10
sham,5900,2,5
sham,5901,2,9
sham,5902,1,1
sham,5903,4,8
sham,5904,2,5
sham,5905,1,2
sham,5906,0,0
sham,5907,2,2
sham,5908,3,6
sham,5909,0,1
sham,5910,4,9
sham,5911,0,2
sham,5912,0,2
sham,5913,1,7
sham,5914,2,4
sham,5915,6,9
sham,5916,1,6
sham,5917,3,7
sham,5918,0,6
sham,5919,0,3
sham,5920,2,3
sham,5921,1,2
sham,5922,4,8
sham,5923,1,5
sham,5924,1,9
sham,5925,4,11
sham,5926,1,2
sham,5927,4,8
sham,5928,1,3
sham,5929,2,4
sham,5930,0,1
sham,5931,1,3
sham,5932,2,4
sham,5933,2,3
sham,5934,1,7
sham,5935,4,4
sham,5936,5,12
sham,5937,3,8
sham,5938,0,3
sham,5939,3,7
sham,5940,3,5
sham,5941,2,9
sham,5942,1,3
sham,5943,2,5
sham,5944,4,8
sham,5945,1,8
sham,5946,1,4
sham,5947,3,10
sham,5948,0,2
sham,5949,4,8
sham,5950,2,3
sham,5951,2,5
sham,5952,2,6
sham,5953,3,10
sham,5954,4,9
sham,5955,2,8
sham,5956,0,0
sham,5957,1,1
sham,5958,2,3
sham,5959,2,2
sham,5960,3,7
sham,5961,2,3
sham,5962,1,4
sham,5963,1,6
sham,5964,1,4
sham,5965,2,3
sham,5966,1,7
sham,5967,1,3
sham,5968,5,10
sham,5969,1,1
sham,5970,1,4
sham,5971,1,5
sham,5972,2,3
sham,5973,1,3
sham,5974,5,7
sham,5975,0,0
sham,5976,2,8
sham,5977,4,7
sham,5978,7,16
sham,5979,0,0
sham,5980,3,6
sham,5981,0,2
sham,5982,1,1
sham,5983,1,3
sham,5984,0,1
sham,5985,1,5
sham,5986,0,3
sham,5987,2,7
sham,5988,3,6
sham,5989,5,8
sham,5990,1,1
sham,5991,4,7
sham,5992,3,4
sham,5993,2,4
sham,5994,1,5
sham,5995,3,4
sham,5996,0,0
sham,5997,2,6
sham,5998,2,3
sham,5999,1,3
sham,6000,0,1
sham,6001,1,5
sham,6002,0,1
sham,6003,6,8
sham,6004,1,3
sham,6005,1,5
sham,6006,3,6
sham,6007,6,11
sham,6008,3,9
sham,6009,4,10
sham,6010,5,12
sham,6011,5,17
sham,6012,1,1
sham,6013,1,4
sham,6014,8,9
sham,6015,0,4
sham,6016,1,2
sham,6017,3,11
sham,6018,3,9
sham,6019,0,4
sham,6020,1,4
sham,6021,1,3
sham,6022,1,6
sham,6023,0,0
sham,6024,4,9
sham,6025,0,1
sham,6026,2,2
sham,6027,1,5
sham,6028,1,1
sham,6029,0,4
sham,6030,3,6
sham,6031,2,7
sham,6032,2,14
sham,6033,7,13
sham,6034,1,10
sham,6035,4,5
sham,6036,1,7
sham,6037,5,15
sham,6038,3,9
sham,6039,3,6
sham,6040,3,6
sham,6041,2,7
sham,6042,0,1
sham,6043,3,4
sham,6044,0,2
sham,6045,1,6
sham,6046,1,6
sham,6047,1,5
sham,6048,1,1
sham,6049,3,8
sham,6050,0,0
sham,6051,4,9
sham,6052,2,7
sham,6053,1,1
sham,6054,3,9
sham,6055,0,3
sham,6056,4,8
sham,6057,0,2
sham,6058,1,3
sham,6059,0,0
sham,6060,3,7
sham,6061,0,0
sham,6062,3,7
sham,6063,4,8
sham,6064,0,1
sham,6065,0,0
sham,6066,1,5
sham,6067,0,4
sham,6068,3,5
sham,6069,1,8
sham,6070,2,4
sham,6071,2,3
sham,6072,1,4
sham,6073,2,4
sham,6074,1,4
sham,6075,1,2
sham,6076,0,1
sham,6077,0,7
sham,6078,0,2
sham,6079,3,10
sham,6080,0,3
sham,6081,3,5
sham,6082,3,11
sham,6083,0,1
sham,6084,1,5
sham,6085,1,2
sham,6086,1,2
sham,6087,1,8
sham,6088,1,5
sham,6089,2,3
sham,6090,3,10
sham,6091,1,5
sham,6092,1,6
sham,6093,3,3
sham,6094,1,4
sham,6095,4,12
sham,6096,4,10
sham,6097,0,0
sham,6098,0,0
sham,6099,0,4
sham,6100,3,8
sham,6101,2,7
sham,6102,2,6
sham,6103,2,5
sham,6104,2,3
sham,6105,1,7
sham,6106,5,15
sham,6107,3,10
sham,6108,2,8
sham,6109,0,1
sham,6110,4,8
sham,6111,0,0
sham,6112,6,10
sham,6113,3,8
sham,6114,0,5
sham,6115,0,3
sham,6116,5,8
sham,6117,3,11
sham,6118,2,3
sham,6119,2,8
sham,6120,5,9
sham,6121,0,3
sham,6122,2,7
sham,6123,1,3
sham,6124,0,2
sham,6125,0,1
sham,6126,2,2
sham,6127,1,8
sham,6128,0,0
sham,6129,0,3
sham,6130,2,2
sham,6131,0,2
sham,6132,0,0
sham,6133,0,3
sham,6134,1,6
sham,6135,0,1
sham,6136,0,1
sham,6137,3,8
sham,6138,0,1
sham,6139,1,3
sham,6140,2,7
sham,6141,2,10
sham,6142,0,3
sham,6143,1,2
sham,6144,0,8
sham,6145,3,7
sham,6146,0,3
sham,6147,0,1
sham,6148,2,3
sham,6149,6,8
sham,6150,3,8
sham,6151,4,6
sham,6152,3,12
sham,6153,0,1
sham,6154,1,2
sham,6155,1,2
sham,6156,0,3
sham,6157,5,13
sham,6158,3,6
sham,6159,1,3
sham,6160,4,9
sham,6161,2,6
sham,6162,1,4
sham,6163,0,0
sham,6164,1,4
sham,6165,2,5
sham,6166,5,8
sham,6167,0,3
sham,6168,3,14
sham,6169,3,10
sham,6170,3,9
sham,6171,3,8
sham,6172,3,3
sham,6173,2,6
sham,6174,3,7
sham,6175,1,2
sham,6176,1,2
sham,6177,1,1
sham,6178,3,3
sham,6179,1,3
sham,6180,1,1
sham,6181,1,2
sham,6182,3,9
sham,6183,2,10
sham,6184,1,2
sham,6185,0,3
sham,6186,3,4
sham,6187,0,1
sham,6188,0,1
sham,6189,7,13
sham,6190,2,5
sham,6191,3,5
sham,6192,4,9
sham,6193,1,2
sham,6194,2,5
sham,6195,1,2
sham,6196,1,1
sham,6197,2,6
sham,6198,4,8
sham,6199,2,6
sham,6200,1,1
sham,6201,2,6
sham,6202,2,4
sham,6203,0,0
sham,6204,2,3
sham,6205,3,10
sham,6206,0,0
sham,6207,0,2
sham,6208,0,2
sham,6209,1,4
sham,6210,6,12
sham,6211,2,5
sham,6212,3,4
sham,6213,0,0
sham,6214,1,3
sham,6215,0,4
sham,6216,0,0
sham,6217,1,9
sham,6218,0,4
sham,6219,1,4
sham,6220,3,8
sham,6221,2,3
sham,6222,4,6
sham,6223,2,3
sham,6224,2,5
sham,6225,0,6
sham,6226,0,4
sham,6227,1,2
sham,6228,4,8
sham,6229,4,8
sham,6230,2,5
sham,6231,1,2
sham,6232,0,0
sham,6233,4,7
sham,6234,2,10
sham,6235,2,4
sham,6236,6,7
sham,6237,3,8
sham,6238,0,1
sham,6239,0,5
sham,6240,3,16
sham,6241,2,7
sham,6242,4,6
sham,6243,0,0
sham,6244,5,12
sham,6245,5,11
sham,6246,1,4
sham,6247,1,1
sham,6248,5,10
sham,6249,3,6
sham,6250,0,3
sham,6251,4,9
sham,6252,3,11
sham,6253,0,2
sham,6254,1,3
sham,6255,0,3
sham,6256,0,0
sham,6257,4,10
sham,6258,2,6
sham,6259,2,6
sham,6260,4,9
sham,6261,0,2
sham,6262,2,8
sham,6263,2,3
sham,6264,3,7
sham,6265,2,4
sham,6266,2,2
sham,6267,2,9
sham,6268,2,4
sham,6269,1,2
sham,6270,3,7
sham,6271,0,5
sham,6272,1,2
sham,6273,5,8
sham,6274,3,3
sham,6275,3,6
sham,6276,1,3
sham,6277,0,4
sham,6278,5,11
sham,6279,1,1
sham,6280,3,6
sham,6281,2,6
sham,6282,2,3
sham,6283,0,2
sham,6284,0,4
sham,6285,2,6
sham,6286,0,1
sham,6287,1,2
sham,6288,1,7
sham,6289,0,0
sham,6290,0,2
sham,6291,3,9
sham,6292,2,6
sham,6293,3,6
sham,6294,2,5
sham,6295,3,10
sham,6296,4,8
sham,6297,3,4
sham,6298,2,4
sham,6299,4,7
sham,6300,3,10
sham,6301,0,0
sham,6302,1,2
sham,6303,0,1
sham,6304,2,4
sham,6305,1,2
sham,6306,2,3
sham,6307,0,0
sham,6308,1,8
sham,6309,0,3
sham,6310,0,1
sham,6311,3,8
sham,6312,5,13
sham,6313,0,4
sham,6314,2,7
sham,6315,0,0
sham,6316,0,0
sham,6317,4,10
sham,6318,0,3
sham,6319,2,3
sham,6320,5,10
sham,6321,2,8
sham,6322,3,10
sham,6323,3,9
sham,6324,3,4
sham,6325,1,3
sham,6326,1,3
sham,6327,2,5
sham,6328,1,1
sham,6329,2,4
sham,6330,2,8
sham,6331,2,5
sham,6332,4,9
sham,6333,2,3
sham,6334,0,3
sham,6335,1,2
sham,6336,2,2
sham,6337,5,12
sham,6338,3,8
sham,6339,1,2
sham,6340,0,4
sham,6341,4,11
sham,6342,2,6
sham,6343,0,4
sham,6344,1,1
sham,6345,1,5
sham,6346,0,3
sham,6347,1,5
sham,6348,1,4
sham,6349,1,3
sham,6350,2,5
sham,6351,2,7
sham,6352,0,1
sham,6353,3,6
sham,6354,0,0
sham,6355,0,3
sham,6356,0,0
sham,6357,1,6
sham,6358,5,15
sham,6359,3,11
sham,6360,2,6
sham,6361,4,13
sham,6362,3,6
sham,6363,1,2
sham,6364,1,1
sham,6365,2,3
sham,6366,0,1
sham,6367,0,2
sham,6368,3,3
sham,6369,1,4
sham,6370,1,2
sham,6371,0,1
sham,6372,0,2
sham,6373,1,3
sham,6374,5,8
sham,6375,2,8
sham,6376,4,8
sham,6377,2,13
sham,6378,0,1
sham,6379,0,1
sham,6380,1,3
sham,6381,2,3
sham,6382,1,2
sham,6383,5,11
sham,6384,3,10
sham,6385,3,7
sham,6386,3,5
sham,6387,1,8
sham,6388,2,5
sham,6389,0,1
sham,6390,0,1
sham,6391,1,3
sham,6392,0,1
sham,6393,1,7
sham,6394,0,1
sham,6395,2,7
sham,6396,1,2
sham,6397,1,2
sham,6398,2,6
sham,6399,2,8
sham,6400,5,7
sham,6401,1,4
sham,6402,0,4
sham,6403,2,5
sham,6404,0,0
sham,6405,0,6
sham,6406,3,5
sham,6407,2,5
sham,6408,4,9
sham,6409,3,5
sham,6410,5,9
sham,6411,2,9
sham,6412,7,14
sham,6413,0,3
sham,6414,3,6
sham,6415,4,7
sham,6416,0,3
sham,6417,1,2
sham,6418,2,5
sham,6419,0,2
sham,6420,2,5
sham,6421,3,6
sham,6422,3,3
sham,6423,1,4
sham,6424,1,8
sham,6425,1,3
sham,6426,0,1
sham,6427,5,10
sham,6428,0,1
sham,6429,0,1
sham,6430,3,8
sham,6431,2,7
sham,6432,0,0
sham,6433,2,9
sham,6434,1,4
sham,6435,0,1
sham,6436,3,4
sham,6437,2,7
sham,6438,0,1
sham,6439,4,8
sham,6440,2,8
sham,6441,0,7
sham,6442,3,7
sham,6443,3,8
sham,6444,2,6
sham,6445,2,3
sham,6446,3,5
sham,6447,4,7
sham,6448,2,8
sham,6449,7,12
sham,6450,1,2
sham,6451,0,5
sham,6452,0,2
sham,6453,6,11
sham,6454,1,3
sham,6455,1,2
sham,6456,3,8
sham,6457,0,4
sham,6458,1,3
sham,6459,2,4
sham,6460,7,14
sham,6461,1,7
sham,6462,5,11
sham,6463,3,5
sham,6464,3,6
sham,6465,3,9
sham,6466,6,11
sham,6467,0,5
sham,6468,3,7
sham,6469,6,9
sham,6470,1,6
sham,6471,2,12
sham,6472,0,5
sham,6473,1,5
sham,6474,0,2
sham,6475,0,1
sham,6476,1,3
sham,6477,2,7
sham,6478,3,9
sham,6479,5,7
sham,6480,0,3
sham,6481,2,3
sham,6482,2,10
sham,6483,2,7
sham,6484,5,9
sham,6485,1,2
sham,6486,1,4
sham,6487,0,1
sham,6488,1,2
sham,6489,1,7
sham,6490,2,5
sham,6491,1,5
sham,6492,1,4
sham,6493,3,7
sham,6494,0,0
sham,6495,1,1
sham,6496,1,3
sham,6497,2,9
sham,6498,1,5
sham,6499,1,2
sham,6500,1,2
sham,6501,3,9
sham,6502,1,2
sham,6503,2,5
sham,6504,0,2
sham,6505,1,3
sham,6506,2,2
sham,6507,4,7
sham,6508,3,10
sham,6509,3,4
sham,6510,3,7
sham,6511,3,6
sham,6512,1,3
sham,6513,0,1
sham,6514,2,7
sham,6515,2,8
sham,6516,3,10
sham,6517,0,5
sham,6518,1,6
sham,6519,1,7
sham,6520,2,6
sham,6521,2,8
sham,6522,3,7
sham,6523,2,3
sham,6524,0,0
sham,6525,6,9
sham,6526,1,3
sham,6527,2,5
sham,6528,3,6
sham,6529,0,1
sham,6530,2,6
sham,6531,3,10
sham,6532,0,4
sham,6533,0,1
sham,6534,0,2
sham,6535,1,3
sham,6536,3,7
sham,6537,1,3
sham,6538,4,11
sham,6539,3,9
sham,6540,0,2
sham,6541,1,2
sham,6542,4,9
sham,6543,2,5
sham,6544,0,0
sham,6545,1,2
sham,6546,0,1
sham,6547,0,4
sham,6548,2,9
sham,6549,3,9
sham,6550,1,3
sham,6551,0,0
sham,6552,3,10
sham,6553,0,3
sham,6554,0,1
sham,6555,4,11
sham,6556,1,1
sham,6557,2,3
sham,6558,1,3
sham,6559,2,7
sham,6560,1,2
sham,6561,5,10
sham,6562,2,3
sham,6563,2,9
sham,6564,0,1
sham,6565,2,8
sham,6566,3,9
sham,6567,0,0
sham,6568,1,5
sham,6569,1,2
sham,6570,1,2
sham,6571,0,4
sham,6572,3,6
sham,6573,3,12
sham,6574,4,8
sham,6575,1,2
sham,6576,3,8
sham,6577,1,2
sham,6578,0,2
sham,6579,0,2
sham,6580,1,3
sham,6581,1,4
sham,6582,3,7
sham,6583,2,3
sham,6584,0,1
sham,6585,4,7
sham,6586,1,6
sham,6587,5,7
sham,6588,1,5
sham,6589,4,4
sham,6590,0,3
sham,6591,2,5
sham,6592,0,0
sham,6593,2,7
sham,6594,3,7
sham,6595,3,5
sham,6596,0,1
sham,6597,0,0
sham,6598,0,5
sham,6599,0,0
sham,6600,0,3
sham,6601,2,6
sham,6602,1,5
sham,6603,0,8
sham,6604,0,3
sham,6605,1,4
sham,6606,0,2
sham,6607,0,6
sham,6608,1,8
sham,6609,5,8
sham,6610,2,13
sham,6611,1,8
sham,6612,7,12
sham,6613,2,6
sham,6614,0,1
sham,6615,2,3
sham,6616,0,2
sham,6617,0,1
sham,6618,2,5
sham,6619,4,9
sham,6620,3,6
sham,6621,1,4
sham,6622,1,7
sham,6623,2,4
sham,6624,6,12
sham,6625,1,3
sham,6626,4,10
sham,6627,0,1
sham,6628,0,2
sham,6629,4,10
sham,6630,4,10
sham,6631,4,8
sham,6632,1,1
sham,6633,1,3
sham,6634,3,6
sham,6635,0,1
sham,6636,0,4
sham,6637,0,0
sham,6638,0,1
sham,6639,0,7
sham,6640,2,8
sham,6641,2,6
sham,6642,2,7
sham,6643,0,1
sham,6644,0,3
sham,6645,4,12
sham,6646,1,5
sham,6647,0,2
sham,6648,4,9
sham,6649,2,7
sham,6650,5,11
sham,6651,5,8
sham,6652,0,3
sham,6653,0,1
sham,6654,0,2
sham,6655,1,2
sham,6656,1,1
sham,6657,5,16
sham,6658,4,8
sham,6659,1,7
sham,6660,4,7
sham,6661,4,11
sham,6662,0,2
sham,6663,3,7
sham,6664,0,3
sham,6665,5,11
sham,6666,0,2
sham,6667,3,9
sham,6668,2,7
sham,6669,2,7
sham,6670,2,2
sham,6671,2,7
sham,6672,3,3
sham,6673,1,6
sham,6674,2,4
sham,6675,3,7
sham,6676,2,3
sham,6677,4,8
sham,6678,3,9
sham,6679,1,3
sham,6680,1,3
sham,6681,3,10
sham,6682,2,7
sham,6683,4,9
sham,6684,0,1
sham,6685,1,1
sham,6686,5,11
sham,6687,0,2
sham,6688,0,4
sham,6689,1,1
sham,6690,1,1
sham,6691,3,4
sham,6692,5,11
sham,6693,3,9
sham,6694,0,0
sham,6695,0,1
sham,6696,2,6
sham,6697,0,2
sham,6698,1,4
sham,6699,2,12
sham,6700,3,5
sham,6701,6,8
sham,6702,1,1
sham,6703,1,1
sham,6704,0,1
sham,6705,0,2
sham,6706,3,12
sham,6707,3,8
sham,6708,1,2
sham,6709,0,2
sham,6710,2,3
sham,6711,2,4
sham,6712,8,12
sham,6713,3,5
sham,6714,2,3
sham,6715,2,4
sham,6716,0,1
sham,6717,2,2
sham,6718,0,2
sham,6719,0,1
sham,6720,6,9
sham,6721,1,2
sham,6722,2,5
sham,6723,1,2
sham,6724,3,10
sham,6725,5,7
sham,6726,0,1
sham,6727,3,9
sham,6728,3,8
sham,6729,0,0
sham,6730,2,2
sham,6731,0,1
sham,6732,1,4
sham,6733,1,7
sham,6734,1,3
sham,6735,2,5
sham,6736,0,1
sham,6737,1,1
sham,6738,1,3
sham,6739,3,7
sham,6740,2,10
sham,6741,3,6
sham,6742,4,10
sham,6743,5,12
sham,6744,0,1
sham,6745,1,2
sham,6746,1,3
sham,6747,1,2
sham,6748,1,4
sham,6749,0,2
sham,6750,3,8
sham,6751,1,1
sham,6752,0,0
sham,6753,1,8
sham,6754,0,5
sham,6755,3,8
sham,6756,4,12
sham,6757,0,2
sham,6758,3,6
sham,6759,1,6
sham,6760,3,6
sham,6761,0,2
sham,6762,0,3
sham,6763,1,5
sham,6764,2,6
sham,6765,3,9
sham,6766,1,6
sham,6767,1,8
sham,6768,0,1
sham,6769,1,3
sham,6770,2,9
sham,6771,1,3
sham,6772,5,10
sham,6773,0,6
sham,6774,0,0
sham,6775,0,3
sham,6776,3,5
sham,6777,1,2
sham,6778,2,8
sham,6779,2,7
sham,6780,0,2
sham,6781,2,2
sham,6782,1,7
sham,6783,0,2
sham,6784,0,4
sham,6785,1,10
sham,6786,2,7
sham,6787,4,6
sham,6788,1,3
sham,6789,3,3
sham,6790,0,1
sham,6791,3,7
sham,6792,0,1
sham,6793,0,4
sham,6794,3,4
sham,6795,0,3
sham,6796,2,4
sham,6797,1,3
sham,6798,3,7
sham,6799,1,5
sham,6800,3,5
sham,6801,3,13
sham,6802,2,7
sham,6803,3,7
sham,6804,0,2
sham,6805,0,8
sham,6806,1,3
sham,6807,0,2
sham,6808,0,0
sham,6809,0,0
sham,6810,2,6
sham,6811,1,2
sham,6812,1,2
sham,6813,0,2
sham,6814,0,1
sham,6815,8,12
sham,6816,0,2
sham,6817,1,1
sham,6818,1,4
sham,6819,7,12
sham,6820,0,0
sham,6821,0,3
sham,6822,0,0
sham,6823,3,4
sham,6824,0,1
sham,6825,0,0
sham,6826,3,5
sham,6827,0,2
sham,6828,2,8
sham,6829,1,4
sham,6830,2,6
sham,6831,4,8
sham,6832,5,9
sham,6833,1,2
sham,6834,2,4
sham,6835,2,11
sham,6836,5,10
sham,6837,2,7
sham,6838,2,11
sham,6839,4,11
sham,6840,4,8
sham,6841,5,8
sham,6842,3,11
sham,6843,2,2
sham,6844,4,10
sham,6845,3,8
sham,6846,2,3
sham,6847,0,3
sham,6848,0,3
sham,6849,5,14
sham,6850,2,2
sham,6851,2,10
sham,6852,2,8
sham,6853,1,3
sham,6854,1,4
sham,6855,0,1
sham,6856,4,9
sham,6857,2,3
sham,6858,6,8
sham,6859,2,7
sham,6860,5,8
sham,6861,1,8
sham,6862,1,2
sham,6863,0,4
sham,6864,2,4
sham,6865,1,4
sham,6866,0,2
sham,6867,3,14
sham,6868,2,5
sham,6869,1,3
sham,6870,2,3
sham,6871,1,3
sham,6872,0,2
sham,6873,0,1
sham,6874,3,5
sham,6875,2,9
sham,6876,2,2
sham,6877,1,5
sham,6878,2,6
sham,6879,7,12
sham,6880,0,0
sham,6881,5,10
sham,6882,2,5
sham,6883,4,9
sham,6884,0,1
sham,6885,1,3
sham,6886,0,1
sham,6887,0,1
sham,6888,5,11
sham,6889,1,5
sham,6890,0,2
sham,6891,4,8
sham,6892,2,4
sham,6893,4,7
sham,6894,3,8
sham,6895,4,10
sham,6896,1,3
sham,6897,0,5
sham,6898,3,10
sham,6899,1,7
sham,6900,1,2
sham,6901,2,7
sham,6902,2,2
sham,6903,1,4
sham,6904,3,10
sham,6905,2,6
sham,6906,1,4
sham,6907,1,2
sham,6908,2,12
sham,6909,1,7
sham,6910,0,2
sham,6911,0,0
sham,6912,0,4
sham,6913,1,2
sham,6914,1,1
sham,6915,2,6
sham,6916,1,3
sham,6917,1,2
sham,6918,0,1
sham,6919,3,7
sham,6920,1,1
sham,6921,1,7
sham,6922,6,9
sham,6923,1,2
sham,6924,0,1
sham,6925,4,10
sham,6926,1,7
sham,6927,4,6
sham,6928,1,6
sham,6929,2,7
sham,6930,0,2
sham,6931,2,6
sham,6932,3,10
sham,6933,1,4
sham,6934,0,0
sham,6935,1,2
sham,6936,1,6
sham,6937,3,6
sham,6938,1,3
sham,6939,0,1
sham,6940,3,6
sham,6941,1,1
sham,6942,0,2
sham,6943,3,10
sham,6944,1,1
sham,6945,2,5
sham,6946,6,8
sham,6947,2,4
sham,6948,1,7
sham,6949,2,4
sham,6950,1,6
sham,6951,0,2
sham,6952,1,4
sham,6953,4,5
sham,6954,1,7
sham,6955,1,4
sham,6956,1,2
sham,6957,3,6
sham,6958,1,3
sham,6959,1,9
sham,6960,0,1
sham,6961,2,5
sham,6962,2,3
sham,6963,1,2
sham,6964,0,1
sham,6965,4,10
sham,6966,4,11
sham,6967,0,5
sham,6968,2,3
sham,6969,2,10
sham,6970,2,5
sham,6971,3,7
sham,6972,2,12
sham,6973,7,9
sham,6974,6,6
sham,6975,2,5
sham,6976,0,4
sham,6977,2,9
sham,6978,2,6
sham,6979,1,3
sham,6980,3,6
sham,6981,1,4
sham,6982,3,4
sham,6983,1,6
sham,6984,2,3
sham,6985,0,1
sham,6986,0,2
sham,6987,1,3
sham,6988,0,1
sham,6989,0,1
sham,6990,1,1
sham,6991,3,9
sham,6992,0,3
sham,6993,1,5
sham,6994,5,10
sham,6995,3,6
sham,6996,1,1
sham,6997,2,4
sham,6998,1,3
sham,6999,3,8
sham,7000,6,13
sham,7001,1,1
sham,7002,1,4
sham,7003,1,4
sham,7004,1,6
sham,7005,3,4
sham,7006,1,3
sham,7007,1,4
sham,7008,4,7
sham,7009,3,5
sham,7010,1,2
sham,7011,2,4
sham,7012,2,6
sham,7013,3,7
sham,7014,4,8
sham,7015,0,3
sham,7016,1,1
sham,7017,0,1
sham,7018,2,6
sham,7019,1,2
sham,7020,1,2
sham,7021,5,10
sham,7022,0,1
sham,7023,2,5
sham,7024,1,2
sham,7025,0,2
sham,7026,3,6
sham,7027,2,8
sham,7028,3,13
sham,7029,7,11
sham,7030,2,5
sham,7031,1,6
sham,7032,3,4
sham,7033,4,8
sham,7034,6,8
sham,7035,1,1
sham,7036,2,6
sham,7037,1,1
sham,7038,0,0
sham,7039,1,3
sham,7040,0,1
sham,7041,1,2
sham,7042,1,4
sham,7043,0,1
sham,7044,1,5
sham,7045,1,5
sham,7046,2,6
sham,7047,0,1
sham,7048,0,4
sham,7049,2,6
sham,7050,3,8
sham,7051,1,2
sham,7052,2,4
sham,7053,2,5
sham,7054,3,10
sham,7055,0,0
sham,7056,3,5
sham,7057,2,4
sham,7058,3,5
sham,7059,3,7
sham,7060,1,4
sham,7061,1,2
sham,7062,2,5
sham,7063,2,6
sham,7064,0,1
sham,7065,0,1
sham,7066,1,1
sham,7067,1,4
sham,7068,0,4
sham,7069,2,3
sham,7070,0,0
sham,7071,2,6
sham,7072,2,3
sham,7073,5,10
sham,7074,1,2
sham,7075,0,3
sham,7076,0,3
sham,7077,4,8
sham,7078,1,6
sham,7079,2,5
sham,7080,0,1
sham,7081,0,1
sham,7082,1,1
sham,7083,2,11
sham,7084,1,4
sham,7085,1,2
sham,7086,1,7
sham,7087,0,1
sham,7088,1,5
sham,7089,2,3
sham,7090,1,3
sham,7091,0,0
sham,7092,3,4
sham,7093,0,2
sham,7094,3,7
sham,7095,4,12
sham,7096,3,3
sham,7097,1,3
sham,7098,1,6
sham,7099,3,3
sham,7100,3,9
sham,7101,1,5
sham,7102,0,1
sham,7103,2,10
sham,7104,3,10
sham,7105,1,2
sham,7106,2,3
sham,7107,5,7
sham,7108,2,5
sham,7109,2,3
sham,7110,1,11
sham,7111,1,1
sham,7112,1,4
sham,7113,2,6
sham,7114,1,2
sham,7115,3,8
sham,7116,3,4
sham,7117,0,1
sham,7118,0,0
sham,7119,1,5
sham,7120,0,0
sham,7121,2,4
sham,7122,1,7
sham,7123,1,4
sham,7124,1,5
sham,7125,1,12
sham,7126,1,8
sham,7127,0,1
sham,7128,1,3
sham,7129,2,4
sham,7130,1,2
sham,7131,3,4
sham,7132,1,2
sham,7133,1,3
sham,7134,1,3
sham,7135,8,11
sham,7136,4,5
sham,7137,0,2
sham,7138,4,10
sham,7139,6,12
sham,7140,4,9
sham,7141,2,6
sham,7142,1,10
sham,7143,1,8
sham,7144,0,1
sham,7145,1,2
sham,7146,0,0
sham,7147,1,4
sham,7148,1,1
sham,7149,0,2
sham,7150,1,2
sham,7151,1,4
sham,7152,1,4
sham,7153,0,8
sham,7154,3,5
sham,7155,4,14
sham,7156,2,3
sham,7157,4,14
sham,7158,1,4
sham,7159,0,0
sham,7160,0,2
sham,7161,5,8
sham,7162,2,6
sham,7163,3,11
sham,7164,1,3
sham,7165,1,3
sham,7166,0,2
sham,7167,2,7
sham,7168,1,1
sham,7169,2,4
sham,7170,3,11
sham,7171,0,0
sham,7172,2,9
sham,7173,1,2
sham,7174,0,3
sham,7175,3,7
sham,7176,4,8
sham,7177,0,0
sham,7178,5,10
sham,7179,3,10
sham,7180,1,4
sham,7181,1,2
sham,7182,0,1
sham,7183,0,3
sham,7184,3,7
sham,7185,4,8
sham,7186,3,5
sham,7187,0,0
sham,7188,1,8
sham,7189,0,1
sham,7190,3,3
sham,7191,0,4
sham,7192,3,5
sham,7193,3,7
sham,7194,1,2
sham,7195,2,3
sham,7196,1,2
sham,7197,4,5
sham,7198,2,3
sham,7199,8,12
sham,7200,2,5
sham,7201,0,0
sham,7202,1,3
sham,7203,2,3
sham,7204,0,4
sham,7205,1,2
sham,7206,4,9
sham,7207,0,5
sham,7208,4,11
sham,7209,1,5
sham,7210,0,1
sham,7211,1,4
sham,7212,2,6
sham,7213,2,2
sham,7214,2,5
sham,7215,1,7
sham,7216,0,2
sham,7217,0,3
sham,7218,3,8
sham,7219,0,2
sham,7220,4,11
sham,7221,2,7
sham,7222,0,4
sham,7223,3,10
sham,7224,0,1
sham,7225,2,6
sham,7226,4,7
sham,7227,0,1
sham,7228,0,3
sham,7229,4,8
sham,7230,0,1
sham,7231,1,1
sham,7232,1,1
sham,7233,0,2
sham,7234,1,6
sham,7235,1,4
sham,7236,1,4
sham,7237,4,5
sham,7238,3,8
sham,7239,1,4
sham,7240,3,6
sham,7241,1,3
sham,7242,0,3
sham,7243,3,12
sham,7244,1,5
sham,7245,2,3
sham,7246,3,8
sham,7247,3,9
sham,7248,3,4
sham,7249,1,4
sham,7250,0,1
sham,7251,6,12
sham,7252,0,10
sham,7253,1,5
sham,7254,5,9
sham,7255,5,9
sham,7256,0,3
sham,7257,4,16
sham,7258,2,6
sham,7259,3,8
sham,7260,2,4
sham,7261,0,1
sham,7262,0,0
sham,7263,1,3
sham,7264,0,1
sham,7265,0,4
sham,7266,0,2
sham,7267,2,4
sham,7268,5,12
sham,7269,0,0
sham,7270,0,2
sham,7271,2,3
sham,7272,4,10
sham,7273,1,1
sham,7274,3,8
sham,7275,0,1
sham,7276,2,8
sham,7277,0,4
sham,7278,3,9
sham,7279,2,2
sham,7280,5,9
sham,7281,3,6
sham,7282,0,2
sham,7283,1,3
sham,7284,0,1
sham,7285,1,7
sham,7286,3,10
sham,7287,2,6
sham,7288,0,1
sham,7289,0,3
sham,7290,4,6
sham,7291,2,12
sham,7292,1,6
sham,7293,1,4
sham,7294,0,2
sham,7295,2,6
sham,7296,0,5
sham,7297,5,8
sham,7298,0,0
sham,7299,2,4
sham,7300,0,2
sham,7301,3,3
sham,7302,0,3
sham,7303,0,1
sham,7304,3,11
sham,7305,1,8
sham,7306,2,4
sham,7307,6,10
sham,7308,5,12
sham,7309,2,4
sham,7310,1,6
sham,7311,0,0
sham,7312,0,1
sham,7313,1,3
sham,7314,2,9
sham,7315,0,1
sham,7316,2,13
sham,7317,0,5
sham,7318,0,4
sham,7319,0,2
sham,7320,2,6
sham,7321,0,3
sham,7322,1,4
sham,7323,2,7
sham,7324,1,2
sham,7325,3,6
sham,7326,3,6
sham,7327,4,12
sham,7328,3,7
sham,7329,1,2
sham,7330,4,9
sham,7331,2,7
sham,7332,3,3
sham,7333,0,2
sham,7334,3,5
sham,7335,0,1
sham,7336,3,5
sham,7337,2,2
sham,7338,2,11
sham,7339,1,2
sham,7340,2,2
sham,7341,1,5
sham,7342,0,1
sham,7343,2,5
sham,7344,2,5
sham,7345,1,10
sham,7346,2,2
sham,7347,1,7
sham,7348,0,0
sham,7349,1,3
sham,7350,3,11
sham,7351,1,2
sham,7352,1,3
sham,7353,0,2
sham,7354,3,8
sham,7355,7,10
sham,7356,4,8
sham,7357,5,8
sham,7358,2,8
sham,7359,2,7
sham,7360,1,4
sham,7361,6,7
sham,7362,1,2
sham,7363,1,1
sham,7364,7,12
sham,7365,1,6
sham,7366,5,11
sham,7367,5,6
sham,7368,3,10
sham,7369,2,5
sham,7370,1,4
sham,7371,0,0
sham,7372,0,2
sham,7373,1,5
sham,7374,2,11
sham,7375,2,3
sham,7376,0,0
sham,7377,1,6
sham,7378,0,1
sham,7379,0,1
sham,7380,1,8
sham,7381,2,11
sham,7382,0,0
sham,7383,0,1
sham,7384,3,6
sham,7385,0,2
sham,7386,0,1
sham,7387,2,10
sham,7388,3,8
sham,7389,5,7
sham,7390,2,6
sham,7391,2,3
sham,7392,4,6
sham,7393,1,3
sham,7394,1,2
sham,7395,0,0
sham,7396,2,5
sham,7397,2,6
sham,7398,1,4
sham,7399,2,5
sham,7400,3,8
sham,7401,4,8
sham,7402,4,10
sham,7403,2,11
sham,7404,1,3
sham,7405,1,3
sham,7406,1,3
sham,7407,2,4
sham,7408,2,10
sham,7409,3,7
sham,7410,1,3
sham,7411,2,7
sham,7412,2,5
sham,7413,3,3
sham,7414,1,3
sham,7415,2,3
sham,7416,2,7
sham,7417,2,5
sham,7418,0,2
sham,7419,3,4
sham,7420,3,7
sham,7421,0,2
sham,7422,0,5
sham,7423,3,11
sham,7424,0,2
sham,7425,2,3
sham,7426,0,1
sham,7427,0,0
sham,7428,5,7
sham,7429,2,4
sham,7430,1,9
sham,7431,3,10
sham,7432,0,1
sham,7433,2,3
sham,7434,1,1
sham,7435,1,4
sham,7436,2,6
sham,7437,0,3
sham,7438,2,9
sham,7439,1,5
sham,7440,6,12
sham,7441,4,9
sham,7442,4,6
sham,7443,0,1
sham,7444,0,0
sham,7445,5,7
sham,7446,1,1
sham,7447,1,2
sham,7448,0,3
sham,7449,1,7
sham,7450,2,5
sham,7451,2,2
sham,7452,2,3
sham,7453,1,4
sham,7454,0,0
sham,7455,1,3
sham,7456,2,7
sham,7457,0,1
sham,7458,7,12
sham,7459,1,2
sham,7460,4,11
sham,7461,2,9
sham,7462,5,8
sham,7463,3,6
sham,7464,0,0
sham,7465,3,7
sham,7466,8,10
sham,7467,3,6
sham,7468,4,12
sham,7469,1,3
sham,7470,2,5
sham,7471,0,0
sham,7472,1,4
sham,7473,3,5
sham,7474,3,6
sham,7475,4,7
sham,7476,0,1
sham,7477,1,3
sham,7478,3,9
sham,7479,0,4
sham,7480,0,5
sham,7481,1,2
sham,7482,3,8
sham,7483,3,4
sham,7484,0,2
sham,7485,4,8
sham,7486,1,2
sham,7487,5,11
sham,7488,0,1
sham,7489,1,3
sham,7490,1,8
sham,7491,4,8
sham,7492,0,1
sham,7493,2,7
sham,7494,1,6
sham,7495,4,6
sham,7496,5,10
sham,7497,2,5
sham,7498,2,9
sham,7499,1,1
sham,7500,6,15
sham,7501,1,3
sham,7502,3,5
sham,7503,2,7
sham,7504,0,0
sham,7505,5,7
sham,7506,2,9
sham,7507,0,2
sham,7508,3,8
sham,7509,3,8
sham,7510,0,0
sham,7511,1,5
sham,7512,2,5
sham,7513,4,10
sham,7514,0,2
sham,7515,0,2
sham,7516,2,3
sham,7517,0,2
sham,7518,1,2
sham,7519,0,0
sham,7520,2,6
sham,7521,2,3
sham,7522,1,3
sham,7523,3,14
sham,7524,1,3
sham,7525,0,0
sham,7526,2,7
sham,7527,0,2
sham,7528,1,1
sham,7529,4,9
sham,7530,0,0
sham,7531,9,16
sham,7532,2,7
sham,7533,2,4
sham,7534,3,9
sham,7535,0,4
sham,7536,0,1
sham,7537,0,0
sham,7538,1,6
sham,7539,4,11
sham,7540,1,2
sham,7541,3,4
sham,7542,0,1
sham,7543,2,5
sham,7544,3,6
sham,7545,0,2
sham,7546,1,6
sham,7547,2,6
sham,7548,3,10
sham,7549,1,7
sham,7550,2,7
sham,7551,3,7
sham,7552,2,4
sham,7553,1,2
sham,7554,1,6
sham,7555,0,1
sham,7556,1,7
sham,7557,2,3
sham,7558,2,6
sham,7559,2,6
sham,7560,5,12
sham,7561,4,6
sham,7562,4,4
sham,7563,2,8
sham,7564,1,3
sham,7565,1,10
sham,7566,0,2
sham,7567,1,6
sham,7568,4,10
sham,7569,0,0
sham,7570,1,3
sham,7571,3,10
sham,7572,2,5
sham,7573,0,1
sham,7574,3,12
sham,7575,1,4
sham,7576,1,3
sham,7577,3,5
sham,7578,3,4
sham,7579,1,3
sham,7580,4,7
sham,7581,0,1
sham,7582,2,8
sham,7583,5,8
sham,7584,3,10
sham,7585,1,3
sham,7586,2,7
sham,7587,1,1
sham,7588,1,1
sham,7589,0,1
sham,7590,1,3
sham,7591,2,5
sham,7592,0,4
sham,7593,2,13
sham,7594,0,1
sham,7595,5,10
sham,7596,2,6
sham,7597,0,1
sham,7598,2,5
sham,7599,2,3
sham,7600,1,1
sham,7601,0,2
sham,7602,2,7
sham,7603,1,5
sham,7604,2,10
sham,7605,0,0
sham,7606,1,3
sham,7607,0,2
sham,7608,0,4
sham,7609,1,3
sham,7610,4,12
sham,7611,3,11
sham,7612,2,6
sham,7613,1,2
sham,7614,0,1
sham,7615,0,3
sham,7616,2,3
sham,7617,3,9
sham,7618,3,8
sham,7619,5,10
sham,7620,4,9
sham,7621,2,2
sham,7622,0,1
sham,7623,1,4
sham,7624,2,3
sham,7625,1,2
sham,7626,1,3
sham,7627,4,11
sham,7628,2,10
sham,7629,1,7
sham,7630,2,8
sham,7631,0,0
sham,7632,3,9
sham,7633,2,9
sham,7634,0,1
sham,7635,1,2
sham,7636,2,5
sham,7637,1,4
sham,7638,0,0
sham,7639,2,5
sham,7640,1,3
sham,7641,3,11
sham,7642,5,7
sham,7643,0,2
sham,7644,2,6
sham,7645,2,2
sham,7646,0,1
sham,7647,1,2
sham,7648,0,1
sham,7649,1,4
sham,7650,2,7
sham,7651,0,0
sham,7652,0,2
sham,7653,2,5
sham,7654,2,6
sham,7655,0,1
sham,7656,1,3
sham,7657,1,5
sham,7658,1,4
sham,7659,3,6
sham,7660,3,8
sham,7661,0,0
sham,7662,1,9
sham,7663,1,10
sham,7664,2,2
sham,7665,0,4
sham,7666,1,2
sham,7667,1,1
sham,7668,6,14
sham,7669,5,14
sham,7670,4,7
sham,7671,0,3
sham,7672,7,11
sham,7673,6,13
sham,7674,1,3
sham,7675,1,2
sham,7676,4,10
sham,7677,4,8
sham,7678,1,5
sham,7679,1,2
sham,7680,2,7
sham,7681,2,14
sham,7682,3,6
sham,7683,3,8
sham,7684,0,6
sham,7685,0,4
sham,7686,1,6
sham,7687,2,6
sham,7688,0,0
sham,7689,0,2
sham,7690,0,4
sham,7691,2,5
sham,7692,2,7
sham,7693,3,8
sham,7694,2,8
sham,7695,2,3
sham,7696,0,1
sham,7697,0,2
sham,7698,4,7
sham,7699,1,3
sham,7700,0,1
sham,7701,2,3
sham,7702,0,1
sham,7703,1,12
sham,7704,1,3
sham,7705,4,11
sham,7706,1,6
sham,7707,4,5
sham,7708,3,8
sham,7709,0,3
sham,7710,3,3
sham,7711,2,6
sham,7712,2,5
sham,7713,1,5
sham,7714,1,1
sham,7715,2,7
sham,7716,2,7
sham,7717,0,0
sham,7718,0,4
sham,7719,5,10
sham,7720,0,4
sham,7721,2,6
sham,7722,4,11
sham,7723,3,7
sham,7724,0,2
sham,7725,2,5
sham,7726,5,10
sham,7727,1,4
sham,7728,1,3
sham,7729,4,9
sham,7730,1,6
sham,7731,1,2
sham,7732,0,1
sham,7733,1,2
sham,7734,1,6
sham,7735,1,3
sham,7736,1,3
sham,7737,0,2
sham,7738,1,4
sham,7739,1,7
sham,7740,0,0
sham,7741,1,9
sham,7742,1,1
sham,7743,1,4
sham,7744,2,4
sham,7745,2,9
sham,7746,1,1
sham,7747,1,1
sham,7748,0,3
sham,7749,1,7
sham,7750,3,6
sham,7751,2,6
sham,7752,0,3
sham,7753,1,9
sham,7754,0,1
sham,7755,2,5
sham,7756,3,11
sham,7757,2,9
sham,7758,2,7
sham,7759,3,7
sham,7760,1,1
sham,7761,1,3
sham,7762,3,10
sham,7763,3,12
sham,7764,1,2
sham,7765,0,3
sham,7766,1,7
sham,7767,3,10
sham,7768,0,2
sham,7769,0,1
sham,7770,0,4
sham,7771,0,1
sham,7772,2,3
sham,7773,1,3
sham,7774,0,0
sham,7775,0,2
sham,7776,2,7
sham,7777,1,7
sham,7778,0,4
sham,7779,0,3
sham,7780,0,0
sham,7781,3,12
sham,7782,0,2
sham,7783,2,4
sham,7784,0,3
sham,7785,5,9
sham,7786,1,3
sham,7787,3,8
sham,7788,0,5
sham,7789,1,2
sham,7790,3,8
sham,7791,4,7
sham,7792,0,2
sham,7793,1,4
sham,7794,5,7
sham,7795,1,3
sham,7796,1,6
sham,7797,1,3
sham,7798,2,3
sham,7799,1,3
sham,7800,5,10
sham,7801,0,3
sham,7802,3,7
sham,7803,2,6
sham,7804,2,3
sham,7805,0,1
sham,7806,0,0
sham,7807,5,9
sham,7808,2,8
sham,7809,1,4
sham,7810,1,2
sham,7811,4,10
sham,7812,3,4
sham,7813,2,6
sham,7814,0,2
sham,7815,2,5
sham,7816,1,5
sham,7817,0,0
sham,7818,0,0
sham,7819,4,8
sham,7820,1,4
sham,7821,0,4
sham,7822,4,6
sham,7823,2,10
sham,7824,2,5
sham,7825,2,12
sham,7826,4,12
sham,7827,7,16
sham,7828,0,2
sham,7829,2,7
sham,7830,1,5
sham,7831,6,10
sham,7832,3,5
sham,7833,1,1
sham,7834,3,10
sham,7835,1,5
sham,7836,0,1
sham,7837,0,2
sham,7838,2,8
sham,7839,1,3
sham,7840,0,3
sham,7841,1,2
sham,7842,0,2
sham,7843,3,7
sham,7844,2,3
sham,7845,2,4
sham,7846,5,7
sham,7847,0,2
sham,7848,2,5
sham,7849,1,4
sham,7850,2,7
sham,7851,1,1
sham,7852,1,1
sham,7853,0,8
sham,7854,1,2
sham,7855,0,0
sham,7856,1,6
sham,7857,5,10
sham,7858,5,9
sham,7859,0,2
sham,7860,2,5
sham,7861,1,1
sham,7862,2,7
sham,7863,5,7
sham,7864,0,3
sham,7865,3,6
sham,7866,2,9
sham,7867,6,10
sham,7868,1,6
sham,7869,3,5
sham,7870,0,1
sham,7871,3,4
sham,7872,1,3
sham,7873,1,2
sham,7874,0,0
sham,7875,3,8
sham,7876,5,10
sham,7877,0,1
sham,7878,1,1
sham,7879,2,8
sham,7880,3,4
sham,7881,3,8
sham,7882,1,6
sham,7883,3,7
sham,7884,0,2
sham,7885,2,3
sham,7886,1,3
sham,7887,2,4
sham,7888,1,7
sham,7889,1,7
sham,7890,1,1
sham,7891,1,2
sham,7892,1,5
sham,7893,3,8
sham,7894,7,14
sham,7895,0,3
sham,7896,1,2
sham,7897,1,3
sham,7898,1,4
sham,7899,0,0
sham,7900,2,4
sham,7901,1,2
sham,7902,1,4
sham,7903,2,8
sham,7904,1,8
sham,7905,2,8
sham,7906,5,8
sham,7907,0,1
sham,7908,3,7
sham,7909,4,6
sham,7910,5,9
sham,7911,1,3
sham,7912,1,4
sham,7913,1,4
sham,7914,0,3
sham,7915,1,3
sham,7916,0,3
sham,7917,1,4
sham,7918,2,7
sham,7919,1,4
sham,7920,2,6
sham,7921,2,3
sham,7922,1,4
sham,7923,0,0
sham,7924,5,10
sham,7925,2,2
sham,7926,4,6
sham,7927,0,1
sham,7928,0,2
sham,7929,2,4
sham,7930,2,9
sham,7931,4,11
sham,7932,3,8
sham,7933,3,5
sham,7934,4,8
sham,7935,3,9
sham,7936,1,2
sham,7937,0,2
sham,7938,3,11
sham,7939,3,8
sham,7940,0,1
sham,7941,3,3
sham,7942,2,2
sham,7943,3,5
sham,7944,4,8
sham,7945,0,3
sham,7946,1,3
sham,7947,2,5
sham,7948,2,5
sham,7949,1,2
sham,7950,3,13
sham,7951,1,3
sham,7952,1,2
sham,7953,2,4
sham,7954,2,4
sham,7955,1,5
sham,7956,3,4
sham,7957,3,10
sham,7958,1,3
sham,7959,2,5
sham,7960,0,2
sham,7961,2,3
sham,7962,2,3
sham,7963,3,4
sham,7964,0,1
sham,7965,4,9
sham,7966,11,23
sham,7967,1,3
sham,7968,1,7
sham,7969,0,1
sham,7970,1,5
sham,7971,0,1
sham,7972,2,2
sham,7973,1,3
sham,7974,1,5
sham,7975,3,9
sham,7976,3,9
sham,7977,2,6
sham,7978,0,2
sham,7979,0,0
sham,7980,2,2
sham,7981,0,2
sham,7982,5,7
sham,7983,1,2
sham,7984,2,5
sham,7985,0,2
sham,7986,0,4
sham,7987,4,10
sham,7988,0,0
sham,7989,5,14
sham,7990,0,9
sham,7991,1,1
sham,7992,3,7
sham,7993,0,1
sham,7994,3,3
sham,7995,1,6
sham,7996,0,3
sham,7997,1,4
sham,7998,2,4
sham,7999,1,8
sham,8000,1,3
sham,8001,1,2
sham,8002,2,5
sham,8003,1,2
sham,8004,2,8
sham,8005,1,2
sham,8006,2,6
sham,8007,0,3
sham,8008,3,5
sham,8009,0,3
sham,8010,1,4
sham,8011,2,2
sham,8012,0,5
sham,8013,4,10
sham,8014,5,9
sham,8015,6,8
sham,8016,3,5
sham,8017,4,9
sham,8018,0,1
sham,8019,2,3
sham,8020,2,8
sham,8021,4,7
sham,8022,1,3
sham,8023,2,3
sham,8024,1,3
sham,8025,2,4
sham,8026,3,5
sham,8027,3,5
sham,8028,1,1
sham,8029,2,3
sham,8030,2,11
sham,8031,4,9
sham,8032,3,6
sham,8033,3,9
sham,8034,2,8
sham,8035,2,5
sham,8036,3,6
sham,8037,4,8
sham,8038,2,4
sham,8039,0,2
sham,8040,2,4
sham,8041,3,5
sham,8042,2,4
sham,8043,0,2
sham,8044,1,3
sham,8045,0,4
sham,8046,2,10
sham,8047,3,7
sham,8048,1,8
sham,8049,5,10
sham,8050,1,2
sham,8051,4,9
sham,8052,1,7
sham,8053,1,3
sham,8054,5,10
sham,8055,1,3
sham,8056,1,3
sham,8057,2,5
sham,8058,2,4
sham,8059,0,2
sham,8060,0,0
sham,8061,0,6
sham,8062,1,8
sham,8063,0,1
sham,8064,3,8
sham,8065,2,8
sham,8066,2,5
sham,8067,4,11
sham,8068,3,6
sham,8069,4,9
sham,8070,0,1
sham,8071,3,5
sham,8072,2,3
sham,8073,0,5
sham,8074,2,7
sham,8075,2,6
sham,8076,0,0
sham,8077,1,9
sham,8078,1,2
sham,8079,1,2
sham,8080,0,1
sham,8081,3,10
sham,8082,2,7
sham,8083,0,10
sham,8084,1,2
sham,8085,1,4
sham,8086,0,4
sham,8087,2,4
sham,8088,4,10
sham,8089,3,9
sham,8090,6,11
sham,8091,2,5
sham,8092,1,2
sham,8093,3,8
sham,8094,3,9
sham,8095,3,9
sham,8096,2,9
sham,8097,3,12
sham,8098,1,1
sham,8099,1,2
sham,8100,2,9
sham,8101,0,5
sham,8102,3,6
sham,8103,2,4
sham,8104,3,8
sham,8105,3,10
sham,8106,0,1
sham,8107,3,10
sham,8108,4,7
sham,8109,2,4
sham,8110,2,2
sham,8111,1,9
sham,8112,3,8
sham,8113,0,5
sham,8114,1,3
sham,8115,1,7
sham,8116,1,1
sham,8117,0,2
sham,8118,6,9
sham,8119,1,2
sham,8120,3,8
sham,8121,1,2
sham,8122,0,3
sham,8123,0,3
sham,8124,2,3
sham,8125,4,11
sham,8126,0,1
sham,8127,2,6
sham,8128,1,8
sham,8129,3,6
sham,8130,0,5
sham,8131,3,4
sham,8132,0,1
sham,8133,2,5
sham,8134,3,8
sham,8135,1,2
sham,8136,2,6
sham,8137,1,7
sham,8138,2,4
sham,8139,2,3
sham,8140,0,1
sham,8141,0,2
sham,8142,3,7
sham,8143,0,1
sham,8144,0,3
sham,8145,0,3
sham,8146,7,14
sham,8147,0,5
sham,8148,1,2
sham,8149,2,7
sham,8150,2,5
sham,8151,1,4
sham,8152,0,4
sham,8153,1,9
sham,8154,1,4
sham,8155,1,6
sham,8156,5,7
sham,8157,1,2
sham,8158,1,7
sham,8159,0,3
sham,8160,2,2
sham,8161,2,5
sham,8162,0,3
sham,8163,1,2
sham,8164,1,4
sham,8165,1,5
sham,8166,0,2
sham,8167,3,8
sham,8168,1,1
sham,8169,1,4
sham,8170,0,3
sham,8171,2,5
sham,8172,0,5
sham,8173,0,0
sham,8174,0,4
sham,8175,3,5
sham,8176,1,1
sham,8177,0,5
sham,8178,1,5
sham,8179,1,9
sham,8180,1,4
sham,8181,2,3
sham,8182,3,6
sham,8183,3,7
sham,8184,1,1
sham,8185,0,4
sham,8186,1,4
sham,8187,1,3
sham,8188,0,5
sham,8189,2,3
sham,8190,4,6
sham,8191,0,1
sham,8192,0,2
sham,8193,3,4
sham,8194,2,7
sham,8195,0,4
sham,8196,2,10
sham,8197,3,7
sham,8198,0,8
sham,8199,0,3
sham,8200,0,1
sham,8201,0,3
sham,8202,0,5
sham,8203,4,10
sham,8204,2,4
sham,8205,3,9
sham,8206,0,6
sham,8207,1,7
sham,8208,1,3
sham,8209,0,2
sham,8210,1,4
sham,8211,0,2
sham,8212,4,10
sham,8213,2,5
sham,8214,1,6
sham,8215,2,4
sham,8216,1,3
sham,8217,0,8
sham,8218,5,9
sham,8219,1,3
sham,8220,2,3
sham,8221,3,5
sham,8222,1,2
sham,8223,1,5
sham,8224,3,6
sham,8225,0,1
sham,8226,2,9
sham,8227,2,3
sham,8228,1,4
sham,8229,1,3
sham,8230,7,11
sham,8231,2,2
sham,8232,0,1
sham,8233,4,7
sham,8234,0,2
sham,8235,1,4
sham,8236,4,8
sham,8237,0,1
sham,8238,0,2
sham,8239,3,9
sham,8240,2,6
sham,8241,3,12
sham,8242,3,6
sham,8243,1,4
sham,8244,1,3
sham,8245,0,3
sham,8246,1,2
sham,8247,4,12
sham,8248,4,8
sham,8249,1,2
sham,8250,1,2
sham,8251,1,2
sham,8252,2,6
sham,8253,4,6
sham,8254,1,1
sham,8255,1,4
sham,8256,1,2
sham,8257,0,4
sham,8258,3,6
sham,8259,3,6
sham,8260,0,1
sham,8261,0,4
sham,8262,5,6
sham,8263,2,2
sham,8264,0,5
sham,8265,5,6
sham,8266,3,12
sham,8267,1,1
sham,8268,1,3
sham,8269,0,1
sham,8270,5,10
sham,8271,1,2
sham,8272,4,9
sham,8273,1,2
sham,8274,5,10
sham,8275,1,3
sham,8276,1,6
sham,8277,2,9
sham,8278,3,4
sham,8279,5,8
sham,8280,0,1
sham,8281,3,8
sham,8282,1,3
sham,8283,6,14
sham,8284,1,4
sham,8285,1,3
sham,8286,0,2
sham,8287,1,2
sham,8288,3,7
sham,8289,3,8
sham,8290,0,8
sham,8291,4,7
sham,8292,0,2
sham,8293,4,5
sham,8294,0,3
sham,8295,0,1
sham,8296,0,2
sham,8297,1,2
sham,8298,0,2
sham,8299,4,7
sham,8300,0,2
sham,8301,0,2
sham,8302,2,6
sham,8303,2,5
sham,8304,2,6
sham,8305,1,5
sham,8306,3,6
sham,8307,1,5
sham,8308,1,3
sham,8309,2,4
sham,8310,5,8
sham,8311,5,5
sham,8312,4,10
sham,8313,1,5
sham,8314,1,3
sham,8315,0,0
sham,8316,2,8
sham,8317,3,9
sham,8318,0,2
sham,8319,1,1
sham,8320,1,2
sham,8321,0,5
sham,8322,5,9
sham,8323,5,15
sham,8324,1,7
sham,8325,0,1
sham,8326,1,3
sham,8327,1,1
sham,8328,1,2
sham,8329,4,8
sham,8330,0,0
sham,8331,1,4
sham,8332,4,9
sham,8333,0,3
sham,8334,1,2
sham,8335,0,0
sham,8336,0,1
sham,8337,2,7
sham,8338,3,5
sham,8339,2,3
sham,8340,1,2
sham,8341,0,1
sham,8342,2,5
sham,8343,2,3
sham,8344,0,1
sham,8345,4,7
sham,8346,2,7
sham,8347,0,9
sham,8348,0,3
sham,8349,2,4
sham,8350,5,5
sham,8351,1,3
sham,8352,0,0
sham,8353,1,3
sham,8354,1,4
sham,8355,1,1
sham,8356,4,9
sham,8357,1,5
sham,8358,2,3
sham,8359,1,2
sham,8360,3,7
sham,8361,3,6
sham,8362,4,10
sham,8363,1,1
sham,8364,0,0
sham,8365,1,3
sham,8366,5,8
sham,8367,7,12
sham,8368,5,9
sham,8369,2,4
sham,8370,2,7
sham,8371,1,2
sham,8372,1,6
sham,8373,2,2
sham,8374,2,8
sham,8375,1,1
sham,8376,2,7
sham,8377,1,2
sham,8378,0,1
sham,8379,3,7
sham,8380,1,2
sham,8381,2,6
sham,8382,7,12
sham,8383,2,5
sham,8384,1,4
sham,8385,0,1
sham,8386,4,15
sham,8387,0,1
sham,8388,0,3
sham,8389,1,3
sham,8390,3,10
sham,8391,0,1
sham,8392,1,2
sham,8393,0,2
sham,8394,1,2
sham,8395,3,11
sham,8396,2,5
sham,8397,1,3
sham,8398,1,2
sham,8399,1,2
sham,8400,4,7
sham,8401,1,4
sham,8402,3,7
sham,8403,2,9
sham,8404,2,3
sham,8405,1,3
sham,8406,1,1
sham,8407,4,7
sham,8408,3,7
sham,8409,3,4
sham,8410,2,9
sham,8411,2,7
sham,8412,0,1
sham,8413,2,4
sham,8414,5,12
sham,8415,6,11
sham,8416,1,9
sham,8417,1,6
sham,8418,6,9
sham,8419,1,1
sham,8420,1,8
sham,8421,3,11
sham,8422,0,0
sham,8423,1,8
sham,8424,2,4
sham,8425,3,8
sham,8426,4,8
sham,8427,5,6
sham,8428,3,4
sham,8429,0,1
sham,8430,0,1
sham,8431,3,6
sham,8432,1,6
sham,8433,2,7
sham,8434,0,1
sham,8435,3,8
sham,8436,0,1
sham,8437,4,5
sham,8438,0,2
sham,8439,1,2
sham,8440,2,9
sham,8441,2,4
sham,8442,0,1
sham,8443,0,1
sham,8444,1,3
sham,8445,3,7
sham,8446,0,2
sham,8447,2,2
sham,8448,1,4
sham,8449,1,4
sham,8450,0,0
sham,8451,0,0
sham,8452,0,3
sham,8453,1,2
sham,8454,1,3
sham,8455,0,1
sham,8456,1,4
sham,8457,2,7
sham,8458,5,10
sham,8459,3,7
sham,8460,1,4
sham,8461,2,6
sham,8462,4,9
sham,8463,3,4
sham,8464,2,9
sham,8465,0,1
sham,8466,1,1
sham,8467,1,5
sham,8468,2,3
sham,8469,2,5
sham,8470,4,5
sham,8471,2,2
sham,8472,5,8
sham,8473,1,4
sham,8474,1,7
sham,8475,2,4
sham,8476,0,1
sham,8477,0,1
sham,8478,3,11
sham,8479,1,2
sham,8480,3,9
sham,8481,5,9
sham,8482,1,3
sham,8483,1,2
sham,8484,4,11
sham,8485,1,5
sham,8486,4,9
sham,8487,7,11
sham,8488,2,4
sham,8489,3,6
sham,8490,0,2
sham,8491,2,6
sham,8492,6,14
sham,8493,0,2
sham,8494,4,7
sham,8495,0,6
sham,8496,2,6
sham,8497,4,11
sham,8498,1,4
sham,8499,5,12
sham,8500,1,5
sham,8501,1,4
sham,8502,4,12
sham,8503,2,7
sham,8504,0,1
sham,8505,2,2
sham,8506,1,2
sham,8507,0,0
sham,8508,6,16
sham,8509,2,9
sham,8510,0,0
sham,8511,3,7
sham,8512,0,3
sham,8513,3,4
sham,8514,0,4
sham,8515,1,6
sham,8516,3,6
sham,8517,1,2
sham,8518,2,7
sham,8519,4,7
sham,8520,1,3
sham,8521,2,10
sham,8522,1,2
sham,8523,0,4
sham,8524,1,3
sham,8525,0,2
sham,8526,5,9
sham,8527,1,2
sham,8528,1,4
sham,8529,2,3
sham,8530,1,9
sham,8531,2,5
sham,8532,3,9
sham,8533,6,9
sham,8534,0,1
sham,8535,1,1
sham,8536,0,0
sham,8537,1,2
sham,8538,0,1
sham,8539,1,3
sham,8540,2,8
sham,8541,3,9
sham,8542,2,3
sham,8543,3,6
sham,8544,2,6
sham,8545,1,4
sham,8546,6,9
sham,8547,4,10
sham,8548,0,2
sham,8549,0,1
sham,8550,1,3
sham,8551,2,9
sham,8552,4,6
sham,8553,0,1
sham,8554,1,3
sham,8555,1,3
sham,8556,4,11
sham,8557,0,2
sham,8558,3,9
sham,8559,1,3
sham,8560,1,3
sham,8561,0,1
sham,8562,0,1
sham,8563,1,1
sham,8564,0,1
sham,8565,0,3
sham,8566,1,2
sham,8567,1,5
sham,8568,1,3
sham,8569,3,9
sham,8570,1,5
sham,8571,1,3
sham,8572,2,5
sham,8573,1,3
sham,8574,0,2
sham,8575,2,6
sham,8576,3,5
sham,8577,0,1
sham,8578,4,10
sham,8579,3,5
sham,8580,1,3
sham,8581,1,3
sham,8582,4,10
sham,8583,6,14
sham,8584,0,5
sham,8585,1,2
sham,8586,1,3
sham,8587,0,1
sham,8588,1,4
sham,8589,1,6
sham,8590,6,10
sham,8591,0,3
sham,8592,0,0
sham,8593,0,0
sham,8594,1,1
sham,8595,3,8
sham,8596,2,6
sham,8597,2,7
sham,8598,4,15
sham,8599,4,8
sham,8600,2,10
sham,8601,2,4
sham,8602,0,3
sham,8603,2,3
sham,8604,1,3
sham,8605,0,1
sham,8606,3,7
sham,8607,3,6
sham,8608,3,9
sham,8609,2,5
sham,8610,4,6
sham,8611,2,7
sham,8612,2,4
sham,8613,6,8
sham,8614,0,4
sham,8615,2,3
sham,8616,4,9
sham,8617,1,6
sham,8618,1,1
sham,8619,4,7
sham,8620,2,5
sham,8621,1,1
sham,8622,3,8
sham,8623,1,6
sham,8624,0,6
sham,8625,0,3
sham,8626,2,4
sham,8627,4,7
sham,8628,5,7
sham,8629,0,5
sham,8630,2,2
sham,8631,0,1
sham,8632,1,4
sham,8633,1,3
sham,8634,0,2
sham,8635,4,10
sham,8636,0,3
sham,8637,5,16
sham,8638,0,1
sham,8639,7,12
sham,8640,0,7
sham,8641,0,1
sham,8642,2,2
sham,8643,1,5
sham,8644,0,4
sham,8645,1,2
sham,8646,0,4
sham,8647,0,2
sham,8648,0,1
sham,8649,1,3
sham,8650,2,6
sham,8651,2,2
sham,8652,2,5
sham,8653,3,8
sham,8654,2,3
sham,8655,2,9
sham,8656,1,4
sham,8657,0,5
sham,8658,0,6
sham,8659,4,11
sham,8660,4,12
sham,8661,0,4
sham,8662,0,1
sham,8663,1,2
sham,8664,2,3
sham,8665,8,11
sham,8666,0,2
sham,8667,3,11
sham,8668,1,2
sham,8669,4,7
sham,8670,3,9
sham,8671,0,2
sham,8672,1,2
sham,8673,1,5
sham,8674,2,3
sham,8675,0,0
sham,8676,1,2
sham,8677,3,4
sham,8678,0,2
sham,8679,1,2
sham,8680,3,9
sham,8681,1,4
sham,8682,2,4
sham,8683,1,7
sham,8684,2,8
sham,8685,3,11
sham,8686,0,3
sham,8687,1,3
sham,8688,1,3
sham,8689,0,2
sham,8690,2,8
sham,8691,1,1
sham,8692,5,10
sham,8693,4,8
sham,8694,4,11
sham,8695,1,8
sham,8696,1,4
sham,8697,2,4
sham,8698,1,7
sham,8699,1,6
sham,8700,3,7
sham,8701,0,3
sham,8702,1,2
sham,8703,1,4
sham,8704,1,4
sham,8705,1,9
sham,8706,1,3
sham,8707,4,9
sham,8708,1,3
sham,8709,3,6
sham,8710,1,3
sham,8711,3,7
sham,8712,0,3
sham,8713,1,2
sham,8714,0,2
sham,8715,2,3
sham,8716,1,3
sham,8717,4,10
sham,8718,4,8
sham,8719,1,2
sham,8720,0,2
sham,8721,1,7
sham,8722,4,10
sham,8723,4,8
sham,8724,3,10
sham,8725,0,2
sham,8726,2,4
sham,8727,0,10
sham,8728,1,5
sham,8729,4,8
sham,8730,3,10
sham,8731,1,3
sham,8732,0,2
sham,8733,5,9
sham,8734,3,11
sham,8735,3,11
sham,8736,2,6
sham,8737,3,6
sham,8738,1,4
sham,8739,0,4
sham,8740,3,4
sham,8741,2,7
sham,8742,0,5
sham,8743,4,9
sham,8744,0,3
sham,8745,0,3
sham,8746,3,7
sham,8747,3,8
sham,8748,2,10
sham,8749,2,6
sham,8750,1,3
sham,8751,2,4
sham,8752,3,11
sham,8753,0,5
sham,8754,7,13
sham,8755,2,6
sham,8756,1,5
sham,8757,2,9
sham,8758,1,2
sham,8759,2,3
sham,8760,1,5
sham,8761,2,7
sham,8762,1,5
sham,8763,1,4
sham,8764,1,1
sham,8765,1,5
sham,8766,2,3
sham,8767,3,5
sham,8768,1,8
sham,8769,0,1
sham,8770,0,0
sham,8771,0,2
sham,8772,5,10
sham,8773,2,6
sham,8774,2,6
sham,8775,2,3
sham,8776,2,3
sham,8777,2,3
sham,8778,2,8
sham,8779,2,3
sham,8780,3,5
sham,8781,1,3
sham,8782,2,3
sham,8783,2,8
sham,8784,0,5
sham,8785,4,9
sham,8786,1,5
sham,8787,1,2
sham,8788,3,5
sham,8789,4,7
sham,8790,1,3
sham,8791,3,13
sham,8792,3,7
sham,8793,2,4
sham,8794,2,5
sham,8795,1,4
sham,8796,0,0
sham,8797,0,1
sham,8798,0,0
sham,8799,3,9
sham,8800,4,6
sham,8801,4,7
sham,8802,1,3
sham,8803,0,2
sham,8804,1,6
sham,8805,1,2
sham,8806,1,3
sham,8807,0,0
sham,8808,3,13
sham,8809,2,3
sham,8810,1,1
sham,8811,0,3
sham,8812,1,7
sham,8813,1,7
sham,8814,0,1
sham,8815,4,8
sham,8816,5,7
sham,8817,1,5
sham,8818,1,2
sham,8819,0,4
sham,8820,3,7
sham,8821,1,2
sham,8822,0,2
sham,8823,4,7
sham,8824,0,8
sham,8825,5,10
sham,8826,1,1
sham,8827,0,1
sham,8828,1,6
sham,8829,2,3
sham,8830,5,7
sham,8831,1,3
sham,8832,4,9
sham,8833,0,2
sham,8834,2,5
sham,8835,4,10
sham,8836,0,0
sham,8837,1,7
sham,8838,1,4
sham,8839,0,4
sham,8840,2,3
sham,8841,2,4
sham,8842,0,3
sham,8843,4,8
sham,8844,0,2
sham,8845,6,11
sham,8846,3,10
sham,8847,0,1
sham,8848,1,8
sham,8849,1,2
sham,8850,3,4
sham,8851,1,10
sham,8852,0,1
sham,8853,0,2
sham,8854,0,0
sham,8855,1,3
sham,8856,3,10
sham,8857,1,5
sham,8858,1,4
sham,8859,4,11
sham,8860,3,6
sham,8861,4,6
sham,8862,1,7
sham,8863,0,1
sham,8864,4,4
sham,8865,0,6
sham,8866,0,1
sham,8867,1,2
sham,8868,0,0
sham,8869,0,1
sham,8870,3,10
sham,8871,1,2
sham,8872,1,3
sham,8873,0,4
sham,8874,0,2
sham,8875,0,0
sham,8876,4,8
sham,8877,2,3
sham,8878,2,5
sham,8879,2,7
sham,8880,0,0
sham,8881,5,9
sham,8882,0,0
sham,8883,2,7
sham,8884,0,1
sham,8885,0,1
sham,8886,2,7
sham,8887,9,13
sham,8888,0,1
sham,8889,2,8
sham,8890,6,11
sham,8891,3,9
sham,8892,0,0
sham,8893,2,6
sham,8894,1,4
sham,8895,1,7
sham,8896,5,9
sham,8897,4,10
sham,8898,2,8
sham,8899,3,4
sham,8900,0,4
sham,8901,1,3
sham,8902,2,3
sham,8903,0,6
sham,8904,1,4
sham,8905,1,3
sham,8906,1,2
sham,8907,3,8
sham,8908,2,2
sham,8909,0,1
sham,8910,2,7
sham,8911,0,1
sham,8912,1,3
sham,8913,1,1
sham,8914,4,19
sham,8915,1,3
sham,8916,2,8
sham,8917,3,4
sham,8918,4,9
sham,8919,2,6
sham,8920,3,4
sham,8921,0,1
sham,8922,2,8
sham,8923,4,8
sham,8924,1,4
sham,8925,4,11
sham,8926,1,5
sham,8927,2,4
sham,8928,1,3
sham,8929,4,7
sham,8930,1,2
sham,8931,2,4
sham,8932,0,4
sham,8933,2,6
sham,8934,0,7
sham,8935,2,6
sham,8936,3,5
sham,8937,3,5
sham,8938,2,2
sham,8939,4,7
sham,8940,0,2
sham,8941,2,6
sham,8942,0,4
sham,8943,2,3
sham,8944,1,4
sham,8945,1,3
sham,8946,2,9
sham,8947,3,8
sham,8948,2,4
sham,8949,2,3
sham,8950,3,4
sham,8951,2,2
sham,8952,2,10
sham,8953,5,7
sham,8954,1,3
sham,8955,2,7
sham,8956,0,2
sham,8957,1,1
sham,8958,1,8
sham,8959,4,13
sham,8960,4,8
sham,8961,0,9
sham,8962,0,8
sham,8963,2,7
sham,8964,10,16
sham,8965,7,9
sham,8966,1,5
sham,8967,1,2
sham,8968,2,5
sham,8969,0,2
sham,8970,5,10
sham,8971,2,4
sham,8972,0,2
sham,8973,0,1
sham,8974,1,3
sham,8975,1,4
sham,8976,1,3
sham,8977,4,10
sham,8978,4,11
sham,8979,0,1
sham,8980,0,2
sham,8981,3,5
sham,8982,2,3
sham,8983,3,8
sham,8984,2,7
sham,8985,1,2
sham,8986,2,3
sham,8987,0,2
sham,8988,0,1
sham,8989,1,5
sham,8990,1,10
sham,8991,0,2
sham,8992,3,7
sham,8993,1,2
sham,8994,2,3
sham,8995,3,11
sham,8996,1,5
sham,8997,5,9
sham,8998,1,7
sham,8999,0,1
sham,9000,1,4
sham,9001,4,7
sham,9002,3,4
sham,9003,0,3
sham,9004,0,2
sham,9005,2,4
sham,9006,3,5
sham,9007,2,8
sham,9008,1,3
sham,9009,2,14
sham,9010,1,1
sham,9011,1,6
sham,9012,2,7
sham,9013,2,4
sham,9014,3,5
sham,9015,2,4
sham,9016,3,6
sham,9017,3,13
sham,9018,1,1
sham,9019,0,0
sham,9020,0,3
sham,9021,3,11
sham,9022,6,12
sham,9023,6,16
sham,9024,3,7
sham,9025,1,5
sham,9026,0,0
sham,9027,1,6
sham,9028,1,2
sham,9029,0,1
sham,9030,2,8
sham,9031,1,3
sham,9032,2,6
sham,9033,1,2
sham,9034,1,3
sham,9035,0,0
sham,9036,0,1
sham,9037,0,1
sham,9038,6,12
sham,9039,2,5
sham,9040,0,1
sham,9041,2,7
sham,9042,2,7
sham,9043,3,7
sham,9044,0,1
sham,9045,1,3
sham,9046,3,7
sham,9047,1,7
sham,9048,0,0
sham,9049,2,5
sham,9050,1,4
sham,9051,0,2
sham,9052,1,4
sham,9053,3,9
sham,9054,3,5
sham,9055,0,2
sham,9056,1,8
sham,9057,4,12
sham,9058,6,10
sham,9059,1,1
sham,9060,0,2
sham,9061,1,2
sham,9062,2,7
sham,9063,1,7
sham,9064,5,11
sham,9065,1,7
sham,9066,1,11
sham,9067,0,0
sham,9068,1,7
sham,9069,2,4
sham,9070,4,5
sham,9071,1,2
sham,9072,4,10
sham,9073,0,2
sham,9074,1,3
sham,9075,1,9
sham,9076,0,0
sham,9077,4,15
sham,9078,3,3
sham,9079,3,10
sham,9080,4,10
sham,9081,4,7
sham,9082,2,6
sham,9083,5,12
sham,9084,0,1
sham,9085,3,4
sham,9086,2,5
sham,9087,4,9
sham,9088,3,5
sham,9089,1,4
sham,9090,1,4
sham,9091,3,6
sham,9092,0,4
sham,9093,5,9
sham,9094,2,11
sham,9095,0,0
sham,9096,1,2
sham,9097,1,7
sham,9098,2,3
sham,9099,4,5
sham,9100,2,2
sham,9101,1,4
sham,9102,1,5
sham,9103,0,3
sham,9104,2,5
sham,9105,2,5
sham,9106,0,1
sham,9107,0,1
sham,9108,3,10
sham,9109,5,11
sham,9110,5,13
sham,9111,1,4
sham,9112,1,2
sham,9113,0,4
sham,9114,4,7
sham,9115,1,2
sham,9116,1,4
sham,9117,1,3
sham,9118,1,3
sham,9119,1,5
sham,9120,2,3
sham,9121,2,2
sham,9122,0,3
sham,9123,0,2
sham,9124,0,0
sham,9125,3,9
sham,9126,1,6
sham,9127,0,7
sham,9128,0,2
sham,9129,2,11
sham,9130,0,3
sham,9131,2,2
sham,9132,1,4
sham,9133,7,13
sham,9134,5,11
sham,9135,1,6
sham,9136,1,2
sham,9137,0,1
sham,9138,4,12
sham,9139,1,11
sham,9140,5,11
sham,9141,0,0
sham,9142,2,7
sham,9143,4,6
sham,9144,6,11
sham,9145,2,8
sham,9146,0,0
sham,9147,2,3
sham,9148,1,4
sham,9149,1,6
sham,9150,0,1
sham,9151,0,2
sham,9152,0,3
sham,9153,7,13
sham,9154,1,3
sham,9155,1,4
sham,9156,7,11
sham,9157,2,4
sham,9158,2,2
sham,9159,1,5
sham,9160,0,2
sham,9161,2,9
sham,9162,1,5
sham,9163,0,2
sham,9164,0,5
sham,9165,3,4
sham,9166,2,3
sham,9167,0,0
sham,9168,3,7
sham,9169,2,4
sham,9170,1,3
sham,9171,3,5
sham,9172,1,2
sham,9173,3,10
sham,9174,2,3
sham,9175,1,2
sham,9176,4,7
sham,9177,2,5
sham,9178,2,8
sham,9179,6,10
sham,9180,2,6
sham,9181,3,8
sham,9182,0,1
sham,9183,1,4
sham,9184,0,1
sham,9185,1,3
sham,9186,3,5
sham,9187,1,4
sham,9188,0,1
sham,9189,0,2
sham,9190,3,5
sham,9191,7,12
sham,9192,1,4
sham,9193,1,3
sham,9194,0,3
sham,9195,1,5
sham,9196,0,0
sham,9197,5,10
sham,9198,1,3
sham,9199,3,9
sham,9200,1,2
sham,9201,3,10
sham,9202,3,7
sham,9203,1,7
sham,9204,0,0
sham,9205,1,5
sham,9206,2,7
sham,9207,0,1
sham,9208,3,7
sham,9209,0,0
sham,9210,2,12
sham,9211,0,2
sham,9212,1,4
sham,9213,1,1
sham,9214,3,7
sham,9215,9,13
sham,9216,0,0
sham,9217,1,3
sham,9218,6,11
sham,9219,4,6
sham,9220,4,5
sham,9221,0,1
sham,9222,3,10
sham,9223,1,6
sham,9224,1,5
sham,9225,0,2
sham,9226,1,5
sham,9227,0,2
sham,9228,2,2
sham,9229,4,11
sham,9230,0,1
sham,9231,1,3
sham,9232,1,6
sham,9233,2,9
sham,9234,0,4
sham,9235,5,8
sham,9236,5,9
sham,9237,0,1
sham,9238,3,8
sham,9239,2,2
sham,9240,0,2
sham,9241,0,2
sham,9242,1,3
sham,9243,1,2
sham,9244,2,6
sham,9245,2,4
sham,9246,0,0
sham,9247,1,2
sham,9248,1,3
sham,9249,0,1
sham,9250,0,0
sham,9251,1,1
sham,9252,3,4
sham,9253,1,5
sham,9254,2,9
sham,9255,4,9
sham,9256,1,1
sham,9257,0,2
sham,9258,1,8
sham,9259,2,2
sham,9260,1,7
sham,9261,2,3
sham,9262,2,5
sham,9263,5,8
sham,9264,2,5
sham,9265,5,13
sham,9266,7,9
sham,9267,2,5
sham,9268,3,8
sham,9269,0,1
sham,9270,2,4
sham,9271,1,4
sham,9272,1,3
sham,9273,1,4
sham,9274,2,13
sham,9275,0,3
sham,9276,0,2
sham,9277,0,1
sham,9278,0,0
sham,9279,0,1
sham,9280,0,0
sham,9281,0,3
sham,9282,1,3
sham,9283,2,8
sham,9284,0,1
sham,9285,1,2
sham,9286,5,8
sham,9287,0,4
sham,9288,1,7
sham,9289,1,10
sham,9290,1,5
sham,9291,4,7
sham,9292,4,10
sham,9293,2,7
sham,9294,3,11
sham,9295,1,4
sham,9296,1,7
sham,9297,2,6
sham,9298,1,2
sham,9299,2,9
sham,9300,1,7
sham,9301,1,5
sham,9302,1,5
sham,9303,0,2
sham,9304,2,3
sham,9305,4,7
sham,9306,0,2
sham,9307,1,9
sham,9308,2,5
sham,9309,1,1
sham,9310,1,4
sham,9311,0,3
sham,9312,1,6
sham,9313,0,2
sham,9314,3,11
sham,9315,3,11
sham,9316,7,12
sham,9317,0,1
sham,9318,1,5
sham,9319,3,5
sham,9320,1,2
sham,9321,7,12
sham,9322,4,9
sham,9323,4,6
sham,9324,1,2
sham,9325,0,1
sham,9326,2,5
sham,9327,2,4
sham,9328,1,7
sham,9329,1,2
sham,9330,2,3
sham,9331,1,4
sham,9332,1,2
sham,9333,0,0
sham,9334,1,1
sham,9335,3,3
sham,9336,0,0
sham,9337,1,4
sham,9338,2,3
sham,9339,0,4
sham,9340,0,2
sham,9341,2,4
sham,9342,5,7
sham,9343,2,4
sham,9344,4,11
sham,9345,4,10
sham,9346,3,5
sham,9347,4,8
sham,9348,1,1
sham,9349,1,9
sham,9350,1,7
sham,9351,4,13
sham,9352,1,6
sham,9353,6,10
sham,9354,4,8
sham,9355,2,6
sham,9356,3,5
sham,9357,4,7
sham,9358,1,3
sham,9359,0,3
sham,9360,0,2
sham,9361,0,1
sham,9362,0,5
sham,9363,2,9
sham,9364,0,1
sham,9365,2,2
sham,9366,0,2
sham,9367,0,1
sham,9368,1,3
sham,9369,5,7
sham,9370,5,10
sham,9371,0,1
sham,9372,0,2
sham,9373,1,3
sham,9374,2,2
sham,9375,0,3
sham,9376,4,7
sham,9377,2,2
sham,9378,3,8
sham,9379,3,6
sham,9380,3,7
sham,9381,2,7
sham,9382,2,6
sham,9383,2,3
sham,9384,1,2
sham,9385,0,5
sham,9386,4,8
sham,9387,3,8
sham,9388,1,3
sham,9389,3,7
sham,9390,1,1
sham,9391,2,7
sham,9392,5,9
sham,9393,1,3
sham,9394,1,3
sham,9395,5,11
sham,9396,1,4
sham,9397,4,9
sham,9398,2,5
sham,9399,0,1
sham,9400,1,1
sham,9401,1,2
sham,9402,0,0
sham,9403,3,7
sham,9404,3,6
sham,9405,1,3
sham,9406,0,0
sham,9407,1,7
sham,9408,0,2
sham,9409,3,6
sham,9410,0,2
sham,9411,2,8
sham,9412,0,0
sham,9413,5,9
sham,9414,1,7
sham,9415,5,13
sham,9416,1,3
sham,9417,3,11
sham,9418,2,3
sham,9419,0,3
sham,9420,3,12
sham,9421,1,5
sham,9422,0,2
sham,9423,0,4
sham,9424,4,9
sham,9425,3,5
sham,9426,1,3
sham,9427,1,1
sham,9428,1,1
sham,9429,1,9
sham,9430,0,2
sham,9431,2,5
sham,9432,2,4
sham,9433,5,11
sham,9434,0,2
sham,9435,0,3
sham,9436,1,2
sham,9437,3,6
sham,9438,4,9
sham,9439,2,10
sham,9440,1,5
sham,9441,1,8
sham,9442,3,9
sham,9443,1,8
sham,9444,0,3
sham,9445,3,8
sham,9446,0,0
sham,9447,0,4
sham,9448,4,12
sham,9449,1,6
sham,9450,3,5
sham,9451,3,13
sham,9452,3,3
sham,9453,0,2
sham,9454,2,8
sham,9455,0,2
sham,9456,0,1
sham,9457,0,0
sham,9458,1,3
sham,9459,1,3
sham,9460,3,7
sham,9461,0,1
sham,9462,4,10
sham,9463,5,12
sham,9464,5,9
sham,9465,4,8
sham,9466,1,2
sham,9467,2,5
sham,9468,2,7
sham,9469,1,2
sham,9470,1,2
sham,9471,2,4
sham,9472,6,11
sham,9473,3,4
sham,9474,1,3
sham,9475,3,4
sham,9476,4,6
sham,9477,2,8
sham,9478,2,3
sham,9479,0,4
sham,9480,0,2
sham,9481,1,2
sham,9482,1,2
sham,9483,0,1
sham,9484,2,6
sham,9485,6,9
sham,9486,0,4
sham,9487,0,1
sham,9488,1,3
sham,9489,2,3
sham,9490,4,6
sham,9491,0,1
sham,9492,3,7
sham,9493,4,7
sham,9494,3,8
sham,9495,1,8
sham,9496,2,3
sham,9497,3,9
sham,9498,0,7
sham,9499,1,6
sham,9500,0,2
sham,9501,5,11
sham,9502,1,3
sham,9503,2,4
sham,9504,0,1
sham,9505,0,1
sham,9506,3,4
sham,9507,2,5
sham,9508,4,11
sham,9509,4,11
sham,9510,4,4
sham,9511,5,9
sham,9512,2,6
sham,9513,3,11
sham,9514,5,9
sham,9515,2,6
sham,9516,1,3
sham,9517,1,2
sham,9518,1,3
sham,9519,3,12
sham,9520,3,4
sham,9521,1,5
sham,9522,6,13
sham,9523,2,6
sham,9524,0,5
sham,9525,2,2
sham,9526,3,5
sham,9527,1,3
sham,9528,3,6
sham,9529,1,1
sham,9530,1,6
sham,9531,2,6
sham,9532,0,0
sham,9533,1,3
sham,9534,1,10
sham,9535,4,9
sham,9536,1,5
sham,9537,0,4
sham,9538,0,1
sham,9539,3,3
sham,9540,1,6
sham,9541,3,6
sham,9542,4,8
sham,9543,0,2
sham,9544,0,2
sham,9545,0,2
sham,9546,2,5
sham,9547,5,6
sham,9548,3,8
sham,9549,2,6
sham,9550,0,0
sham,9551,2,10
sham,9552,2,7
sham,9553,0,2
sham,9554,3,10
sham,9555,3,5
sham,9556,3,8
sham,9557,0,1
sham,9558,0,2
sham,9559,2,4
sham,9560,0,4
sham,9561,2,3
sham,9562,3,10
sham,9563,3,12
sham,9564,1,2
sham,9565,1,1
sham,9566,2,2
sham,9567,1,1
sham,9568,6,10
sham,9569,1,3
sham,9570,1,2
sham,9571,1,3
sham,9572,2,7
sham,9573,0,2
sham,9574,1,5
sham,9575,0,5
sham,9576,1,1
sham,9577,2,4
sham,9578,2,8
sham,9579,3,9
sham,9580,0,0
sham,9581,3,13
sham,9582,5,9
sham,9583,0,0
sham,9584,3,8
sham,9585,0,0
sham,9586,1,3
sham,9587,0,3
sham,9588,4,10
sham,9589,2,14
sham,9590,0,0
sham,9591,7,13
sham,9592,2,6
sham,9593,1,5
sham,9594,3,7
sham,9595,2,8
sham,9596,1,3
sham,9597,1,2
sham,9598,6,12
sham,9599,0,0
sham,9600,4,9
sham,9601,2,8
sham,9602,0,0
sham,9603,5,5
sham,9604,5,8
sham,9605,5,12
sham,9606,3,8
sham,9607,3,8
sham,9608,3,7
sham,9609,2,9
sham,9610,1,7
sham,9611,2,5
sham,9612,4,13
sham,9613,2,5
sham,9614,0,5
sham,9615,1,4
sham,9616,6,15
sham,9617,0,2
sham,9618,3,6
sham,9619,2,4
sham,9620,1,6
sham,9621,3,7
sham,9622,3,5
sham,9623,0,2
sham,9624,0,2
sham,9625,0,0
sham,9626,0,0
sham,9627,1,1
sham,9628,0,1
sham,9629,2,7
sham,9630,4,6
sham,9631,0,2
sham,9632,1,2
sham,9633,6,14
sham,9634,2,11
sham,9635,0,3
sham,9636,5,11
sham,9637,2,8
sham,9638,1,2
sham,9639,1,1
sham,9640,0,3
sham,9641,2,2
sham,9642,1,5
sham,9643,2,5
sham,9644,0,2
sham,9645,0,2
sham,9646,2,5
sham,9647,2,5
sham,9648,0,0
sham,9649,1,5
sham,9650,1,3
sham,9651,3,4
sham,9652,3,9
sham,9653,0,1
sham,9654,3,5
sham,9655,1,1
sham,9656,3,9
sham,9657,1,3
sham,9658,1,3
sham,9659,2,7
sham,9660,3,7
sham,9661,5,15
sham,9662,2,8
sham,9663,0,3
sham,9664,1,3
sham,9665,5,9
sham,9666,3,6
sham,9667,2,7
sham,9668,4,8
sham,9669,1,4
sham,9670,3,8
sham,9671,0,2
sham,9672,3,11
sham,9673,4,7
sham,9674,5,13
sham,9675,2,3
sham,9676,3,8
sham,9677,2,4
sham,9678,0,0
sham,9679,3,6
sham,9680,0,0
sham,9681,2,3
sham,9682,3,10
sham,9683,0,3
sham,9684,0,3
sham,9685,4,7
sham,9686,3,4
sham,9687,2,11
sham,9688,2,5
sham,9689,3,5
sham,9690,5,12
sham,9691,1,3
sham,9692,5,11
sham,9693,1,5
sham,9694,1,5
sham,9695,4,16
sham,9696,0,1
sham,9697,0,1
sham,9698,3,10
sham,9699,0,2
sham,9700,1,4
sham,9701,0,3
sham,9702,0,4
sham,9703,0,4
sham,9704,0,0
sham,9705,2,7
sham,9706,1,5
sham,9707,1,3
sham,9708,0,4
sham,9709,1,2
sham,9710,4,9
sham,9711,0,2
sham,9712,1,2
sham,9713,3,6
sham,9714,0,1
sham,9715,2,4
sham,9716,1,2
sham,9717,0,0
sham,9718,2,3
sham,9719,4,8
sham,9720,0,2
sham,9721,0,4
sham,9722,0,0
sham,9723,0,3
sham,9724,3,9
sham,9725,0,3
sham,9726,1,2
sham,9727,1,1
sham,9728,0,1
sham,9729,2,5
sham,9730,0,1
sham,9731,5,12
sham,9732,0,4
sham,9733,0,2
sham,9734,0,3
sham,9735,4,6
sham,9736,6,12
sham,9737,0,7
sham,9738,1,5
sham,9739,1,3
sham,9740,4,9
sham,9741,2,8
sham,9742,4,10
sham,9743,1,6
sham,9744,1,1
sham,9745,3,11
sham,9746,0,2
sham,9747,2,6
sham,9748,0,4
sham,9749,3,10
sham,9750,0,2
sham,9751,1,7
sham,9752,2,4
sham,9753,7,12
sham,9754,0,2
sham,9755,1,7
sham,9756,1,7
sham,9757,2,2
sham,9758,2,6
sham,9759,0,2
sham,9760,3,9
sham,9761,1,6
sham,9762,3,6
sham,9763,4,9
sham,9764,2,3
sham,9765,0,3
sham,9766,0,0
sham,9767,1,3
sham,9768,0,0
sham,9769,2,4
sham,9770,1,2
sham,9771,3,7
sham,9772,4,8
sham,9773,1,1
sham,9774,1,3
sham,9775,1,2
sham,9776,0,1
sham,9777,2,2
sham,9778,0,0
sham,9779,2,5
sham,9780,0,3
sham,9781,3,11
sham,9782,0,0
sham,9783,1,4
sham,9784,5,13
sham,9785,2,3
sham,9786,4,13
sham,9787,3,8
sham,9788,1,7
sham,9789,2,3
sham,9790,1,3
sham,9791,4,9
sham,9792,2,6
sham,9793,0,3
sham,9794,2,4
sham,9795,0,1
sham,9796,0,0
sham,9797,0,4
sham,9798,1,2
sham,9799,1,8
sham,9800,1,1
sham,9801,2,5
sham,9802,0,3
sham,9803,5,8
sham,9804,1,1
sham,9805,0,0
sham,9806,2,4
sham,9807,3,8
sham,9808,2,5
sham,9809,0,0
sham,9810,0,5
sham,9811,3,3
sham,9812,1,1
sham,9813,2,10
sham,9814,3,5
sham,9815,1,6
sham,9816,5,14
sham,9817,3,7
sham,9818,4,11
sham,9819,1,4
sham,9820,2,4
sham,9821,8,10
sham,9822,4,11
sham,9823,5,15
sham,9824,1,1
sham,9825,0,2
sham,9826,4,10
sham,9827,2,3
sham,9828,1,8
sham,9829,1,2
sham,9830,5,10
sham,9831,0,1
sham,9832,3,5
sham,9833,1,3
sham,9834,8,12
sham,9835,0,1
sham,9836,0,3
sham,9837,0,1
sham,9838,0,0
sham,9839,0,0
sham,9840,1,3
sham,9841,2,7
sham,9842,1,1
sham,9843,0,1
sham,9844,5,10
sham,9845,1,3
sham,9846,2,2
sham,9847,3,8
sham,9848,1,5
sham,9849,0,2
sham,9850,0,1
sham,9851,0,1
sham,9852,4,9
sham,9853,2,3
sham,9854,0,1
sham,9855,2,3
sham,9856,2,3
sham,9857,2,5
sham,9858,4,8
sham,9859,0,0
sham,9860,0,1
sham,9861,0,3
sham,9862,1,3
sham,9863,1,5
sham,9864,0,1
sham,9865,0,4
sham,9866,3,6
sham,9867,0,2
sham,9868,1,1
sham,9869,1,5
sham,9870,4,8
sham,9871,1,5
sham,9872,4,9
sham,9873,3,8
sham,9874,2,4
sham,9875,1,2
sham,9876,3,4
sham,9877,7,12
sham,9878,0,1
sham,9879,3,8
sham,9880,3,4
sham,9881,1,3
sham,9882,6,11
sham,9883,0,1
sham,9884,1,2
sham,9885,1,2
sham,9886,0,1
sham,9887,3,8
sham,9888,4,10
sham,9889,1,1
sham,9890,4,10
sham,9891,0,2
sham,9892,3,6
sham,9893,1,8
sham,9894,1,4
sham,9895,3,7
sham,9896,4,10
sham,9897,0,2
sham,9898,3,6
sham,9899,3,5
sham,9900,2,7
sham,9901,2,5
sham,9902,1,1
sham,9903,2,5
sham,9904,0,0
sham,9905,5,11
sham,9906,3,6
sham,9907,3,8
sham,9908,1,4
sham,9909,2,6
sham,9910,3,10
sham,9911,4,8
sham,9912,0,2
sham,9913,0,2
sham,9914,3,5
sham,9915,1,4
sham,9916,3,5
sham,9917,2,8
sham,9918,0,2
sham,9919,2,5
sham,9920,2,9
sham,9921,4,11
sham,9922,1,2
sham,9923,1,3
sham,9924,1,3
sham,9925,3,8
sham,9926,3,6
sham,9927,1,1
sham,9928,2,9
sham,9929,2,8
sham,9930,1,2
sham,9931,2,4
sham,9932,2,5
sham,9933,1,4
sham,9934,3,5
sham,9935,1,4
sham,9936,1,1
sham,9937,2,8
sham,9938,5,11
sham,9939,2,2
sham,9940,2,2
sham,9941,4,5
sham,9942,5,10
sham,9943,4,6
sham,9944,0,1
sham,9945,3,8
sham,9946,0,0
sham,9947,0,0
sham,9948,2,9
sham,9949,1,6
sham,9950,3,8
sham,9951,0,1
sham,9952,4,12
sham,9953,2,7
sham,9954,2,4
sham,9955,4,8
sham,9956,2,13
sham,9957,1,2
sham,9958,4,9
sham,9959,7,11
sham,9960,2,4
sham,9961,5,9
sham,9962,3,6
sham,9963,4,6
sham,9964,0,3
sham,9965,1,1
sham,9966,0,2
sham,9967,0,2
sham,9968,5,10
sham,9969,1,4
sham,9970,2,6
sham,9971,0,1
sham,9972,0,2
sham,9973,2,2
sham,9974,3,4
sham,9975,7,10
sham,9976,1,2
sham,9977,2,2
sham,9978,2,5
sham,9979,1,1
sham,9980,2,9
sham,9981,0,4
sham,9982,2,6
sham,9983,5,10
sham,9984,0,2
sham,9985,1,2
sham,9986,2,8
sham,9987,4,8
sham,9988,0,0
sham,9989,7,12
sham,9990,0,0
sham,9991,5,14
sham,9992,2,5
sham,9993,0,1
sham,9994,5,9
sham,9995,0,1
sham,9996,2,8
sham,9997,1,5
sham,9998,0,3
sham,9999,3,10
operation,0,1,2
operation,1,0,2
operation,2,2,9
operation,3,2,5
operation,4,1,7
operation,5,0,1
operation,6,1,2
operation,7,2,9
operation,8,2,7
operation,9,1,5
operation,10,2,5
operation,11,4,10
operation,12,0,1
operation,13,0,2
operation,14,2,5
operation,15,3,8
operation,16,2,5
operation,17,1,2
operation,18,2,4
operation,19,2,7
operation,20,2,7
operation,21,2,8
operation,22,0,1
operation,23,3,6
operation,24,2,7
operation,25,1,6
operation,26,4,8
operation,27,3,10
operation,28,1,4
operation,29,3,9
operation,30,1,4
operation,31,1,8
operation,32,3,8
operation,33,0,3
operation,34,1,1
operation,35,2,4
operation,36,4,9
operation,37,0,2
operation,38,2,5
operation,39,0,2
operation,40,0,3
operation,41,2,2
operation,42,0,2
operation,43,1,3
operation,44,0,5
operation,45,2,6
operation,46,3,9
operation,47,1,6
operation,48,1,7
operation,49,0,2
operation,50,0,3
operation,51,0,8
operation,52,2,3
operation,53,0,4
operation,54,2,8
operation,55,1,3
operation,56,1,1
operation,57,0,1
operation,58,4,8
operation,59,3,5
operation,60,4,10
operation,61,4,11
operation,62,1,1
operation,63,2,7
operation,64,0,2
operation,65,0,2
operation,66,0,0
operation,67,0,0
operation,68,2,6
operation,69,3,6
operation,70,2,6
operation,71,3,10
operation,72,2,5
operation,73,0,3
operation,74,1,6
operation,75,3,6
operation,76,1,7
operation,77,0,1
operation,78,4,7
operation,79,1,5
operation,80,3,8
operation,81,1,2
operation,82,2,3
operation,83,1,7
operation,84,1,3
operation,85,3,9
operation,86,2,4
operation,87,2,5
operation,88,0,4
operation,89,1,5
operation,90,1,4
operation,91,6,11
operation,92,3,8
operation,93,5,9
operation,94,1,4
operation,95,0,2
operation,96,4,9
operation,97,5,12
operation,98,4,10
operation,99,0,1
operation,100,5,13
operation,101,0,3
operation,102,1,2
operation,103,0,3
operation,104,1,4
operation,105,1,2
operation,106,1,3
operation,107,4,10
operation,108,3,11
operation,109,4,11
operation,110,1,3
operation,111,1,2
operation,112,0,1
operation,113,2,9
operation,114,0,6
operation,115,4,9
operation,116,4,11
operation,117,0,1
operation,118,4,9
operation,119,1,5
operation,120,1,5
operation,121,1,8
operation,122,2,11
operation,123,1,1
operation,124,2,2
operation,125,1,4
operation,126,1,1
operation,127,4,10
operation,128,1,5
operation,129,1,4
operation,130,0,5
operation,131,1,1
operation,132,1,1
operation,133,1,10
operation,134,2,4
operation,135,1,4
operation,136,0,1
operation,137,5,9
operation,138,0,3
operation,139,3,6
operation,140,2,2
operation,141,0,5
operation,142,3,8
operation,143,2,3
operation,144,1,6
operation,145,1,7
operation,146,4,10
operation,147,1,6
operation,148,3,6
operation,149,2,2
operation,150,1,4
operation,151,2,5
operation,152,1,2
operation,153,1,3
operation,154,1,7
operation,155,1,1
operation,156,0,2
operation,157,1,7
operation,158,3,7
operation,159,3,3
operation,160,0,1
operation,161,1,7
operation,162,1,9
operation,163,3,10
operation,164,2,10
operation,165,2,5
operation,166,4,9
operation,167,7,14
operation,168,3,7
operation,169,1,2
operation,170,3,6
operation,171,0,3
operation,172,0,7
operation,173,0,1
operation,174,2,9
operation,175,3,8
operation,176,3,6
operation,177,0,2
operation,178,7,10
operation,179,1,4
operation,180,1,8
operation,181,2,8
operation,182,2,7
operation,183,2,8
operation,184,0,5
operation,185,5,15
operation,186,1,9
operation,187,2,4
operation,188,2,5
operation,189,0,2
operation,190,8,15
operation,191,1,5
operation,192,3,10
operation,193,0,2
operation,194,1,6
operation,195,1,6
operation,196,1,10
operation,197,1,2
operation,198,0,1
operation,199,3,8
operation,200,0,1
operation,201,2,7
operation,202,5,10
operation,203,1,8
operation,204,3,6
operation,205,1,4
operation,206,1,2
operation,207,6,12
operation,208,2,4
operation,209,5,10
operation,210,1,7
operation,211,0,2
operation,212,2,8
operation,213,0,2
operation,214,0,1
operation,215,0,2
operation,216,0,3
operation,217,4,10
operation,218,3,6
operation,219,2,8
operation,220,2,10
operation,221,0,6
operation,222,1,6
operation,223,3,6
operation,224,1,3
operation,225,0,2
operation,226,0,3
operation,227,3,8
operation,228,0,4
operation,229,1,12
operation,230,4,7
operation,231,2,5
operation,232,0,0
operation,233,0,2
operation,234,0,4
operation,235,2,8
operation,236,0,2
operation,237,0,3
operation,238,4,5
operation,239,2,8
operation,240,1,7
operation,241,1,2
operation,242,2,8
operation,243,1,3
operation,244,6,12
operation,245,0,0
operation,246,1,2
operation,247,3,12
operation,248,1,5
operation,249,2,2
operation,250,0,2
operation,251,2,3
operation,252,4,13
operation,253,0,0
operation,254,4,14
operation,255,2,5
operation,256,3,7
operation,257,1,3
operation,258,2,9
operation,259,3,6
operation,260,1,2
operation,261,1,1
operation,262,0,1
operation,263,0,2
operation,264,1,3
operation,265,1,4
operation,266,0,0
operation,267,0,1
operation,268,0,3
operation,269,7,14
operation,270,1,3
operation,271,0,1
operation,272,2,6
operation,273,0,2
operation,274,1,2
operation,275,1,4
operation,276,2,8
operation,277,1,6
operation,278,3,8
operation,279,2,6
operation,280,0,2
operation,281,2,6
operation,282,1,3
operation,283,1,5
operation,284,2,10
operation,285,1,6
operation,286,0,3
operation,287,0,3
operation,288,0,2
operation,289,0,0
operation,290,1,4
operation,291,1,5
operation,292,5,9
operation,293,0,4
operation,294,2,3
operation,295,1,4
operation,296,0,8
operation,297,0,1
operation,298,4,11
operation,299,0,0
operation,300,1,3
operation,301,1,4
operation,302,5,8
operation,303,2,5
operation,304,2,7
operation,305,1,4
operation,306,0,0
operation,307,2,5
operation,308,2,7
operation,309,4,8
operation,310,2,7
operation,311,2,8
operation,312,0,5
operation,313,2,4
operation,314,0,4
operation,315,0,0
operation,316,3,3
operation,317,1,2
operation,318,3,9
operation,319,6,11
operation,320,0,0
operation,321,0,1
operation,322,0,6
operation,323,4,8
operation,324,4,5
operation,325,4,6
operation,326,2,4
operation,327,3,8
operation,328,1,3
operation,329,5,10
operation,330,0,1
operation,331,3,7
operation,332,0,0
operation,333,1,3
operation,334,1,6
operation,335,2,5
operation,336,3,6
operation,337,1,6
operation,338,1,8
operation,339,0,1
operation,340,1,5
operation,341,0,2
operation,342,3,11
operation,343,0,1
operation,344,1,5
operation,345,4,6
operation,346,3,6
operation,347,2,5
operation,348,2,6
operation,349,2,8
operation,350,1,2
operation,351,1,2
operation,352,3,5
operation,353,6,6
operation,354,1,2
operation,355,3,7
operation,356,2,3
operation,357,1,3
operation,358,0,1
operation,359,0,4
operation,360,2,6
operation,361,1,3
operation,362,0,0
operation,363,0,5
operation,364,5,9
operation,365,3,9
operation,366,0,0
operation,367,0,2
operation,368,5,10
operation,369,2,6
operation,370,3,11
operation,371,1,8
operation,372,0,0
operation,373,3,7
operation,374,0,2
operation,375,4,9
operation,376,0,1
operation,377,1,3
operation,378,2,7
operation,379,1,6
operation,380,0,0
operation,381,2,5
operation,382,2,3
operation,383,1,3
operation,384,0,9
operation,385,3,4
operation,386,1,3
operation,387,3,9
operation,388,0,0
operation,389,3,5
operation,390,4,9
operation,391,0,1
operation,392,3,6
operation,393,2,7
operation,394,1,2
operation,395,2,4
operation,396,5,8
operation,397,4,9
operation,398,0,3
operation,399,0,1
operation,400,2,4
operation,401,2,6
operation,402,2,7
operation,403,4,9
operation,404,1,2
operation,405,5,12
operation,406,2,4
operation,407,2,10
operation,408,1,1
operation,409,2,4
operation,410,1,6
operation,411,3,8
operation,412,4,9
operation,413,1,5
operation,414,0,0
operation,415,1,1
operation,416,1,6
operation,417,0,4
operation,418,1,3
operation,419,5,14
operation,420,1,7
operation,421,2,4
operation,422,1,2
operation,423,2,5
operation,424,3,14
operation,425,3,7
operation,426,5,13
operation,427,0,1
operation,428,1,1
operation,429,4,7
operation,430,1,3
operation,431,0,2
operation,432,0,4
operation,433,1,3
operation,434,0,1
operation,435,2,7
operation,436,1,3
operation,437,2,6
operation,438,0,3
operation,439,1,6
operation,440,1,4
operation,441,2,3
operation,442,1,3
operation,443,6,11
operation,444,1,4
operation,445,0,5
operation,446,0,1
operation,447,1,4
operation,448,2,5
operation,449,2,10
operation,450,2,8
operation,451,1,2
operation,452,2,9
operation,453,2,4
operation,454,1,2
operation,455,1,9
operation,456,1,3
operation,457,0,2
operation,458,3,5
operation,459,4,8
operation,460,2,4
operation,461,2,9
operation,462,2,5
operation,463,1,2
operation,464,1,6
operation,465,2,8
operation,466,1,5
operation,467,0,1
operation,468,0,2
operation,469,2,6
operation,470,2,6
operation,471,1,4
operation,472,2,8
operation,473,1,2
operation,474,0,2
operation,475,1,2
operation,476,2,3
operation,477,3,7
operation,478,2,6
operation,479,5,6
operation,480,3,10
operation,481,5,8
operation,482,1,5
operation,483,4,6
operation,484,0,0
operation,485,1,3
operation,486,1,4
operation,487,1,6
operation,488,1,3
operation,489,1,14
operation,490,5,14
operation,491,1,4
operation,492,1,8
operation,493,1,1
operation,494,1,3
operation,495,2,9
operation,496,0,1
operation,497,1,5
operation,498,1,2
operation,499,3,9
operation,500,1,3
operation,501,4,11
operation,502,1,2
operation,503,0,1
operation,504,2,6
operation,505,1,5
operation,506,4,7
operation,507,0,2
operation,508,1,3
operation,509,5,10
operation,510,1,8
operation,511,3,11
operation,512,0,1
operation,513,0,2
operation,514,1,2
operation,515,2,3
operation,516,2,11
operation,517,4,4
operation,518,0,2
operation,519,0,5
operation,520,3,10
operation,521,0,2
operation,522,4,8
operation,523,1,7
operation,524,2,8
operation,525,1,2
operation,526,2,14
operation,527,1,2
operation,528,0,1
operation,529,1,3
operation,530,1,4
operation,531,2,4
operation,532,1,3
operation,533,0,1
operation,534,2,10
operation,535,0,4
operation,536,1,6
operation,537,3,12
operation,538,5,8
operation,539,5,12
operation,540,2,7
operation,541,1,8
operation,542,0,3
operation,543,4,11
operation,544,1,7
operation,545,2,2
operation,546,3,6
operation,547,1,2
operation,548,2,7
operation,549,3,9
operation,550,4,4
operation,551,2,4
operation,552,0,2
operation,553,4,9
operation,554,2,7
operation,555,4,8
operation,556,1,7
operation,557,0,0
operation,558,2,6
operation,559,1,3
operation,560,1,1
operation,561,1,8
operation,562,3,8
operation,563,1,2
operation,564,1,4
operation,565,1,3
operation,566,2,3
operation,567,1,5
operation,568,0,1
operation,569,4,9
operation,570,2,8
operation,571,5,10
operation,572,3,5
operation,573,2,3
operation,574,0,2
operation,575,3,11
operation,576,0,1
operation,577,0,5
operation,578,0,3
operation,579,4,10
operation,580,2,5
operation,581,2,6
operation,582,3,9
operation,583,0,3
operation,584,2,5
operation,585,3,6
operation,586,0,1
operation,587,1,4
operation,588,6,18
operation,589,3,10
operation,590,1,5
operation,591,1,3
operation,592,1,2
operation,593,2,4
operation,594,0,1
operation,595,0,6
operation,596,0,2
operation,597,4,11
operation,598,1,6
operation,599,0,1
operation,600,2,3
operation,601,1,1
operation,602,1,2
operation,603,1,5
operation,604,0,3
operation,605,0,5
operation,606,4,9
operation,607,1,5
operation,608,1,4
operation,609,2,6
operation,610,4,13
operation,611,3,5
operation,612,0,5
operation,613,2,6
operation,614,1,3
operation,615,2,3
operation,616,0,0
operation,617,2,11
operation,618,1,5
operation,619,1,3
operation,620,0,8
operation,621,0,2
operation,622,2,9
operation,623,2,9
operation,624,0,1
operation,625,0,0
operation,626,4,8
operation,627,0,2
operation,628,1,1
operation,629,1,2
operation,630,3,7
operation,631,1,4
operation,632,1,4
operation,633,1,2
operation,634,0,1
operation,635,3,10
operation,636,1,7
operation,637,0,1
operation,638,1,10
operation,639,2,5
operation,640,0,5
operation,641,3,9
operation,642,0,2
operation,643,2,10
operation,644,3,4
operation,645,1,3
operation,646,0,3
operation,647,3,11
operation,648,1,3
operation,649,0,0
operation,650,2,2
operation,651,3,6
operation,652,0,0
operation,653,0,0
operation,654,1,9
operation,655,0,0
operation,656,1,1
operation,657,0,1
operation,658,1,1
operation,659,3,10
operation,660,3,10
operation,661,1,3
operation,662,2,6
operation,663,2,3
operation,664,0,2
operation,665,0,2
operation,666,2,6
operation,667,2,7
operation,668,0,0
operation,669,1,1
operation,670,3,7
operation,671,1,1
operation,672,2,5
operation,673,1,1
operation,674,2,4
operation,675,0,4
operation,676,1,1
operation,677,4,10
operation,678,2,9
operation,679,2,10
operation,680,0,0
operation,681,0,0
operation,682,1,7
operation,683,0,4
operation,684,1,2
operation,685,0,1
operation,686,2,5
operation,687,1,4
operation,688,1,5
operation,689,1,3
operation,690,2,2
operation,691,2,10
operation,692,2,9
operation,693,3,6
operation,694,2,6
operation,695,2,3
operation,696,0,7
operation,697,3,7
operation,698,1,4
operation,699,1,2
operation,700,1,4
operation,701,0,2
operation,702,2,10
operation,703,4,12
operation,704,0,2
operation,705,0,2
operation,706,2,8
operation,707,0,2
operation,708,0,2
operation,709,0,7
operation,710,2,6
operation,711,0,0
operation,712,2,10
operation,713,2,7
operation,714,2,5
operation,715,1,8
operation,716,0,1
operation,717,1,8
operation,718,1,1
operation,719,1,2
operation,720,4,8
operation,721,0,1
operation,722,3,11
operation,723,0,4
operation,724,1,2
operation,725,2,5
operation,726,0,1
operation,727,1,1
operation,728,0,1
operation,729,4,7
operation,730,0,3
operation,731,4,11
operation,732,2,11
operation,733,0,3
operation,734,2,8
operation,735,1,8
operation,736,7,11
operation,737,2,3
operation,738,3,7
operation,739,5,11
operation,740,3,5
operation,741,0,6
operation,742,1,6
operation,743,0,2
operation,744,3,6
operation,745,1,2
operation,746,2,6
operation,747,1,2
operation,748,1,3
operation,749,2,10
operation,750,2,3
operation,751,0,2
operation,752,2,5
operation,753,2,7
operation,754,3,11
operation,755,5,9
operation,756,2,2
operation,757,1,4
operation,758,3,3
operation,759,0,1
operation,760,0,2
operation,761,2,3
operation,762,1,6
operation,763,0,7
operation,764,3,6
operation,765,2,7
operation,766,0,2
operation,767,1,4
operation,768,2,2
operation,769,1,5
operation,770,1,2
operation,771,1,5
operation,772,1,3
operation,773,1,4
operation,774,2,2
operation,775,1,6
operation,776,4,8
operation,777,2,3
operation,778,3,11
operation,779,2,4
operation,780,1,11
operation,781,2,5
operation,782,0,0
operation,783,1,2
operation,784,1,4
operation,785,0,4
operation,786,0,3
operation,787,2,3
operation,788,0,3
operation,789,2,9
operation,790,3,8
operation,791,1,2
operation,792,4,9
operation,793,0,1
operation,794,0,2
operation,795,1,7
operation,796,1,2
operation,797,1,3
operation,798,3,12
operation,799,0,3
operation,800,3,15
operation,801,4,8
operation,802,0,1
operation,803,1,1
operation,804,1,2
operation,805,2,2
operation,806,0,2
operation,807,0,0
operation,808,1,4
operation,809,1,4
operation,810,2,11
operation,811,1,2
operation,812,1,2
operation,813,1,12
operation,814,1,1
operation,815,2,8
operation,816,2,11
operation,817,3,6
operation,818,1,3
operation,819,0,3
operation,820,3,8
operation,821,2,3
operation,822,0,0
operation,823,0,1
operation,824,1,10
operation,825,3,7
operation,826,2,5
operation,827,3,9
operation,828,2,9
operation,829,2,9
operation,830,3,5
operation,831,2,3
operation,832,1,5
operation,833,1,1
operation,834,3,8
operation,835,1,3
operation,836,1,5
operation,837,4,12
operation,838,6,8
operation,839,0,1
operation,840,2,9
operation,841,1,2
operation,842,1,7
operation,843,0,2
operation,844,1,2
operation,845,2,6
operation,846,3,10
operation,847,1,2
operation,848,6,11
operation,849,3,10
operation,850,3,9
operation,851,0,0
operation,852,2,8
operation,853,0,2
operation,854,0,2
operation,855,0,1
operation,856,1,4
operation,857,3,3
operation,858,0,2
operation,859,4,7
operation,860,2,4
operation,861,0,0
operation,862,0,5
operation,863,0,3
operation,864,3,7
operation,865,0,0
operation,866,2,12
operation,867,1,3
operation,868,1,5
operation,869,2,3
operation,870,1,1
operation,871,0,4
operation,872,1,6
operation,873,1,2
operation,874,4,10
operation,875,5,9
operation,876,4,6
operation,877,4,6
operation,878,1,4
operation,879,1,6
operation,880,0,0
operation,881,4,11
operation,882,2,3
operation,883,0,4
operation,884,0,1
operation,885,0,3
operation,886,1,6
operation,887,1,6
operation,888,1,10
operation,889,1,3
operation,890,2,8
operation,891,4,10
operation,892,0,1
operation,893,0,1
operation,894,2,3
operation,895,2,13
operation,896,0,3
operation,897,0,3
operation,898,2,7
operation,899,3,10
operation,900,1,1
operation,901,3,13
operation,902,0,1
operation,903,0,2
operation,904,1,6
operation,905,1,4
operation,906,0,2
operation,907,4,6
operation,908,1,6
operation,909,0,1
operation,910,1,4
operation,911,0,3
operation,912,1,5
operation,913,1,2
operation,914,2,9
operation,915,1,6
operation,916,1,5
operation,917,2,6
operation,918,1,3
operation,919,4,5
operation,920,1,7
operation,921,0,3
operation,922,1,2
operation,923,2,4
operation,924,0,1
operation,925,0,2
operation,926,1,3
operation,927,6,15
operation,928,1,3
operation,929,6,12
operation,930,2,7
operation,931,0,4
operation,932,2,5
operation,933,0,1
operation,934,0,7
operation,935,1,7
operation,936,0,7
operation,937,6,9
operation,938,3,6
operation,939,2,9
operation,940,0,0
operation,941,5,11
operation,942,0,2
operation,943,2,5
operation,944,0,0
operation,945,0,1
operation,946,3,10
operation,947,2,7
operation,948,1,9
operation,949,1,6
operation,950,2,3
operation,951,1,4
operation,952,3,4
operation,953,2,11
operation,954,0,4
operation,955,0,2
operation,956,3,7
operation,957,4,9
operation,958,2,12
operation,959,0,1
operation,960,2,8
operation,961,0,2
operation,962,3,7
operation,963,1,3
operation,964,1,7
operation,965,2,8
operation,966,0,2
operation,967,2,6
operation,968,2,10
operation,969,1,7
operation,970,4,10
operation,971,2,4
operation,972,0,3
operation,973,4,6
operation,974,1,8
operation,975,1,2
operation,976,2,8
operation,977,2,3
operation,978,0,3
operation,979,2,9
operation,980,0,3
operation,981,0,3
operation,982,2,2
operation,983,2,3
operation,984,3,7
operation,985,2,3
operation,986,1,12
operation,987,3,4
operation,988,1,2
operation,989,1,1
operation,990,2,3
operation,991,1,4
operation,992,1,1
operation,993,2,5
operation,994,0,0
operation,995,0,0
operation,996,0,1
operation,997,0,3
operation,998,0,1
operation,999,2,6
operation,1000,5,10
operation,1001,0,0
operation,1002,6,11
operation,1003,1,2
operation,1004,1,3
operation,1005,2,5
operation,1006,2,7
operation,1007,1,2
operation,1008,2,11
operation,1009,1,3
operation,1010,3,11
operation,1011,2,3
operation,1012,0,6
operation,1013,3,8
operation,1014,2,4
operation,1015,3,7
operation,1016,0,4
operation,1017,3,6
operation,1018,2,5
operation,1019,1,2
operation,1020,0,0
operation,1021,2,8
operation,1022,1,2
operation,1023,1,2
operation,1024,2,12
operation,1025,5,12
operation,1026,5,6
operation,1027,0,4
operation,1028,0,2
operation,1029,2,6
operation,1030,2,5
operation,1031,2,11
operation,1032,1,3
operation,1033,1,2
operation,1034,3,6
operation,1035,0,0
operation,1036,0,3
operation,1037,1,2
operation,1038,4,8
operation,1039,3,10
operation,1040,1,1
operation,1041,1,3
operation,1042,0,2
operation,1043,4,7
operation,1044,2,5
operation,1045,0,3
operation,1046,0,2
operation,1047,2,3
operation,1048,0,1
operation,1049,1,4
operation,1050,2,8
operation,1051,3,11
operation,1052,0,2
operation,1053,0,1
operation,1054,0,1
operation,1055,3,6
operation,1056,2,3
operation,1057,1,8
operation,1058,0,0
operation,1059,0,3
operation,1060,1,1
operation,1061,2,5
operation,1062,0,2
operation,1063,3,7
operation,1064,3,10
operation,1065,1,1
operation,1066,0,0
operation,1067,1,2
operation,1068,3,8
operation,1069,6,13
operation,1070,2,7
operation,1071,3,9
operation,1072,5,6
operation,1073,1,6
operation,1074,2,5
operation,1075,0,4
operation,1076,2,8
operation,1077,1,8
operation,1078,1,2
operation,1079,1,6
operation,1080,1,4
operation,1081,1,8
operation,1082,3,10
operation,1083,0,2
operation,1084,0,3
operation,1085,0,2
operation,1086,2,5
operation,1087,0,2
operation,1088,3,8
operation,1089,2,6
operation,1090,4,10
operation,1091,0,2
operation,1092,2,7
operation,1093,0,0
operation,1094,3,4
operation,1095,1,2
operation,1096,3,4
operation,1097,0,1
operation,1098,2,6
operation,1099,2,5
operation,1100,2,7
operation,1101,1,9
operation,1102,2,3
operation,1103,3,8
operation,1104,0,8
operation,1105,2,3
operation,1106,2,4
operation,1107,1,8
operation,1108,3,5
operation,1109,2,5
operation,1110,5,11
operation,1111,3,7
operation,1112,1,6
operation,1113,1,1
operation,1114,0,2
operation,1115,1,5
operation,1116,2,6
operation,1117,4,12
operation,1118,1,6
operation,1119,1,4
operation,1120,3,13
operation,1121,3,8
operation,1122,0,4
operation,1123,1,5
operation,1124,1,2
operation,1125,6,8
operation,1126,1,2
operation,1127,0,1
operation,1128,1,1
operation,1129,1,4
operation,1130,0,2
operation,1131,1,3
operation,1132,1,8
operation,1133,0,1
operation,1134,0,3
operation,1135,1,1
operation,1136,3,8
operation,1137,1,2
operation,1138,2,8
operation,1139,1,3
operation,1140,1,3
operation,1141,0,2
operation,1142,1,5
operation,1143,2,6
operation,1144,5,10
operation,1145,0,2
operation,1146,1,2
operation,1147,2,11
operation,1148,2,10
operation,1149,3,8
operation,1150,3,5
operation,1151,4,10
operation,1152,1,7
operation,1153,3,11
operation,1154,1,5
operation,1155,0,0
operation,1156,1,2
operation,1157,1,5
operation,1158,1,5
operation,1159,1,2
operation,1160,3,7
operation,1161,0,2
operation,1162,6,9
operation,1163,0,4
operation,1164,1,2
operation,1165,1,1
operation,1166,1,2
operation,1167,0,2
operation,1168,1,7
operation,1169,2,6
operation,1170,4,6
operation,1171,2,5
operation,1172,2,10
operation,1173,0,2
operation,1174,1,5
operation,1175,1,6
operation,1176,2,5
operation,1177,2,2
operation,1178,2,9
operation,1179,2,9
operation,1180,3,11
operation,1181,0,5
operation,1182,0,4
operation,1183,0,2
operation,1184,0,3
operation,1185,0,1
operation,1186,0,1
operation,1187,0,1
operation,1188,1,4
operation,1189,2,10
operation,1190,0,0
operation,1191,5,13
operation,1192,4,8
operation,1193,0,1
operation,1194,2,3
operation,1195,0,2
operation,1196,1,4
operation,1197,0,1
operation,1198,0,3
operation,1199,1,7
operation,1200,0,1
operation,1201,0,1
operation,1202,4,10
operation,1203,3,9
operation,1204,5,13
operation,1205,0,3
operation,1206,1,9
operation,1207,0,1
operation,1208,5,8
operation,1209,2,4
operation,1210,4,5
operation,1211,0,1
operation,1212,1,4
operation,1213,0,2
operation,1214,2,11
operation,1215,1,3
operation,1216,1,9
operation,1217,2,9
operation,1218,1,2
operation,1219,3,9
operation,1220,0,1
operation,1221,0,4
operation,1222,3,6
operation,1223,1,2
operation,1224,4,7
operation,1225,3,7
operation,1226,0,3
operation,1227,2,5
operation,1228,1,2
operation,1229,1,6
operation,1230,2,6
operation,1231,3,10
operation,1232,1,2
operation,1233,3,8
operation,1234,3,5
operation,1235,2,5
operation,1236,1,3
operation,1237,1,14
operation,1238,0,2
operation,1239,1,5
operation,1240,0,0
operation,1241,3,4
operation,1242,1,2
operation,1243,0,2
operation,1244,1,6
operation,1245,3,8
operation,1246,0,3
operation,1247,3,6
operation,1248,0,1
operation,1249,4,11
operation,1250,0,4
operation,1251,1,8
operation,1252,2,6
operation,1253,0,3
operation,1254,2,2
operation,1255,2,2
operation,1256,0,6
operation,1257,1,2
operation,1258,2,5
operation,1259,0,2
operation,1260,5,6
operation,1261,0,2
operation,1262,1,2
operation,1263,5,13
operation,1264,3,8
operation,1265,0,7
operation,1266,2,4
operation,1267,1,9
operation,1268,3,7
operation,1269,1,2
operation,1270,0,2
operation,1271,3,7
operation,1272,0,0
operation,1273,0,1
operation,1274,1,2
operation,1275,0,1
operation,1276,0,1
operation,1277,4,11
operation,1278,0,9
operation,1279,1,8
operation,1280,2,11
operation,1281,2,8
operation,1282,1,4
operation,1283,2,6
operation,1284,1,4
operation,1285,1,9
operation,1286,7,13
operation,1287,3,4
operation,1288,3,12
operation,1289,0,5
operation,1290,3,4
operation,1291,3,6
operation,1292,0,2
operation,1293,1,4
operation,1294,2,9
operation,1295,0,1
operation,1296,1,4
operation,1297,1,2
operation,1298,0,0
operation,1299,3,5
operation,1300,0,1
operation,1301,0,4
operation,1302,3,8
operation,1303,2,5
operation,1304,1,2
operation,1305,0,1
operation,1306,6,11
operation,1307,2,8
operation,1308,3,8
operation,1309,2,4
operation,1310,0,0
operation,1311,0,1
operation,1312,3,11
operation,1313,1,1
operation,1314,0,0
operation,1315,3,9
operation,1316,3,6
operation,1317,0,0
operation,1318,3,7
operation,1319,1,10
operation,1320,0,2
operation,1321,0,1
operation,1322,2,6
operation,1323,5,8
operation,1324,0,8
operation,1325,3,3
operation,1326,1,2
operation,1327,2,5
operation,1328,1,2
operation,1329,0,2
operation,1330,1,4
operation,1331,2,3
operation,1332,2,10
operation,1333,4,8
operation,1334,1,3
operation,1335,0,3
operation,1336,2,4
operation,1337,1,3
operation,1338,0,1
operation,1339,1,6
operation,1340,3,7
operation,1341,1,3
operation,1342,1,5
operation,1343,4,9
operation,1344,1,3
operation,1345,1,7
operation,1346,0,3
operation,1347,2,5
operation,1348,3,5
operation,1349,1,2
operation,1350,3,9
operation,1351,3,9
operation,1352,1,7
operation,1353,3,7
operation,1354,5,8
operation,1355,4,6
operation,1356,1,2
operation,1357,1,1
operation,1358,0,3
operation,1359,0,1
operation,1360,0,1
operation,1361,1,9
operation,1362,0,4
operation,1363,2,6
operation,1364,4,10
operation,1365,0,1
operation,1366,1,6
operation,1367,2,4
operation,1368,0,0
operation,1369,0,1
operation,1370,1,1
operation,1371,3,9
operation,1372,1,2
operation,1373,2,4
operation,1374,1,1
operation,1375,0,1
operation,1376,1,5
operation,1377,1,1
operation,1378,1,3
operation,1379,1,4
operation,1380,1,3
operation,1381,2,7
operation,1382,5,10
operation,1383,2,4
operation,1384,0,7
operation,1385,0,0
operation,1386,0,0
operation,1387,1,1
operation,1388,1,9
operation,1389,1,4
operation,1390,3,6
operation,1391,3,13
operation,1392,2,5
operation,1393,4,5
operation,1394,1,3
operation,1395,0,2
operation,1396,1,4
operation,1397,3,7
operation,1398,1,7
operation,1399,1,5
operation,1400,1,3
operation,1401,1,3
operation,1402,1,2
operation,1403,0,1
operation,1404,1,6
operation,1405,1,7
operation,1406,2,5
operation,1407,2,11
operation,1408,4,6
operation,1409,2,9
operation,1410,2,5
operation,1411,1,3
operation,1412,1,5
operation,1413,1,3
operation,1414,2,2
operation,1415,0,6
operation,1416,4,6
operation,1417,0,1
operation,1418,1,7
operation,1419,0,2
operation,1420,0,3
operation,1421,1,5
operation,1422,0,6
operation,1423,0,0
operation,1424,1,8
operation,1425,1,2
operation,1426,0,1
operation,1427,2,8
operation,1428,0,0
operation,1429,1,3
operation,1430,3,10
operation,1431,2,4
operation,1432,0,0
operation,1433,3,8
operation,1434,0,2
operation,1435,3,11
operation,1436,3,4
operation,1437,1,3
operation,1438,1,2
operation,1439,4,4
operation,1440,1,2
operation,1441,0,2
operation,1442,0,1
operation,1443,0,1
operation,1444,3,6
operation,1445,2,3
operation,1446,1,4
operation,1447,4,8
operation,1448,2,5
operation,1449,0,2
operation,1450,2,5
operation,1451,1,2
operation,1452,0,1
operation,1453,3,8
operation,1454,2,8
operation,1455,1,3
operation,1456,2,9
operation,1457,1,5
operation,1458,1,5
operation,1459,1,1
operation,1460,2,7
operation,1461,0,4
operation,1462,1,3
operation,1463,5,10
operation,1464,0,1
operation,1465,1,2
operation,1466,1,6
operation,1467,0,0
operation,1468,1,8
operation,1469,2,10
operation,1470,2,7
operation,1471,2,10
operation,1472,6,17
operation,1473,1,8
operation,1474,0,4
operation,1475,0,0
operation,1476,1,2
operation,1477,2,10
operation,1478,1,4
operation,1479,2,4
operation,1480,0,3
operation,1481,1,4
operation,1482,0,3
operation,1483,0,1
operation,1484,0,2
operation,1485,0,1
operation,1486,1,6
operation,1487,5,11
operation,1488,2,3
operation,1489,2,3
operation,1490,0,4
operation,1491,0,2
operation,1492,0,7
operation,1493,4,8
operation,1494,0,0
operation,1495,0,2
operation,1496,2,6
operation,1497,3,6
operation,1498,7,13
operation,1499,1,4
operation,1500,2,7
operation,1501,4,7
operation,1502,2,3
operation,1503,1,2
operation,1504,1,1
operation,1505,0,0
operation,1506,1,5
operation,1507,1,1
operation,1508,3,6
operation,1509,2,4
operation,1510,4,10
operation,1511,5,11
operation,1512,0,1
operation,1513,2,5
operation,1514,2,7
operation,1515,2,5
operation,1516,1,1
operation,1517,1,5
operation,1518,7,11
operation,1519,1,7
operation,1520,4,8
operation,1521,1,3
operation,1522,0,0
operation,1523,4,6
operation,1524,0,1
operation,1525,1,6
operation,1526,0,1
operation,1527,0,10
operation,1528,2,9
operation,1529,1,2
operation,1530,1,2
operation,1531,2,6
operation,1532,0,2
operation,1533,0,0
operation,1534,1,1
operation,1535,1,9
operation,1536,0,1
operation,1537,1,2
operation,1538,0,2
operation,1539,1,4
operation,1540,0,2
operation,1541,1,5
operation,1542,2,7
operation,1543,2,2
operation,1544,4,6
operation,1545,3,8
operation,1546,3,9
operation,1547,3,4
operation,1548,1,3
operation,1549,0,2
operation,1550,1,9
operation,1551,2,8
operation,1552,2,5
operation,1553,3,3
operation,1554,1,2
operation,1555,1,3
operation,1556,2,3
operation,1557,2,11
operation,1558,0,0
operation,1559,1,5
operation,1560,2,10
operation,1561,2,8
operation,1562,0,1
operation,1563,1,7
operation,1564,1,3
operation,1565,1,2
operation,1566,0,0
operation,1567,1,2
operation,1568,2,7
operation,1569,0,5
operation,1570,2,9
operation,1571,2,3
operation,1572,2,2
operation,1573,2,5
operation,1574,0,1
operation,1575,2,7
operation,1576,0,0
operation,1577,3,9
operation,1578,2,8
operation,1579,0,2
operation,1580,2,6
operation,1581,3,10
operation,1582,2,7
operation,1583,2,5
operation,1584,2,2
operation,1585,0,0
operation,1586,3,5
operation,1587,0,2
operation,1588,2,7
operation,1589,0,2
operation,1590,3,11
operation,1591,2,10
operation,1592,0,3
operation,1593,1,2
operation,1594,3,7
operation,1595,0,2
operation,1596,2,6
operation,1597,7,15
operation,1598,0,0
operation,1599,1,3
operation,1600,1,7
operation,1601,1,6
operation,1602,3,7
operation,1603,5,9
operation,1604,0,2
operation,1605,1,6
operation,1606,5,8
operation,1607,2,3
operation,1608,3,8
operation,1609,2,6
operation,1610,0,0
operation,1611,3,13
operation,1612,3,6
operation,1613,1,3
operation,1614,4,11
operation,1615,2,11
operation,1616,0,3
operation,1617,3,5
operation,1618,1,2
operation,1619,3,11
operation,1620,5,8
operation,1621,5,9
operation,1622,2,3
operation,1623,2,7
operation,1624,3,7
operation,1625,1,1
operation,1626,1,10
operation,1627,1,6
operation,1628,0,2
operation,1629,0,1
operation,1630,0,0
operation,1631,3,4
operation,1632,0,0
operation,1633,2,7
operation,1634,0,4
operation,1635,1,3
operation,1636,3,6
operation,1637,2,5
operation,1638,1,2
operation,1639,1,4
operation,1640,1,3
operation,1641,1,3
operation,1642,1,2
operation,1643,2,7
operation,1644,0,3
operation,1645,2,2
operation,1646,1,11
operation,1647,1,3
operation,1648,3,10
operation,1649,1,3
operation,1650,0,1
operation,1651,4,5
operation,1652,0,5
operation,1653,4,6
operation,1654,3,12
operation,1655,0,2
operation,1656,0,1
operation,1657,2,7
operation,1658,3,6
operation,1659,2,6
operation,1660,2,3
operation,1661,6,13
operation,1662,1,6
operation,1663,4,9
operation,1664,0,1
operation,1665,1,4
operation,1666,0,3
operation,1667,0,1
operation,1668,4,9
operation,1669,3,6
operation,1670,0,2
operation,1671,2,2
operation,1672,1,2
operation,1673,3,9
operation,1674,2,4
operation,1675,0,1
operation,1676,1,7
operation,1677,0,4
operation,1678,2,6
operation,1679,0,2
operation,1680,0,4
operation,1681,0,1
operation,1682,0,2
operation,1683,0,3
operation,1684,0,1
operation,1685,1,3
operation,1686,0,1
operation,1687,0,0
operation,1688,0,0
operation,1689,2,5
operation,1690,0,3
operation,1691,3,7
operation,1692,1,2
operation,1693,3,7
operation,1694,0,6
operation,1695,2,6
operation,1696,0,0
operation,1697,0,0
operation,1698,3,8
operation,1699,3,5
operation,1700,1,12
operation,1701,1,2
operation,1702,2,4
operation,1703,1,2
operation,1704,3,7
operation,1705,0,2
operation,1706,2,8
operation,1707,1,4
operation,1708,2,5
operation,1709,4,4
operation,1710,0,5
operation,1711,4,7
operation,1712,0,6
operation,1713,5,15
operation,1714,1,7
operation,1715,0,2
operation,1716,0,1
operation,1717,0,1
operation,1718,0,1
operation,1719,1,2
operation,1720,1,2
operation,1721,1,2
operation,1722,0,2
operation,1723,3,8
operation,1724,1,4
operation,1725,4,10
operation,1726,1,1
operation,1727,5,6
operation,1728,2,5
operation,1729,0,0
operation,1730,2,6
operation,1731,1,3
operation,1732,0,1
operation,1733,1,2
operation,1734,4,6
operation,1735,1,3
operation,1736,3,5
operation,1737,3,5
operation,1738,2,6
operation,1739,2,2
operation,1740,1,3
operation,1741,2,3
operation,1742,0,4
operation,1743,1,2
operation,1744,3,8
operation,1745,1,2
operation,1746,2,6
operation,1747,1,1
operation,1748,0,8
operation,1749,1,3
operation,1750,0,1
operation,1751,1,5
operation,1752,2,10
operation,1753,1,2
operation,1754,1,4
operation,1755,0,4
operation,1756,5,8
operation,1757,0,1
operation,1758,2,6
operation,1759,1,3
operation,1760,2,9
operation,1761,0,3
operation,1762,3,10
operation,1763,1,3
operation,1764,0,2
operation,1765,3,10
operation,1766,1,1
operation,1767,1,11
operation,1768,3,5
operation,1769,0,4
operation,1770,0,3
operation,1771,1,9
operation,1772,3,5
operation,1773,2,3
operation,1774,1,4
operation,1775,1,5
operation,1776,0,0
operation,1777,0,2
operation,1778,2,7
operation,1779,2,8
operation,1780,3,7
operation,1781,1,2
operation,1782,0,3
operation,1783,1,8
operation,1784,0,2
operation,1785,1,2
operation,1786,1,10
operation,1787,2,6
operation,1788,1,3
operation,1789,1,4
operation,1790,2,9
operation,1791,2,8
operation,1792,0,1
operation,1793,0,3
operation,1794,3,10
operation,1795,1,6
operation,1796,1,4
operation,1797,0,2
operation,1798,2,6
operation,1799,1,6
operation,1800,1,1
operation,1801,1,4
operation,1802,7,12
operation,1803,0,1
operation,1804,0,1
operation,1805,1,3
operation,1806,3,8
operation,1807,0,2
operation,1808,0,8
operation,1809,2,9
operation,1810,0,1
operation,1811,2,6
operation,1812,1,1
operation,1813,3,10
operation,1814,1,6
operation,1815,4,11
operation,1816,3,5
operation,1817,3,8
operation,1818,2,10
operation,1819,2,6
operation,1820,1,2
operation,1821,1,6
operation,1822,3,13
operation,1823,4,10
operation,1824,1,6
operation,1825,3,7
operation,1826,0,2
operation,1827,0,6
operation,1828,0,3
operation,1829,2,5
operation,1830,6,10
operation,1831,0,0
operation,1832,1,3
operation,1833,2,7
operation,1834,1,3
operation,1835,4,6
operation,1836,0,0
operation,1837,4,11
operation,1838,1,2
operation,1839,2,7
operation,1840,0,7
operation,1841,1,7
operation,1842,0,2
operation,1843,1,6
operation,1844,2,3
operation,1845,3,6
operation,1846,1,4
operation,1847,0,4
operation,1848,0,2
operation,1849,0,2
operation,1850,3,10
operation,1851,1,2
operation,1852,1,4
operation,1853,1,13
operation,1854,4,7
operation,1855,1,6
operation,1856,3,8
operation,1857,1,1
operation,1858,0,3
operation,1859,2,7
operation,1860,1,3
operation,1861,2,2
operation,1862,2,2
operation,1863,2,3
operation,1864,2,6
operation,1865,1,2
operation,1866,3,6
operation,1867,1,6
operation,1868,2,7
operation,1869,3,15
operation,1870,4,8
operation,1871,2,7
operation,1872,3,3
operation,1873,1,5
operation,1874,2,5
operation,1875,3,8
operation,1876,2,9
operation,1877,3,9
operation,1878,0,6
operation,1879,2,9
operation,1880,0,3
operation,1881,1,3
operation,1882,1,4
operation,1883,2,5
operation,1884,4,9
operation,1885,4,12
operation,1886,0,1
operation,1887,0,2
operation,1888,1,3
operation,1889,3,8
operation,1890,3,4
operation,1891,1,6
operation,1892,4,11
operation,1893,1,8
operation,1894,2,8
operation,1895,1,4
operation,1896,3,9
operation,1897,1,6
operation,1898,2,7
operation,1899,4,13
operation,1900,2,4
operation,1901,2,6
operation,1902,1,7
operation,1903,4,7
operation,1904,5,11
operation,1905,2,7
operation,1906,3,6
operation,1907,0,3
operation,1908,1,2
operation,1909,2,5
operation,1910,4,6
operation,1911,0,2
operation,1912,0,0
operation,1913,3,4
operation,1914,4,14
operation,1915,1,3
operation,1916,4,8
operation,1917,1,9
operation,1918,0,1
operation,1919,2,7
operation,1920,0,3
operation,1921,1,9
operation,1922,1,1
operation,1923,0,1
operation,1924,2,5
operation,1925,4,8
operation,1926,3,7
operation,1927,2,5
operation,1928,0,0
operation,1929,1,7
operation,1930,6,12
operation,1931,3,6
operation,1932,2,2
operation,1933,0,2
operation,1934,0,2
operation,1935,1,2
operation,1936,1,3
operation,1937,3,5
operation,1938,1,3
operation,1939,1,2
operation,1940,0,2
operation,1941,1,7
operation,1942,2,6
operation,1943,2,9
operation,1944,3,8
operation,1945,4,10
operation,1946,1,2
operation,1947,1,9
operation,1948,0,2
operation,1949,0,0
operation,1950,0,0
operation,1951,0,1
operation,1952,1,2
operation,1953,0,0
operation,1954,1,4
operation,1955,2,11
operation,1956,0,3
operation,1957,3,5
operation,1958,5,11
operation,1959,3,10
operation,1960,4,7
operation,1961,4,10
operation,1962,0,6
operation,1963,1,7
operation,1964,1,9
operation,1965,2,6
operation,1966,0,3
operation,1967,0,4
operation,1968,0,0
operation,1969,3,8
operation,1970,0,7
operation,1971,4,6
operation,1972,4,9
operation,1973,3,8
operation,1974,5,7
operation,1975,1,3
operation,1976,3,4
operation,1977,3,4
operation,1978,3,9
operation,1979,0,0
operation,1980,2,7
operation,1981,3,7
operation,1982,0,3
operation,1983,0,5
operation,1984,2,3
operation,1985,4,8
operation,1986,4,11
operation,1987,0,3
operation,1988,4,6
operation,1989,0,1
operation,1990,1,7
operation,1991,2,7
operation,1992,1,11
operation,1993,2,8
operation,1994,2,7
operation,1995,0,1
operation,1996,0,1
operation,1997,2,3
operation,1998,0,1
operation,1999,1,2
operation,2000,1,2
operation,2001,1,1
operation,2002,1,4
operation,2003,2,4
operation,2004,1,1
operation,2005,1,6
operation,2006,0,6
operation,2007,0,2
operation,2008,1,7
operation,2009,5,11
operation,2010,1,3
operation,2011,1,1
operation,2012,0,0
operation,2013,1,3
operation,2014,2,10
operation,2015,1,1
operation,2016,0,2
operation,2017,4,8
operation,2018,4,9
operation,2019,1,7
operation,2020,0,3
operation,2021,0,1
operation,2022,1,2
operation,2023,1,2
operation,2024,1,8
operation,2025,0,2
operation,2026,3,11
operation,2027,0,2
operation,2028,0,1
operation,2029,1,6
operation,2030,3,12
operation,2031,2,10
operation,2032,1,4
operation,2033,3,4
operation,2034,0,2
operation,2035,1,2
operation,2036,2,4
operation,2037,2,5
operation,2038,1,2
operation,2039,3,10
operation,2040,1,1
operation,2041,0,2
operation,2042,0,2
operation,2043,1,2
operation,2044,1,6
operation,2045,1,6
operation,2046,1,1
operation,2047,1,3
operation,2048,3,6
operation,2049,0,3
operation,2050,3,9
operation,2051,2,5
operation,2052,5,7
operation,2053,0,3
operation,2054,4,8
operation,2055,2,5
operation,2056,1,7
operation,2057,1,1
operation,2058,1,4
operation,2059,2,3
operation,2060,2,4
operation,2061,3,6
operation,2062,7,10
operation,2063,5,10
operation,2064,2,6
operation,2065,0,7
operation,2066,3,4
operation,2067,0,4
operation,2068,1,1
operation,2069,0,3
operation,2070,0,2
operation,2071,0,2
operation,2072,0,7
operation,2073,1,3
operation,2074,1,3
operation,2075,2,9
operation,2076,0,3
operation,2077,1,5
operation,2078,1,2
operation,2079,3,8
operation,2080,2,6
operation,2081,1,5
operation,2082,5,12
operation,2083,1,2
operation,2084,0,0
operation,2085,1,2
operation,2086,3,6
operation,2087,0,3
operation,2088,4,6
operation,2089,2,5
operation,2090,1,2
operation,2091,0,2
operation,2092,5,8
operation,2093,1,6
operation,2094,0,2
operation,2095,3,8
operation,2096,0,1
operation,2097,2,5
operation,2098,1,3
operation,2099,5,13
operation,2100,0,2
operation,2101,4,11
operation,2102,1,5
operation,2103,0,1
operation,2104,2,6
operation,2105,1,2
operation,2106,3,7
operation,2107,2,6
operation,2108,2,3
operation,2109,3,8
operation,2110,1,2
operation,2111,1,11
operation,2112,1,1
operation,2113,0,2
operation,2114,3,5
operation,2115,0,2
operation,2116,1,4
operation,2117,0,3
operation,2118,1,7
operation,2119,2,4
operation,2120,1,8
operation,2121,0,3
operation,2122,1,5
operation,2123,1,2
operation,2124,3,8
operation,2125,0,2
operation,2126,0,3
operation,2127,5,11
operation,2128,2,3
operation,2129,1,3
operation,2130,4,7
operation,2131,2,6
operation,2132,3,12
operation,2133,3,7
operation,2134,1,2
operation,2135,2,3
operation,2136,0,2
operation,2137,4,10
operation,2138,6,12
operation,2139,1,7
operation,2140,2,4
operation,2141,4,8
operation,2142,0,5
operation,2143,3,7
operation,2144,0,3
operation,2145,1,3
operation,2146,3,8
operation,2147,1,3
operation,2148,2,7
operation,2149,6,9
operation,2150,1,4
operation,2151,3,8
operation,2152,2,2
operation,2153,1,9
operation,2154,2,4
operation,2155,1,3
operation,2156,1,2
operation,2157,1,1
operation,2158,2,7
operation,2159,3,6
operation,2160,1,7
operation,2161,0,2
operation,2162,1,7
operation,2163,0,0
operation,2164,1,2
operation,2165,1,1
operation,2166,0,0
operation,2167,2,6
operation,2168,0,5
operation,2169,3,5
operation,2170,1,3
operation,2171,0,2
operation,2172,1,4
operation,2173,3,10
operation,2174,1,3
operation,2175,0,2
operation,2176,1,7
operation,2177,1,2
operation,2178,5,11
operation,2179,0,1
operation,2180,1,3
operation,2181,0,1
operation,2182,5,11
operation,2183,1,2
operation,2184,3,8
operation,2185,3,5
operation,2186,1,2
operation,2187,0,1
operation,2188,0,7
operation,2189,4,12
operation,2190,2,5
operation,2191,2,3
operation,2192,1,6
operation,2193,3,10
operation,2194,1,5
operation,2195,5,7
operation,2196,1,4
operation,2197,6,10
operation,2198,3,4
operation,2199,3,7
operation,2200,2,4
operation,2201,0,1
operation,2202,1,2
operation,2203,0,1
operation,2204,2,6
operation,2205,2,5
operation,2206,2,6
operation,2207,2,9
operation,2208,5,8
operation,2209,1,4
operation,2210,0,3
operation,2211,1,8
operation,2212,2,13
operation,2213,2,2
operation,2214,4,10
operation,2215,1,1
operation,2216,0,4
operation,2217,0,7
operation,2218,0,2
operation,2219,0,5
operation,2220,3,8
operation,2221,4,7
operation,2222,2,7
operation,2223,0,5
operation,2224,0,2
operation,2225,3,5
operation,2226,2,5
operation,2227,2,8
operation,2228,0,3
operation,2229,2,3
operation,2230,1,1
operation,2231,1,3
operation,2232,3,9
operation,2233,4,7
operation,2234,1,4
operation,2235,1,3
operation,2236,2,9
operation,2237,0,3
operation,2238,0,1
operation,2239,2,4
operation,2240,2,9
operation,2241,1,1
operation,2242,0,1
operation,2243,1,2
operation,2244,5,9
operation,2245,4,10
operation,2246,1,5
operation,2247,0,0
operation,2248,1,4
operation,2249,1,3
operation,2250,2,6
operation,2251,2,11
operation,2252,1,5
operation,2253,5,9
operation,2254,1,6
operation,2255,3,10
operation,2256,1,2
operation,2257,2,7
operation,2258,1,4
operation,2259,1,5
operation,2260,1,5
operation,2261,2,9
operation,2262,1,3
operation,2263,1,8
operation,2264,3,4
operation,2265,0,0
operation,2266,3,8
operation,2267,0,1
operation,2268,0,0
operation,2269,4,9
operation,2270,0,1
operation,2271,3,6
operation,2272,1,5
operation,2273,2,10
operation,2274,2,6
operation,2275,0,2
operation,2276,3,5
operation,2277,1,3
operation,2278,2,3
operation,2279,0,1
operation,2280,0,2
operation,2281,0,9
operation,2282,3,9
operation,2283,5,11
operation,2284,4,11
operation,2285,2,4
operation,2286,4,9
operation,2287,3,9
operation,2288,1,3
operation,2289,2,12
operation,2290,3,4
operation,2291,5,9
operation,2292,3,6
operation,2293,0,6
operation,2294,1,2
operation,2295,0,4
operation,2296,1,2
operation,2297,2,7
operation,2298,1,1
operation,2299,2,4
operation,2300,1,2
operation,2301,1,4
operation,2302,3,4
operation,2303,1,5
operation,2304,0,2
operation,2305,0,3
operation,2306,3,5
operation,2307,2,5
operation,2308,0,1
operation,2309,3,12
operation,2310,0,5
operation,2311,0,1
operation,2312,4,12
operation,2313,1,2
operation,2314,2,7
operation,2315,2,2
operation,2316,1,3
operation,2317,1,4
operation,2318,0,2
operation,2319,5,11
operation,2320,2,5
operation,2321,2,4
operation,2322,1,5
operation,2323,2,6
operation,2324,0,2
operation,2325,3,7
operation,2326,1,1
operation,2327,0,4
operation,2328,5,7
operation,2329,0,1
operation,2330,2,7
operation,2331,2,10
operation,2332,2,9
operation,2333,2,9
operation,2334,1,7
operation,2335,3,11
operation,2336,2,3
operation,2337,1,7
operation,2338,0,1
operation,2339,2,3
operation,2340,1,9
operation,2341,0,0
operation,2342,1,2
operation,2343,2,8
operation,2344,2,8
operation,2345,0,0
operation,2346,1,4
operation,2347,5,10
operation,2348,0,0
operation,2349,5,12
operation,2350,0,1
operation,2351,2,5
operation,2352,3,4
operation,2353,0,2
operation,2354,2,2
operation,2355,1,10
operation,2356,1,7
operation,2357,2,4
operation,2358,5,15
operation,2359,0,0
operation,2360,1,3
operation,2361,1,9
operation,2362,2,6
operation,2363,1,3
operation,2364,3,7
operation,2365,2,6
operation,2366,3,7
operation,2367,3,8
operation,2368,1,7
operation,2369,2,13
operation,2370,0,2
operation,2371,3,10
operation,2372,1,4
operation,2373,0,2
operation,2374,0,4
operation,2375,2,12
operation,2376,1,3
operation,2377,0,1
operation,2378,1,1
operation,2379,0,3
operation,2380,2,7
operation,2381,0,2
operation,2382,1,5
operation,2383,3,10
operation,2384,1,4
operation,2385,1,4
operation,2386,1,3
operation,2387,0,1
operation,2388,4,7
operation,2389,2,7
operation,2390,5,12
operation,2391,1,5
operation,2392,1,4
operation,2393,0,2
operation,2394,4,10
operation,2395,2,5
operation,2396,0,3
operation,2397,1,5
operation,2398,1,2
operation,2399,2,11
operation,2400,3,6
operation,2401,0,4
operation,2402,2,11
operation,2403,0,5
operation,2404,0,1
operation,2405,2,3
operation,2406,1,4
operation,2407,5,6
operation,2408,0,2
operation,2409,3,4
operation,2410,0,3
operation,2411,0,1
operation,2412,0,4
operation,2413,3,6
operation,2414,1,1
operation,2415,3,4
operation,2416,1,5
operation,2417,0,1
operation,2418,8,15
operation,2419,0,1
operation,2420,0,2
operation,2421,4,8
operation,2422,0,3
operation,2423,0,7
operation,2424,2,2
operation,2425,1,1
operation,2426,0,4
operation,2427,0,4
operation,2428,1,2
operation,2429,0,3
operation,2430,0,1
operation,2431,0,2
operation,2432,0,4
operation,2433,1,4
operation,2434,0,4
operation,2435,0,1
operation,2436,1,8
operation,2437,0,1
operation,2438,2,7
operation,2439,0,0
operation,2440,5,9
operation,2441,3,9
operation,2442,0,3
operation,2443,1,1
operation,2444,2,2
operation,2445,4,5
operation,2446,1,6
operation,2447,2,8
operation,2448,0,3
operation,2449,2,5
operation,2450,1,6
operation,2451,4,11
operation,2452,2,7
operation,2453,1,6
operation,2454,1,4
operation,2455,0,2
operation,2456,1,3
operation,2457,0,4
operation,2458,1,6
operation,2459,1,3
operation,2460,4,8
operation,2461,2,8
operation,2462,1,3
operation,2463,1,5
operation,2464,0,0
operation,2465,2,4
operation,2466,4,6
operation,2467,3,5
operation,2468,3,4
operation,2469,1,3
operation,2470,3,8
operation,2471,1,3
operation,2472,0,0
operation,2473,1,14
operation,2474,0,0
operation,2475,0,1
operation,2476,0,1
operation,2477,0,0
operation,2478,3,7
operation,2479,4,12
operation,2480,3,10
operation,2481,1,8
operation,2482,6,9
operation,2483,1,1
operation,2484,5,13
operation,2485,2,2
operation,2486,0,0
operation,2487,1,3
operation,2488,4,10
operation,2489,4,9
operation,2490,0,5
operation,2491,1,4
operation,2492,3,5
operation,2493,0,0
operation,2494,5,10
operation,2495,4,8
operation,2496,0,1
operation,2497,3,3
operation,2498,0,2
operation,2499,3,7
operation,2500,4,10
operation,2501,0,2
operation,2502,1,2
operation,2503,5,9
operation,2504,0,5
operation,2505,3,10
operation,2506,1,2
operation,2507,4,8
operation,2508,3,8
operation,2509,3,4
operation,2510,1,3
operation,2511,2,5
operation,2512,0,3
operation,2513,1,3
operation,2514,5,9
operation,2515,3,8
operation,2516,2,6
operation,2517,3,6
operation,2518,1,4
operation,2519,0,2
operation,2520,1,4
operation,2521,0,1
operation,2522,0,0
operation,2523,2,8
operation,2524,2,4
operation,2525,0,2
operation,2526,1,3
operation,2527,2,7
operation,2528,4,10
operation,2529,0,4
operation,2530,1,3
operation,2531,1,6
operation,2532,1,3
operation,2533,1,4
operation,2534,2,8
operation,2535,1,4
operation,2536,2,6
operation,2537,3,12
operation,2538,1,8
operation,2539,2,9
operation,2540,6,12
operation,2541,2,5
operation,2542,2,5
operation,2543,4,10
operation,2544,1,6
operation,2545,4,9
operation,2546,4,9
operation,2547,0,8
operation,2548,6,14
operation,2549,6,10
operation,2550,1,4
operation,2551,0,3
operation,2552,0,4
operation,2553,0,1
operation,2554,0,0
operation,2555,0,1
operation,2556,1,2
operation,2557,1,3
operation,2558,0,1
operation,2559,2,2
operation,2560,1,1
operation,2561,0,0
operation,2562,2,5
operation,2563,1,10
operation,2564,2,7
operation,2565,2,5
operation,2566,1,4
operation,2567,2,4
operation,2568,0,3
operation,2569,7,12
operation,2570,1,4
operation,2571,0,2
operation,2572,1,2
operation,2573,0,2
operation,2574,5,11
operation,2575,1,4
operation,2576,3,10
operation,2577,2,4
operation,2578,2,6
operation,2579,2,7
operation,2580,0,1
operation,2581,1,8
operation,2582,0,2
operation,2583,0,2
operation,2584,0,4
operation,2585,2,5
operation,2586,3,9
operation,2587,1,4
operation,2588,0,3
operation,2589,0,0
operation,2590,3,7
operation,2591,5,8
operation,2592,1,5
operation,2593,2,6
operation,2594,1,9
operation,2595,1,8
operation,2596,2,2
operation,2597,1,2
operation,2598,0,4
operation,2599,2,3
operation,2600,0,2
operation,2601,6,12
operation,2602,0,7
operation,2603,2,5
operation,2604,5,10
operation,2605,0,1
operation,2606,0,3
operation,2607,1,1
operation,2608,2,6
operation,2609,3,3
operation,2610,2,7
operation,2611,0,3
operation,2612,2,9
operation,2613,1,7
operation,2614,2,8
operation,2615,3,7
operation,2616,1,2
operation,2617,1,2
operation,2618,4,8
operation,2619,2,10
operation,2620,0,4
operation,2621,1,4
operation,2622,0,1
operation,2623,3,8
operation,2624,5,14
operation,2625,2,2
operation,2626,1,6
operation,2627,0,1
operation,2628,0,3
operation,2629,5,16
operation,2630,0,1
operation,2631,3,7
operation,2632,3,9
operation,2633,4,8
operation,2634,4,8
operation,2635,2,7
operation,2636,5,10
operation,2637,4,8
operation,2638,4,9
operation,2639,1,3
operation,2640,1,8
operation,2641,1,4
operation,2642,1,6
operation,2643,2,11
operation,2644,0,3
operation,2645,1,3
operation,2646,2,5
operation,2647,3,9
operation,2648,0,2
operation,2649,2,9
operation,2650,2,8
operation,2651,8,14
operation,2652,2,12
operation,2653,0,2
operation,2654,2,3
operation,2655,0,2
operation,2656,0,3
operation,2657,0,3
operation,2658,3,8
operation,2659,7,15
operation,2660,2,7
operation,2661,0,0
operation,2662,0,3
operation,2663,2,6
operation,2664,2,7
operation,2665,1,1
operation,2666,1,6
operation,2667,1,6
operation,2668,1,3
operation,2669,2,10
operation,2670,0,1
operation,2671,3,5
operation,2672,5,12
operation,2673,0,2
operation,2674,0,0
operation,2675,1,9
operation,2676,2,8
operation,2677,1,2
operation,2678,8,13
operation,2679,3,6
operation,2680,0,3
operation,2681,3,5
operation,2682,1,10
operation,2683,1,1
operation,2684,1,5
operation,2685,3,4
operation,2686,0,4
operation,2687,2,7
operation,2688,0,1
operation,2689,0,0
operation,2690,1,3
operation,2691,1,4
operation,2692,2,5
operation,2693,3,8
operation,2694,0,2
operation,2695,1,1
operation,2696,0,2
operation,2697,5,8
operation,2698,1,4
operation,2699,1,1
operation,2700,2,5
operation,2701,0,1
operation,2702,2,5
operation,2703,0,3
operation,2704,0,2
operation,2705,0,0
operation,2706,0,9
operation,2707,0,1
operation,2708,3,11
operation,2709,0,0
operation,2710,2,7
operation,2711,1,3
operation,2712,3,7
operation,2713,1,5
operation,2714,3,8
operation,2715,0,1
operation,2716,1,1
operation,2717,2,8
operation,2718,1,5
operation,2719,1,1
operation,2720,2,4
operation,2721,1,8
operation,2722,0,1
operation,2723,4,5
operation,2724,1,2
operation,2725,1,5
operation,2726,1,3
operation,2727,1,6
operation,2728,0,0
operation,2729,2,5
operation,2730,3,12
operation,2731,0,1
operation,2732,1,1
operation,2733,0,2
operation,2734,4,10
operation,2735,1,5
operation,2736,1,4
operation,2737,0,2
operation,2738,0,8
operation,2739,1,5
operation,2740,6,10
operation,2741,1,9
operation,2742,5,11
operation,2743,3,9
operation,2744,0,1
operation,2745,0,1
operation,2746,2,5
operation,2747,0,4
operation,2748,0,6
operation,2749,3,9
operation,2750,1,3
operation,2751,0,3
operation,2752,4,11
operation,2753,3,8
operation,2754,2,9
operation,2755,3,7
operation,2756,1,2
operation,2757,1,1
operation,2758,1,5
operation,2759,3,8
operation,2760,0,8
operation,2761,1,1
operation,2762,3,7
operation,2763,1,3
operation,2764,2,2
operation,2765,0,2
operation,2766,2,8
operation,2767,0,2
operation,2768,2,4
operation,2769,3,13
operation,2770,3,7
operation,2771,1,5
operation,2772,3,8
operation,2773,4,7
operation,2774,3,5
operation,2775,4,11
operation,2776,1,4
operation,2777,1,4
operation,2778,1,3
operation,2779,3,4
operation,2780,5,10
operation,2781,1,3
operation,2782,2,4
operation,2783,1,8
operation,2784,2,12
operation,2785,1,9
operation,2786,0,1
operation,2787,0,5
operation,2788,1,4
operation,2789,0,1
operation,2790,3,12
operation,2791,1,4
operation,2792,2,8
operation,2793,0,0
operation,2794,0,1
operation,2795,2,5
operation,2796,1,7
operation,2797,0,2
operation,2798,1,3
operation,2799,0,0
operation,2800,3,4
operation,2801,3,5
operation,2802,2,3
operation,2803,3,7
operation,2804,0,2
operation,2805,2,7
operation,2806,0,1
operation,2807,0,0
operation,2808,2,9
operation,2809,6,13
operation,2810,1,2
operation,2811,0,2
operation,2812,1,1
operation,2813,3,11
operation,2814,0,1
operation,2815,0,5
operation,2816,7,8
operation,2817,0,2
operation,2818,3,5
operation,2819,0,1
operation,2820,2,5
operation,2821,1,5
operation,2822,1,2
operation,2823,1,2
operation,2824,3,5
operation,2825,2,6
operation,2826,1,3
operation,2827,3,9
operation,2828,0,5
operation,2829,0,0
operation,2830,1,9
operation,2831,0,4
operation,2832,3,8
operation,2833,4,9
operation,2834,3,6
operation,2835,0,2
operation,2836,1,1
operation,2837,3,7
operation,2838,5,13
operation,2839,4,10
operation,2840,0,5
operation,2841,1,2
operation,2842,0,4
operation,2843,0,3
operation,2844,1,5
operation,2845,1,4
operation,2846,2,8
operation,2847,3,9
operation,2848,3,9
operation,2849,5,9
operation,2850,7,12
operation,2851,5,19
operation,2852,2,7
operation,2853,0,2
operation,2854,2,3
operation,2855,1,2
operation,2856,3,7
operation,2857,1,1
operation,2858,4,12
operation,2859,0,3
operation,2860,1,2
operation,2861,3,6
operation,2862,0,0
operation,2863,5,7
operation,2864,0,2
operation,2865,3,6
operation,2866,0,1
operation,2867,0,2
operation,2868,1,4
operation,2869,2,11
operation,2870,0,3
operation,2871,4,11
operation,2872,2,4
operation,2873,2,6
operation,2874,1,4
operation,2875,1,6
operation,2876,1,1
operation,2877,2,10
operation,2878,2,9
operation,2879,2,8
operation,2880,2,7
operation,2881,0,6
operation,2882,5,13
operation,2883,2,9
operation,2884,2,4
operation,2885,2,4
operation,2886,4,7
operation,2887,0,6
operation,2888,3,5
operation,2889,6,12
operation,2890,1,2
operation,2891,2,6
operation,2892,1,7
operation,2893,2,7
operation,2894,0,9
operation,2895,1,9
operation,2896,3,5
operation,2897,1,1
operation,2898,1,6
operation,2899,0,2
operation,2900,3,9
operation,2901,0,2
operation,2902,4,6
operation,2903,1,3
operation,2904,4,11
operation,2905,0,1
operation,2906,0,3
operation,2907,2,7
operation,2908,3,10
operation,2909,5,16
operation,2910,1,6
operation,2911,0,0
operation,2912,0,2
operation,2913,1,3
operation,2914,1,2
operation,2915,0,3
operation,2916,0,1
operation,2917,3,6
operation,2918,3,4
operation,2919,3,11
operation,2920,5,6
operation,2921,0,1
operation,2922,2,4
operation,2923,5,9
operation,2924,2,6
operation,2925,4,5
operation,2926,3,6
operation,2927,4,14
operation,2928,2,9
operation,2929,1,4
operation,2930,1,4
operation,2931,2,6
operation,2932,0,1
operation,2933,5,10
operation,2934,6,14
operation,2935,2,9
operation,2936,1,7
operation,2937,0,0
operation,2938,1,1
operation,2939,1,2
operation,2940,3,4
operation,2941,0,5
operation,2942,2,7
operation,2943,1,5
operation,2944,2,5
operation,2945,1,1
operation,2946,0,2
operation,2947,0,0
operation,2948,2,6
operation,2949,3,4
operation,2950,0,0
operation,2951,1,2
operation,2952,0,2
operation,2953,3,7
operation,2954,0,1
operation,2955,4,11
operation,2956,1,10
operation,2957,0,0
operation,2958,0,2
operation,2959,0,1
operation,2960,0,2
operation,2961,3,8
operation,2962,1,4
operation,2963,2,8
operation,2964,2,9
operation,2965,1,5
operation,2966,3,7
operation,2967,0,2
operation,2968,2,7
operation,2969,2,9
operation,2970,1,2
operation,2971,1,3
operation,2972,2,4
operation,2973,1,8
operation,2974,0,1
operation,2975,1,2
operation,2976,1,11
operation,2977,1,3
operation,2978,2,8
operation,2979,2,3
operation,2980,3,9
operation,2981,2,5
operation,2982,3,6
operation,2983,0,1
operation,2984,4,10
operation,2985,1,3
operation,2986,1,5
operation,2987,1,4
operation,2988,0,1
operation,2989,2,7
operation,2990,4,9
operation,2991,2,6
operation,2992,1,4
operation,2993,6,12
operation,2994,1,1
operation,2995,2,4
operation,2996,1,3
operation,2997,0,6
operation,2998,1,5
operation,2999,1,5
operation,3000,2,6
operation,3001,1,2
operation,3002,1,4
operation,3003,0,0
operation,3004,5,10
operation,3005,2,3
operation,3006,4,8
operation,3007,1,6
operation,3008,1,1
operation,3009,0,1
operation,3010,0,1
operation,3011,1,4
operation,3012,6,14
operation,3013,0,1
operation,3014,1,5
operation,3015,0,2
operation,3016,2,13
operation,3017,3,6
operation,3018,2,5
operation,3019,1,5
operation,3020,2,6
operation,3021,1,2
operation,3022,2,2
operation,3023,1,3
operation,3024,0,6
operation,3025,2,10
operation,3026,1,1
operation,3027,2,9
operation,3028,2,7
operation,3029,0,4
operation,3030,1,9
operation,3031,0,1
operation,3032,3,7
operation,3033,0,2
operation,3034,2,6
operation,3035,3,12
operation,3036,1,3
operation,3037,1,1
operation,3038,4,8
operation,3039,0,3
operation,3040,0,0
operation,3041,3,4
operation,3042,1,2
operation,3043,0,3
operation,3044,3,5
operation,3045,2,7
operation,3046,2,5
operation,3047,2,8
operation,3048,0,1
operation,3049,4,5
operation,3050,4,9
operation,3051,1,1
operation,3052,4,7
operation,3053,7,10
operation,3054,2,10
operation,3055,1,2
operation,3056,2,3
operation,3057,1,2
operation,3058,2,10
operation,3059,0,3
operation,3060,1,7
operation,3061,0,1
operation,3062,1,3
operation,3063,0,2
operation,3064,2,6
operation,3065,0,3
operation,3066,1,5
operation,3067,0,1
operation,3068,0,0
operation,3069,0,5
operation,3070,3,8
operation,3071,3,11
operation,3072,0,3
operation,3073,4,8
operation,3074,3,11
operation,3075,0,1
operation,3076,2,7
operation,3077,0,4
operation,3078,4,9
operation,3079,0,5
operation,3080,2,3
operation,3081,1,4
operation,3082,2,5
operation,3083,1,3
operation,3084,0,1
operation,3085,1,2
operation,3086,1,3
operation,3087,0,2
operation,3088,2,12
operation,3089,1,4
operation,3090,2,7
operation,3091,2,5
operation,3092,3,7
operation,3093,0,2
operation,3094,1,7
operation,3095,1,1
operation,3096,4,11
operation,3097,1,4
operation,3098,0,3
operation,3099,1,4
operation,3100,0,1
operation,3101,1,4
operation,3102,1,10
operation,3103,0,1
operation,3104,2,15
operation,3105,0,4
operation,3106,5,11
operation,3107,2,8
operation,3108,2,7
operation,3109,1,2
operation,3110,3,4
operation,3111,0,3
operation,3112,1,5
operation,3113,0,3
operation,3114,2,3
operation,3115,2,7
operation,3116,3,13
operation,3117,0,7
operation,3118,0,2
operation,3119,2,8
operation,3120,1,4
operation,3121,1,2
operation,3122,1,4
operation,3123,1,2
operation,3124,2,4
operation,3125,4,9
operation,3126,4,10
operation,3127,1,2
operation,3128,1,7
operation,3129,4,9
operation,3130,1,5
operation,3131,1,4
operation,3132,1,2
operation,3133,4,8
operation,3134,1,6
operation,3135,2,6
operation,3136,4,8
operation,3137,5,10
operation,3138,3,7
operation,3139,1,2
operation,3140,0,3
operation,3141,0,3
operation,3142,0,0
operation,3143,3,9
operation,3144,0,8
operation,3145,0,0
operation,3146,1,2
operation,3147,1,4
operation,3148,4,9
operation,3149,1,3
operation,3150,4,7
operation,3151,2,4
operation,3152,2,6
operation,3153,1,1
operation,3154,2,4
operation,3155,3,8
operation,3156,2,6
operation,3157,0,1
operation,3158,0,3
operation,3159,3,12
operation,3160,0,0
operation,3161,1,4
operation,3162,1,7
operation,3163,3,9
operation,3164,1,2
operation,3165,0,2
operation,3166,4,13
operation,3167,0,1
operation,3168,1,6
operation,3169,0,0
operation,3170,1,7
operation,3171,0,3
operation,3172,2,2
operation,3173,1,3
operation,3174,3,7
operation,3175,1,4
operation,3176,2,9
operation,3177,2,2
operation,3178,1,1
operation,3179,4,6
operation,3180,2,11
operation,3181,7,10
operation,3182,0,1
operation,3183,1,3
operation,3184,7,10
operation,3185,4,7
operation,3186,3,9
operation,3187,3,4
operation,3188,0,0
operation,3189,3,8
operation,3190,2,6
operation,3191,0,1
operation,3192,1,3
operation,3193,2,9
operation,3194,1,1
operation,3195,3,11
operation,3196,0,2
operation,3197,0,0
operation,3198,0,1
operation,3199,3,7
operation,3200,0,1
operation,3201,0,3
operation,3202,3,10
operation,3203,0,0
operation,3204,0,1
operation,3205,0,0
operation,3206,3,8
operation,3207,0,1
operation,3208,0,1
operation,3209,0,2
operation,3210,0,3
operation,3211,1,4
operation,3212,3,11
operation,3213,1,9
operation,3214,1,8
operation,3215,3,3
operation,3216,1,1
operation,3217,0,3
operation,3218,1,3
operation,3219,5,10
operation,3220,1,2
operation,3221,0,1
operation,3222,2,8
operation,3223,1,4
operation,3224,2,7
operation,3225,3,5
operation,3226,0,3
operation,3227,2,4
operation,3228,2,10
operation,3229,0,3
operation,3230,3,8
operation,3231,1,1
operation,3232,0,3
operation,3233,3,7
operation,3234,2,8
operation,3235,0,0
operation,3236,4,9
operation,3237,0,0
operation,3238,1,3
operation,3239,2,3
operation,3240,3,8
operation,3241,0,6
operation,3242,0,4
operation,3243,3,7
operation,3244,0,4
operation,3245,0,9
operation,3246,1,2
operation,3247,1,5
operation,3248,0,1
operation,3249,2,7
operation,3250,0,1
operation,3251,3,11
operation,3252,0,1
operation,3253,3,6
operation,3254,0,5
operation,3255,1,3
operation,3256,3,6
operation,3257,1,6
operation,3258,3,8
operation,3259,0,1
operation,3260,1,1
operation,3261,1,3
operation,3262,0,0
operation,3263,2,4
operation,3264,0,1
operation,3265,0,5
operation,3266,1,3
operation,3267,0,2
operation,3268,0,2
operation,3269,2,7
operation,3270,3,5
operation,3271,3,13
operation,3272,4,10
operation,3273,1,15
operation,3274,0,1
operation,3275,0,0
operation,3276,2,8
operation,3277,2,4
operation,3278,1,1
operation,3279,1,4
operation,3280,0,0
operation,3281,1,2
operation,3282,0,2
operation,3283,2,5
operation,3284,0,1
operation,3285,5,8
operation,3286,2,6
operation,3287,1,3
operation,3288,0,5
operation,3289,2,7
operation,3290,2,10
operation,3291,1,7
operation,3292,4,8
operation,3293,3,3
operation,3294,3,5
operation,3295,0,2
operation,3296,1,2
operation,3297,0,0
operation,3298,1,3
operation,3299,2,2
operation,3300,2,3
operation,3301,0,1
operation,3302,4,9
operation,3303,2,8
operation,3304,0,2
operation,3305,2,12
operation,3306,1,6
operation,3307,2,5
operation,3308,0,4
operation,3309,1,2
operation,3310,1,9
operation,3311,2,8
operation,3312,1,2
operation,3313,0,0
operation,3314,0,2
operation,3315,1,4
operation,3316,1,3
operation,3317,1,3
operation,3318,0,0
operation,3319,0,4
operation,3320,0,4
operation,3321,2,3
operation,3322,3,5
operation,3323,1,3
operation,3324,4,14
operation,3325,1,8
operation,3326,6,9
operation,3327,4,4
operation,3328,0,2
operation,3329,2,9
operation,3330,3,10
operation,3331,0,4
operation,3332,4,12
operation,3333,0,0
operation,3334,1,4
operation,3335,1,8
operation,3336,1,4
operation,3337,1,2
operation,3338,0,4
operation,3339,1,6
operation,3340,1,4
operation,3341,0,3
operation,3342,1,7
operation,3343,2,9
operation,3344,3,6
operation,3345,3,8
operation,3346,1,1
operation,3347,2,4
operation,3348,2,9
operation,3349,0,3
operation,3350,0,4
operation,3351,2,3
operation,3352,1,3
operation,3353,1,8
operation,3354,3,12
operation,3355,6,14
operation,3356,2,4
operation,3357,0,7
operation,3358,2,4
operation,3359,1,2
operation,3360,4,11
operation,3361,1,6
operation,3362,0,1
operation,3363,0,0
operation,3364,0,1
operation,3365,1,1
operation,3366,1,2
operation,3367,2,4
operation,3368,2,6
operation,3369,0,2
operation,3370,0,4
operation,3371,4,9
operation,3372,0,6
operation,3373,1,7
operation,3374,2,4
operation,3375,0,2
operation,3376,1,2
operation,3377,0,2
operation,3378,7,9
operation,3379,0,2
operation,3380,1,1
operation,3381,0,1
operation,3382,1,6
operation,3383,2,6
operation,3384,2,2
operation,3385,3,4
operation,3386,1,1
operation,3387,0,1
operation,3388,1,8
operation,3389,0,1
operation,3390,4,11
operation,3391,2,7
operation,3392,1,5
operation,3393,0,6
operation,3394,1,5
operation,3395,1,6
operation,3396,0,3
operation,3397,2,7
operation,3398,0,1
operation,3399,3,11
operation,3400,0,3
operation,3401,2,8
operation,3402,1,3
operation,3403,0,1
operation,3404,0,1
operation,3405,1,3
operation,3406,1,3
operation,3407,2,2
operation,3408,1,2
operation,3409,0,1
operation,3410,2,4
operation,3411,1,8
operation,3412,0,1
operation,3413,0,1
operation,3414,2,7
operation,3415,2,8
operation,3416,0,0
operation,3417,2,7
operation,3418,1,4
operation,3419,2,7
operation,3420,1,4
operation,3421,3,9
operation,3422,1,1
operation,3423,1,4
operation,3424,0,1
operation,3425,1,7
operation,3426,2,6
operation,3427,1,3
operation,3428,4,11
operation,3429,1,2
operation,3430,1,3
operation,3431,1,5
operation,3432,0,2
operation,3433,3,7
operation,3434,2,5
operation,3435,1,7
operation,3436,0,2
operation,3437,1,6
operation,3438,2,6
operation,3439,0,1
operation,3440,2,5
operation,3441,1,4
operation,3442,5,9
operation,3443,1,3
operation,3444,1,5
operation,3445,1,6
operation,3446,0,4
operation,3447,2,5
operation,3448,0,1
operation,3449,3,7
operation,3450,3,4
operation,3451,5,11
operation,3452,0,2
operation,3453,3,11
operation,3454,2,3
operation,3455,3,9
operation,3456,2,6
operation,3457,4,11
operation,3458,2,2
operation,3459,3,5
operation,3460,1,2
operation,3461,1,4
operation,3462,1,3
operation,3463,2,9
operation,3464,1,5
operation,3465,0,0
operation,3466,0,7
operation,3467,2,7
operation,3468,0,1
operation,3469,4,7
operation,3470,2,4
operation,3471,1,4
operation,3472,1,2
operation,3473,6,12
operation,3474,0,1
operation,3475,3,3
operation,3476,1,8
operation,3477,0,2
operation,3478,3,5
operation,3479,0,4
operation,3480,3,12
operation,3481,1,1
operation,3482,1,11
operation,3483,1,4
operation,3484,2,5
operation,3485,2,8
operation,3486,0,6
operation,3487,1,4
operation,3488,0,1
operation,3489,4,9
operation,3490,1,5
operation,3491,2,5
operation,3492,2,8
operation,3493,1,9
operation,3494,1,3
operation,3495,1,3
operation,3496,3,9
operation,3497,4,6
operation,3498,1,1
operation,3499,1,6
operation,3500,2,4
operation,3501,3,5
operation,3502,0,5
operation,3503,4,11
operation,3504,2,13
operation,3505,2,4
operation,3506,1,1
operation,3507,1,3
operation,3508,2,6
operation,3509,0,3
operation,3510,2,5
operation,3511,0,7
operation,3512,4,4
operation,3513,4,8
operation,3514,2,7
operation,3515,4,10
operation,3516,4,7
operation,3517,3,5
operation,3518,0,3
operation,3519,2,6
operation,3520,0,1
operation,3521,0,1
operation,3522,2,2
operation,3523,0,10
operation,3524,0,1
operation,3525,1,3
operation,3526,3,8
operation,3527,0,5
operation,3528,2,11
operation,3529,0,2
operation,3530,2,2
operation,3531,1,2
operation,3532,3,8
operation,3533,3,4
operation,3534,1,3
operation,3535,1,2
operation,3536,1,2
operation,3537,0,2
operation,3538,1,4
operation,3539,0,1
operation,3540,1,2
operation,3541,3,4
operation,3542,0,10
operation,3543,2,8
operation,3544,0,3
operation,3545,0,1
operation,3546,1,4
operation,3547,6,10
operation,3548,1,4
operation,3549,3,5
operation,3550,2,10
operation,3551,1,3
operation,3552,3,4
operation,3553,3,12
operation,3554,3,9
operation,3555,3,10
operation,3556,1,4
operation,3557,0,4
operation,3558,5,14
operation,3559,3,10
operation,3560,0,0
operation,3561,1,3
operation,3562,3,8
operation,3563,0,2
operation,3564,1,8
operation,3565,5,9
operation,3566,1,3
operation,3567,2,8
operation,3568,2,7
operation,3569,4,10
operation,3570,1,4
operation,3571,0,0
operation,3572,0,2
operation,3573,0,1
operation,3574,4,9
operation,3575,2,3
operation,3576,0,1
operation,3577,2,10
operation,3578,5,9
operation,3579,1,2
operation,3580,0,5
operation,3581,0,1
operation,3582,1,4
operation,3583,4,14
operation,3584,1,4
operation,3585,1,2
operation,3586,1,2
operation,3587,0,2
operation,3588,2,10
operation,3589,0,0
operation,3590,0,4
operation,3591,8,14
operation,3592,3,10
operation,3593,0,1
operation,3594,1,1
operation,3595,1,5
operation,3596,4,7
operation,3597,1,2
operation,3598,2,5
operation,3599,3,6
operation,3600,2,6
operation,3601,2,6
operation,3602,0,3
operation,3603,2,3
operation,3604,7,13
operation,3605,3,10
operation,3606,3,7
operation,3607,0,2
operation,3608,2,9
operation,3609,3,9
operation,3610,0,1
operation,3611,0,2
operation,3612,2,7
operation,3613,1,1
operation,3614,2,4
operation,3615,0,2
operation,3616,1,6
operation,3617,0,1
operation,3618,1,4
operation,3619,2,5
operation,3620,2,3
operation,3621,3,8
operation,3622,0,1
operation,3623,2,8
operation,3624,5,6
operation,3625,2,9
operation,3626,2,7
operation,3627,1,2
operation,3628,4,10
operation,3629,3,11
operation,3630,0,5
operation,3631,2,3
operation,3632,0,3
operation,3633,2,7
operation,3634,0,2
operation,3635,0,0
operation,3636,0,3
operation,3637,3,9
operation,3638,1,6
operation,3639,2,5
operation,3640,1,5
operation,3641,0,5
operation,3642,6,15
operation,3643,1,2
operation,3644,0,1
operation,3645,5,9
operation,3646,2,5
operation,3647,5,10
operation,3648,0,1
operation,3649,1,3
operation,3650,0,2
operation,3651,2,8
operation,3652,1,5
operation,3653,0,3
operation,3654,2,6
operation,3655,0,2
operation,3656,1,4
operation,3657,1,5
operation,3658,2,3
operation,3659,3,4
operation,3660,0,1
operation,3661,1,6
operation,3662,1,5
operation,3663,1,4
operation,3664,1,2
operation,3665,1,6
operation,3666,0,2
operation,3667,4,11
operation,3668,3,7
operation,3669,0,1
operation,3670,0,1
operation,3671,3,7
operation,3672,0,3
operation,3673,2,3
operation,3674,3,4
operation,3675,2,3
operation,3676,1,3
operation,3677,1,3
operation,3678,1,2
operation,3679,3,8
operation,3680,4,8
operation,3681,1,3
operation,3682,4,6
operation,3683,3,9
operation,3684,1,7
operation,3685,0,4
operation,3686,0,2
operation,3687,0,5
operation,3688,4,7
operation,3689,4,6
operation,3690,0,4
operation,3691,0,2
operation,3692,1,3
operation,3693,4,9
operation,3694,3,6
operation,3695,1,4
operation,3696,5,13
operation,3697,2,5
operation,3698,1,2
operation,3699,1,3
operation,3700,0,4
operation,3701,0,2
operation,3702,3,8
operation,3703,1,1
operation,3704,6,13
operation,3705,2,2
operation,3706,4,9
operation,3707,0,2
operation,3708,1,3
operation,3709,3,4
operation,3710,2,3
operation,3711,2,9
operation,3712,0,1
operation,3713,0,1
operation,3714,0,1
operation,3715,0,1
operation,3716,1,2
operation,3717,3,3
operation,3718,2,9
operation,3719,2,8
operation,3720,1,3
operation,3721,2,4
operation,3722,1,3
operation,3723,2,7
operation,3724,3,8
operation,3725,5,9
operation,3726,2,5
operation,3727,0,2
operation,3728,3,12
operation,3729,2,11
operation,3730,1,8
operation,3731,1,3
operation,3732,1,5
operation,3733,2,4
operation,3734,0,2
operation,3735,5,11
operation,3736,0,4
operation,3737,1,2
operation,3738,2,8
operation,3739,0,1
operation,3740,0,4
operation,3741,0,1
operation,3742,0,3
operation,3743,0,0
operation,3744,0,1
operation,3745,0,1
operation,3746,2,5
operation,3747,2,4
operation,3748,1,6
operation,3749,2,3
operation,3750,0,4
operation,3751,4,7
operation,3752,2,4
operation,3753,2,5
operation,3754,0,2
operation,3755,1,6
operation,3756,3,14
operation,3757,2,4
operation,3758,0,1
operation,3759,1,1
operation,3760,1,4
operation,3761,2,6
operation,3762,1,12
operation,3763,1,1
operation,3764,0,5
operation,3765,0,3
operation,3766,1,6
operation,3767,3,5
operation,3768,2,6
operation,3769,1,1
operation,3770,1,2
operation,3771,1,2
operation,3772,2,7
operation,3773,4,8
operation,3774,0,4
operation,3775,2,5
operation,3776,0,0
operation,3777,3,10
operation,3778,0,0
operation,3779,0,2
operation,3780,0,1
operation,3781,0,4
operation,3782,0,7
operation,3783,0,6
operation,3784,1,4
operation,3785,2,9
operation,3786,1,2
operation,3787,5,9
operation,3788,2,4
operation,3789,1,5
operation,3790,1,8
operation,3791,1,3
operation,3792,0,1
operation,3793,2,4
operation,3794,0,2
operation,3795,2,6
operation,3796,3,8
operation,3797,0,4
operation,3798,1,7
operation,3799,1,1
operation,3800,0,4
operation,3801,0,1
operation,3802,0,0
operation,3803,0,3
operation,3804,1,6
operation,3805,1,8
operation,3806,1,6
operation,3807,2,6
operation,3808,2,6
operation,3809,0,2
operation,3810,0,3
operation,3811,0,6
operation,3812,2,7
operation,3813,1,4
operation,3814,3,5
operation,3815,1,5
operation,3816,0,2
operation,3817,0,9
operation,3818,0,3
operation,3819,3,6
operation,3820,1,4
operation,3821,0,4
operation,3822,2,7
operation,3823,1,2
operation,3824,2,10
operation,3825,0,1
operation,3826,5,8
operation,3827,2,7
operation,3828,0,1
operation,3829,3,13
operation,3830,2,3
operation,3831,0,1
operation,3832,1,2
operation,3833,2,5
operation,3834,3,9
operation,3835,3,9
operation,3836,2,8
operation,3837,1,5
operation,3838,3,7
operation,3839,1,5
operation,3840,0,3
operation,3841,0,0
operation,3842,3,4
operation,3843,1,1
operation,3844,0,3
operation,3845,1,2
operation,3846,0,2
operation,3847,0,3
operation,3848,0,6
operation,3849,0,0
operation,3850,0,3
operation,3851,0,1
operation,3852,1,3
operation,3853,0,2
operation,3854,1,7
operation,3855,1,10
operation,3856,4,7
operation,3857,0,4
operation,3858,3,4
operation,3859,4,10
operation,3860,2,3
operation,3861,0,1
operation,3862,2,4
operation,3863,4,8
operation,3864,3,10
operation,3865,2,4
operation,3866,1,6
operation,3867,0,1
operation,3868,1,2
operation,3869,0,0
operation,3870,1,6
operation,3871,1,2
operation,3872,2,7
operation,3873,0,1
operation,3874,3,8
operation,3875,2,3
operation,3876,1,3
operation,3877,1,4
operation,3878,2,8
operation,3879,0,1
operation,3880,5,9
operation,3881,1,1
operation,3882,1,5
operation,3883,4,9
operation,3884,0,2
operation,3885,4,12
operation,3886,1,4
operation,3887,0,4
operation,3888,4,9
operation,3889,3,6
operation,3890,0,1
operation,3891,4,8
operation,3892,5,9
operation,3893,1,2
operation,3894,1,12
operation,3895,0,5
operation,3896,3,13
operation,3897,4,7
operation,3898,0,2
operation,3899,1,4
operation,3900,1,4
operation,3901,3,10
operation,3902,0,2
operation,3903,3,8
operation,3904,3,7
operation,3905,1,2
operation,3906,3,7
operation,3907,4,10
operation,3908,1,3
operation,3909,0,1
operation,3910,0,0
operation,3911,1,2
operation,3912,3,4
operation,3913,3,8
operation,3914,1,3
operation,3915,3,5
operation,3916,5,11
operation,3917,2,5
operation,3918,1,6
operation,3919,2,7
operation,3920,4,12
operation,3921,4,11
operation,3922,2,11
operation,3923,4,9
operation,3924,5,11
operation,3925,2,5
operation,3926,3,10
operation,3927,0,3
operation,3928,0,0
operation,3929,2,4
operation,3930,2,6
operation,3931,3,8
operation,3932,4,8
operation,3933,5,11
operation,3934,3,7
operation,3935,0,1
operation,3936,2,6
operation,3937,2,9
operation,3938,1,2
operation,3939,0,1
operation,3940,1,4
operation,3941,0,1
operation,3942,6,11
operation,3943,0,3
operation,3944,0,2
operation,3945,2,7
operation,3946,2,8
operation,3947,1,6
operation,3948,3,9
operation,3949,4,11
operation,3950,1,3
operation,3951,1,4
operation,3952,3,5
operation,3953,5,11
operation,3954,3,9
operation,3955,1,7
operation,3956,0,1
operation,3957,3,6
operation,3958,1,6
operation,3959,2,6
operation,3960,0,2
operation,3961,3,8
operation,3962,0,1
operation,3963,2,8
operation,3964,1,1
operation,3965,2,8
operation,3966,0,1
operation,3967,1,2
operation,3968,1,2
operation,3969,2,7
operation,3970,2,7
operation,3971,4,10
operation,3972,3,4
operation,3973,0,0
operation,3974,1,4
operation,3975,2,4
operation,3976,1,4
operation,3977,0,1
operation,3978,2,5
operation,3979,1,4
operation,3980,1,2
operation,3981,1,5
operation,3982,0,2
operation,3983,1,2
operation,3984,2,2
operation,3985,1,3
operation,3986,1,3
operation,3987,1,2
operation,3988,2,10
operation,3989,1,3
operation,3990,1,4
operation,3991,1,1
operation,3992,2,13
operation,3993,0,3
operation,3994,0,1
operation,3995,0,2
operation,3996,2,7
operation,3997,0,1
operation,3998,3,9
operation,3999,3,10
operation,4000,3,6
operation,4001,1,9
operation,4002,2,8
operation,4003,2,7
operation,4004,0,1
operation,4005,2,2
operation,4006,1,5
operation,4007,2,7
operation,4008,3,5
operation,4009,2,4
operation,4010,1,2
operation,4011,1,3
operation,4012,2,2
operation,4013,1,2
operation,4014,1,3
operation,4015,0,3
operation,4016,5,10
operation,4017,0,2
operation,4018,2,10
operation,4019,1,3
operation,4020,2,4
operation,4021,2,7
operation,4022,3,7
operation,4023,2,8
operation,4024,0,2
operation,4025,0,1
operation,4026,0,3
operation,4027,0,3
operation,4028,2,4
operation,4029,1,4
operation,4030,1,2
operation,4031,2,5
operation,4032,1,5
operation,4033,2,7
operation,4034,2,9
operation,4035,2,3
operation,4036,2,6
operation,4037,0,5
operation,4038,0,3
operation,4039,1,3
operation,4040,2,3
operation,4041,1,3
operation,4042,2,10
operation,4043,0,3
operation,4044,3,5
operation,4045,3,9
operation,4046,4,8
operation,4047,1,8
operation,4048,1,4
operation,4049,1,1
operation,4050,2,4
operation,4051,2,4
operation,4052,2,11
operation,4053,0,1
operation,4054,8,13
operation,4055,2,5
operation,4056,0,6
operation,4057,0,5
operation,4058,0,4
operation,4059,3,7
operation,4060,0,1
operation,4061,0,1
operation,4062,3,4
operation,4063,0,1
operation,4064,4,9
operation,4065,2,8
operation,4066,0,2
operation,4067,1,4
operation,4068,0,3
operation,4069,0,2
operation,4070,1,2
operation,4071,0,5
operation,4072,2,4
operation,4073,1,4
operation,4074,2,3
operation,4075,5,5
operation,4076,2,2
operation,4077,1,3
operation,4078,0,1
operation,4079,4,7
operation,4080,4,10
operation,4081,2,3
operation,4082,0,2
operation,4083,0,1
operation,4084,0,0
operation,4085,4,6
operation,4086,0,3
operation,4087,3,5
operation,4088,0,1
operation,4089,2,4
operation,4090,2,5
operation,4091,1,2
operation,4092,1,4
operation,4093,2,5
operation,4094,2,3
operation,4095,1,6
operation,4096,1,2
operation,4097,2,7
operation,4098,3,8
operation,4099,4,10
operation,4100,0,4
operation,4101,1,5
operation,4102,5,7
operation,4103,5,12
operation,4104,3,8
operation,4105,1,4
operation,4106,0,0
operation,4107,0,1
operation,4108,2,5
operation,4109,3,9
operation,4110,1,1
operation,4111,0,1
operation,4112,3,9
operation,4113,0,1
operation,4114,1,7
operation,4115,1,3
operation,4116,3,8
operation,4117,1,3
operation,4118,2,7
operation,4119,3,10
operation,4120,0,5
operation,4121,0,1
operation,4122,2,5
operation,4123,2,4
operation,4124,2,3
operation,4125,3,9
operation,4126,3,5
operation,4127,5,11
operation,4128,1,9
operation,4129,0,2
operation,4130,0,2
operation,4131,2,10
operation,4132,0,1
operation,4133,1,3
operation,4134,4,10
operation,4135,1,1
operation,4136,0,1
operation,4137,2,5
operation,4138,2,10
operation,4139,0,0
operation,4140,1,7
operation,4141,1,2
operation,4142,0,4
operation,4143,0,2
operation,4144,4,8
operation,4145,4,6
operation,4146,0,0
operation,4147,0,1
operation,4148,0,4
operation,4149,0,2
operation,4150,1,5
operation,4151,0,1
operation,4152,2,3
operation,4153,2,7
operation,4154,3,8
operation,4155,2,7
operation,4156,1,8
operation,4157,1,11
operation,4158,2,3
operation,4159,1,3
operation,4160,1,10
operation,4161,4,8
operation,4162,2,5
operation,4163,0,2
operation,4164,3,7
operation,4165,1,3
operation,4166,2,11
operation,4167,1,5
operation,4168,4,11
operation,4169,1,5
operation,4170,1,7
operation,4171,3,8
operation,4172,4,10
operation,4173,2,7
operation,4174,2,7
operation,4175,2,7
operation,4176,3,10
operation,4177,1,3
operation,4178,0,2
operation,4179,0,0
operation,4180,1,3
operation,4181,2,9
operation,4182,1,3
operation,4183,0,9
operation,4184,2,6
operation,4185,1,1
operation,4186,0,3
operation,4187,0,1
operation,4188,2,7
operation,4189,3,7
operation,4190,0,2
operation,4191,0,11
operation,4192,3,4
operation,4193,2,7
operation,4194,1,4
operation,4195,1,2
operation,4196,0,0
operation,4197,0,2
operation,4198,2,5
operation,4199,2,4
operation,4200,0,2
operation,4201,3,5
operation,4202,2,7
operation,4203,2,7
operation,4204,3,9
operation,4205,1,8
operation,4206,2,2
operation,4207,0,2
operation,4208,2,7
operation,4209,0,2
operation,4210,0,1
operation,4211,1,2
operation,4212,0,2
operation,4213,0,0
operation,4214,2,2
operation,4215,2,2
operation,4216,4,12
operation,4217,1,1
operation,4218,0,1
operation,4219,1,3
operation,4220,1,3
operation,4221,0,4
operation,4222,3,12
operation,4223,1,11
operation,4224,1,4
operation,4225,0,3
operation,4226,4,10
operation,4227,1,6
operation,4228,3,8
operation,4229,2,4
operation,4230,0,0
operation,4231,2,8
operation,4232,1,2
operation,4233,2,9
operation,4234,1,1
operation,4235,6,10
operation,4236,3,11
operation,4237,4,11
operation,4238,1,1
operation,4239,1,2
operation,4240,0,0
operation,4241,6,12
operation,4242,1,2
operation,4243,1,2
operation,4244,1,4
operation,4245,1,4
operation,4246,2,12
operation,4247,2,6
operation,4248,3,9
operation,4249,0,1
operation,4250,0,2
operation,4251,3,8
operation,4252,1,4
operation,4253,6,10
operation,4254,0,1
operation,4255,2,7
operation,4256,1,4
operation,4257,2,5
operation,4258,0,1
operation,4259,2,7
operation,4260,1,2
operation,4261,1,2
operation,4262,1,2
operation,4263,0,3
operation,4264,0,1
operation,4265,0,2
operation,4266,1,4
operation,4267,1,10
operation,4268,0,3
operation,4269,2,8
operation,4270,0,1
operation,4271,6,11
operation,4272,6,11
operation,4273,1,9
operation,4274,4,9
operation,4275,2,2
operation,4276,1,6
operation,4277,1,1
operation,4278,4,8
operation,4279,2,8
operation,4280,0,3
operation,4281,2,10
operation,4282,5,11
operation,4283,2,10
operation,4284,1,5
operation,4285,2,3
operation,4286,1,7
operation,4287,1,3
operation,4288,2,2
operation,4289,0,3
operation,4290,0,4
operation,4291,1,3
operation,4292,1,8
operation,4293,1,6
operation,4294,1,4
operation,4295,1,2
operation,4296,2,6
operation,4297,4,11
operation,4298,2,4
operation,4299,1,5
operation,4300,0,1
operation,4301,1,3
operation,4302,1,2
operation,4303,4,8
operation,4304,3,11
operation,4305,1,4
operation,4306,3,3
operation,4307,2,4
operation,4308,2,9
operation,4309,2,6
operation,4310,1,2
operation,4311,4,9
operation,4312,6,13
operation,4313,1,2
operation,4314,2,4
operation,4315,2,3
operation,4316,1,8
operation,4317,1,2
operation,4318,1,7
operation,4319,0,1
operation,4320,1,5
operation,4321,4,6
operation,4322,0,2
operation,4323,3,7
operation,4324,1,9
operation,4325,1,6
operation,4326,2,10
operation,4327,2,4
operation,4328,1,7
operation,4329,3,10
operation,4330,0,2
operation,4331,0,2
operation,4332,7,13
operation,4333,2,10
operation,4334,2,6
operation,4335,0,1
operation,4336,3,11
operation,4337,1,1
operation,4338,0,6
operation,4339,3,4
operation,4340,1,2
operation,4341,1,2
operation,4342,0,2
operation,4343,4,13
operation,4344,1,3
operation,4345,2,7
operation,4346,0,4
operation,4347,0,1
operation,4348,1,3
operation,4349,3,9
operation,4350,1,7
operation,4351,3,7
operation,4352,2,6
operation,4353,0,2
operation,4354,1,9
operation,4355,3,8
operation,4356,4,11
operation,4357,2,5
operation,4358,1,3
operation,4359,4,10
operation,4360,0,1
operation,4361,1,4
operation,4362,0,5
operation,4363,5,10
operation,4364,1,1
operation,4365,0,4
operation,4366,2,5
operation,4367,2,4
operation,4368,4,8
operation,4369,2,5
operation,4370,2,7
operation,4371,1,4
operation,4372,1,5
operation,4373,2,5
operation,4374,0,2
operation,4375,3,13
operation,4376,0,2
operation,4377,1,2
operation,4378,2,10
operation,4379,1,1
operation,4380,1,2
operation,4381,0,2
operation,4382,0,1
operation,4383,0,0
operation,4384,0,3
operation,4385,3,11
operation,4386,0,3
operation,4387,0,5
operation,4388,2,4
operation,4389,0,3
operation,4390,2,7
operation,4391,1,5
operation,4392,0,2
operation,4393,0,2
operation,4394,1,2
operation,4395,5,9
operation,4396,2,7
operation,4397,1,4
operation,4398,1,3
operation,4399,0,1
operation,4400,0,2
operation,4401,1,1
operation,4402,2,3
operation,4403,2,11
operation,4404,2,8
operation,4405,1,2
operation,4406,0,3
operation,4407,0,6
operation,4408,3,11
operation,4409,0,2
operation,4410,1,9
operation,4411,1,2
operation,4412,0,2
operation,4413,3,3
operation,4414,0,2
operation,4415,5,9
operation,4416,3,7
operation,4417,1,7
operation,4418,2,3
operation,4419,1,6
operation,4420,1,2
operation,4421,0,7
operation,4422,0,3
operation,4423,2,7
operation,4424,1,4
operation,4425,0,7
operation,4426,0,6
operation,4427,2,7
operation,4428,0,0
operation,4429,4,6
operation,4430,7,12
operation,4431,2,7
operation,4432,1,5
operation,4433,2,5
operation,4434,0,2
operation,4435,0,0
operation,4436,1,5
operation,4437,1,2
operation,4438,1,3
operation,4439,2,7
operation,4440,1,3
operation,4441,1,4
operation,4442,2,2
operation,4443,6,12
operation,4444,0,1
operation,4445,4,9
operation,4446,2,5
operation,4447,4,9
operation,4448,2,5
operation,4449,1,5
operation,4450,2,3
operation,4451,2,3
operation,4452,1,2
operation,4453,2,6
operation,4454,3,11
operation,4455,1,6
operation,4456,4,8
operation,4457,4,13
operation,4458,6,11
operation,4459,0,1
operation,4460,4,12
operation,4461,3,9
operation,4462,1,2
operation,4463,1,3
operation,4464,1,1
operation,4465,3,12
operation,4466,1,6
operation,4467,2,7
operation,4468,1,1
operation,4469,2,6
operation,4470,1,5
operation,4471,1,6
operation,4472,4,7
operation,4473,2,8
operation,4474,2,4
operation,4475,2,4
operation,4476,1,1
operation,4477,0,4
operation,4478,1,6
operation,4479,0,3
operation,4480,3,8
operation,4481,2,9
operation,4482,1,3
operation,4483,2,5
operation,4484,2,4
operation,4485,0,2
operation,4486,0,4
operation,4487,0,2
operation,4488,1,2
operation,4489,2,8
operation,4490,0,0
operation,4491,0,4
operation,4492,4,8
operation,4493,5,8
operation,4494,1,2
operation,4495,0,1
operation,4496,1,5
operation,4497,3,7
operation,4498,0,3
operation,4499,8,11
operation,4500,1,3
operation,4501,4,7
operation,4502,0,2
operation,4503,3,4
operation,4504,1,2
operation,4505,4,8
operation,4506,4,5
operation,4507,2,5
operation,4508,4,10
operation,4509,1,4
operation,4510,1,12
operation,4511,1,2
operation,4512,2,2
operation,4513,2,5
operation,4514,1,5
operation,4515,1,6
operation,4516,7,10
operation,4517,0,1
operation,4518,1,5
operation,4519,0,0
operation,4520,1,12
operation,4521,1,8
operation,4522,1,7
operation,4523,1,4
operation,4524,1,3
operation,4525,0,0
operation,4526,1,4
operation,4527,0,3
operation,4528,2,7
operation,4529,0,2
operation,4530,1,1
operation,4531,1,7
operation,4532,0,2
operation,4533,1,5
operation,4534,2,5
operation,4535,3,5
operation,4536,0,0
operation,4537,2,5
operation,4538,4,7
operation,4539,0,1
operation,4540,4,8
operation,4541,0,2
operation,4542,0,1
operation,4543,2,3
operation,4544,0,1
operation,4545,5,8
operation,4546,1,7
operation,4547,2,5
operation,4548,1,5
operation,4549,3,5
operation,4550,1,3
operation,4551,3,6
operation,4552,1,2
operation,4553,0,1
operation,4554,5,9
operation,4555,2,7
operation,4556,1,2
operation,4557,2,5
operation,4558,0,2
operation,4559,1,3
operation,4560,2,10
operation,4561,2,4
operation,4562,0,3
operation,4563,1,7
operation,4564,2,6
operation,4565,3,11
operation,4566,1,3
operation,4567,3,11
operation,4568,0,1
operation,4569,5,12
operation,4570,2,6
operation,4571,3,10
operation,4572,0,4
operation,4573,0,1
operation,4574,4,10
operation,4575,0,3
operation,4576,3,6
operation,4577,1,3
operation,4578,0,1
operation,4579,2,3
operation,4580,3,3
operation,4581,2,9
operation,4582,2,4
operation,4583,1,4
operation,4584,1,4
operation,4585,0,6
operation,4586,0,1
operation,4587,0,4
operation,4588,1,1
operation,4589,0,1
operation,4590,0,0
operation,4591,0,1
operation,4592,4,8
operation,4593,2,4
operation,4594,0,2
operation,4595,1,8
operation,4596,0,1
operation,4597,3,4
operation,4598,2,9
operation,4599,4,10
operation,4600,0,1
operation,4601,0,3
operation,4602,1,3
operation,4603,0,0
operation,4604,0,2
operation,4605,2,3
operation,4606,2,5
operation,4607,1,4
operation,4608,2,2
operation,4609,4,8
operation,4610,2,6
operation,4611,4,6
operation,4612,2,4
operation,4613,0,0
operation,4614,3,10
operation,4615,0,6
operation,4616,0,3
operation,4617,3,10
operation,4618,0,2
operation,4619,2,3
operation,4620,1,7
operation,4621,0,1
operation,4622,1,7
operation,4623,0,4
operation,4624,0,4
operation,4625,0,1
operation,4626,3,7
operation,4627,0,4
operation,4628,2,2
operation,4629,4,5
operation,4630,2,2
operation,4631,2,4
operation,4632,2,4
operation,4633,3,7
operation,4634,2,3
operation,4635,0,1
operation,4636,1,2
operation,4637,1,3
operation,4638,0,2
operation,4639,0,0
operation,4640,0,0
operation,4641,1,4
operation,4642,5,11
operation,4643,4,7
operation,4644,1,5
operation,4645,6,13
operation,4646,0,1
operation,4647,2,8
operation,4648,1,9
operation,4649,7,8
operation,4650,2,2
operation,4651,0,1
operation,4652,2,8
operation,4653,3,7
operation,4654,2,6
operation,4655,2,11
operation,4656,3,10
operation,4657,1,3
operation,4658,1,3
operation,4659,3,5
operation,4660,1,2
operation,4661,1,2
operation,4662,4,7
operation,4663,5,9
operation,4664,4,10
operation,4665,1,6
operation,4666,4,10
operation,4667,0,9
operation,4668,3,6
operation,4669,3,5
operation,4670,0,1
operation,4671,3,4
operation,4672,1,4
operation,4673,1,2
operation,4674,2,2
operation,4675,0,3
operation,4676,0,10
operation,4677,1,6
operation,4678,1,2
operation,4679,0,1
operation,4680,2,7
operation,4681,1,2
operation,4682,2,6
operation,4683,1,3
operation,4684,3,7
operation,4685,6,10
operation,4686,0,7
operation,4687,2,4
operation,4688,4,12
operation,4689,1,2
operation,4690,1,1
operation,4691,3,4
operation,4692,4,11
operation,4693,0,1
operation,4694,0,2
operation,4695,2,9
operation,4696,1,5
operation,4697,0,3
operation,4698,0,3
operation,4699,4,9
operation,4700,0,2
operation,4701,2,8
operation,4702,1,4
operation,4703,5,11
operation,4704,0,1
operation,4705,2,10
operation,4706,3,9
operation,4707,2,5
operation,4708,2,3
operation,4709,3,3
operation,4710,0,5
operation,4711,4,9
operation,4712,5,7
operation,4713,2,6
operation,4714,0,1
operation,4715,1,2
operation,4716,0,0
operation,4717,2,4
operation,4718,2,2
operation,4719,2,7
operation,4720,1,1
operation,4721,2,7
operation,4722,2,3
operation,4723,0,3
operation,4724,0,5
operation,4725,1,7
operation,4726,3,9
operation,4727,4,10
operation,4728,0,1
operation,4729,5,8
operation,4730,1,6
operation,4731,1,2
operation,4732,0,2
operation,4733,1,6
operation,4734,2,6
operation,4735,2,3
operation,4736,0,0
operation,4737,2,8
operation,4738,1,2
operation,4739,2,7
operation,4740,1,4
operation,4741,2,5
operation,4742,1,1
operation,4743,0,5
operation,4744,1,2
operation,4745,4,13
operation,4746,2,11
operation,4747,2,5
operation,4748,6,10
operation,4749,0,1
operation,4750,0,0
operation,4751,4,8
operation,4752,1,5
operation,4753,0,3
operation,4754,0,7
operation,4755,3,8
operation,4756,2,5
operation,4757,5,6
operation,4758,4,10
operation,4759,2,7
operation,4760,2,3
operation,4761,3,7
operation,4762,1,1
operation,4763,1,2
operation,4764,1,3
operation,4765,1,1
operation,4766,3,7
operation,4767,2,4
operation,4768,0,2
operation,4769,1,1
operation,4770,0,4
operation,4771,2,13
operation,4772,1,5
operation,4773,1,3
operation,4774,1,3
operation,4775,0,3
operation,4776,2,7
operation,4777,1,2
operation,4778,2,4
operation,4779,0,0
operation,4780,1,5
operation,4781,0,4
operation,4782,0,5
operation,4783,2,4
operation,4784,3,6
operation,4785,0,3
operation,4786,0,1
operation,4787,1,3
operation,4788,2,2
operation,4789,0,5
operation,4790,2,7
operation,4791,1,4
operation,4792,0,4
operation,4793,0,4
operation,4794,3,9
operation,4795,1,1
operation,4796,1,4
operation,4797,4,8
operation,4798,0,2
operation,4799,1,2
operation,4800,1,3
operation,4801,4,7
operation,4802,2,7
operation,4803,1,6
operation,4804,0,2
operation,4805,0,0
operation,4806,1,2
operation,4807,2,8
operation,4808,3,10
operation,4809,1,8
operation,4810,1,1
operation,4811,0,2
operation,4812,2,8
operation,4813,6,12
operation,4814,1,1
operation,4815,4,8
operation,4816,3,9
operation,4817,4,10
operation,4818,2,2
operation,4819,2,8
operation,4820,0,3
operation,4821,4,7
operation,4822,3,7
operation,4823,0,1
operation,4824,3,7
operation,4825,2,4
operation,4826,2,2
operation,4827,1,9
operation,4828,1,9
operation,4829,2,9
operation,4830,4,9
operation,4831,3,6
operation,4832,1,6
operation,4833,1,8
operation,4834,3,11
operation,4835,3,4
operation,4836,3,4
operation,4837,1,3
operation,4838,0,2
operation,4839,5,10
operation,4840,0,2
operation,4841,0,2
operation,4842,0,0
operation,4843,2,8
operation,4844,3,10
operation,4845,2,3
operation,4846,2,4
operation,4847,5,8
operation,4848,1,4
operation,4849,1,3
operation,4850,6,10
operation,4851,1,8
operation,4852,0,2
operation,4853,0,2
operation,4854,1,3
operation,4855,0,0
operation,4856,0,2
operation,4857,1,2
operation,4858,2,6
operation,4859,4,11
operation,4860,0,1
operation,4861,4,7
operation,4862,1,4
operation,4863,4,7
operation,4864,1,4
operation,4865,0,1
operation,4866,0,2
operation,4867,5,10
operation,4868,3,13
operation,4869,3,9
operation,4870,2,4
operation,4871,3,9
operation,4872,1,9
operation,4873,0,4
operation,4874,3,11
operation,4875,6,10
operation,4876,0,5
operation,4877,2,6
operation,4878,2,10
operation,4879,2,10
operation,4880,0,1
operation,4881,2,9
operation,4882,6,9
operation,4883,0,1
operation,4884,3,7
operation,4885,0,1
operation,4886,3,11
operation,4887,0,2
operation,4888,0,0
operation,4889,3,8
operation,4890,3,5
operation,4891,1,4
operation,4892,1,5
operation,4893,2,6
operation,4894,1,1
operation,4895,0,0
operation,4896,1,4
operation,4897,1,6
operation,4898,0,2
operation,4899,0,3
operation,4900,3,3
operation,4901,0,1
operation,4902,0,1
operation,4903,0,2
operation,4904,1,7
operation,4905,1,7
operation,4906,0,1
operation,4907,4,8
operation,4908,4,11
operation,4909,5,12
operation,4910,5,8
operation,4911,1,2
operation,4912,4,9
operation,4913,1,6
operation,4914,4,9
operation,4915,1,4
operation,4916,2,9
operation,4917,2,9
operation,4918,2,6
operation,4919,3,7
operation,4920,5,6
operation,4921,1,5
operation,4922,1,2
operation,4923,1,2
operation,4924,3,5
operation,4925,1,10
operation,4926,0,4
operation,4927,2,4
operation,4928,0,0
operation,4929,2,7
operation,4930,1,3
operation,4931,1,2
operation,4932,3,7
operation,4933,1,4
operation,4934,2,8
operation,4935,1,1
operation,4936,3,7
operation,4937,2,11
operation,4938,2,3
operation,4939,1,3
operation,4940,1,4
operation,4941,2,9
operation,4942,3,11
operation,4943,0,1
operation,4944,1,11
operation,4945,0,2
operation,4946,1,2
operation,4947,0,1
operation,4948,3,8
operation,4949,1,1
operation,4950,1,2
operation,4951,1,3
operation,4952,2,10
operation,4953,0,3
operation,4954,7,11
operation,4955,1,3
operation,4956,2,5
operation,4957,1,4
operation,4958,4,13
operation,4959,1,2
operation,4960,1,1
operation,4961,1,5
operation,4962,1,10
operation,4963,2,4
operation,4964,0,4
operation,4965,2,4
operation,4966,1,4
operation,4967,2,6
operation,4968,3,5
operation,4969,2,5
operation,4970,1,2
operation,4971,1,3
operation,4972,2,4
operation,4973,1,2
operation,4974,1,5
operation,4975,1,2
operation,4976,1,4
operation,4977,3,6
operation,4978,0,0
operation,4979,3,9
operation,4980,0,1
operation,4981,2,6
operation,4982,0,2
operation,4983,0,1
operation,4984,1,10
operation,4985,1,9
operation,4986,1,1
operation,4987,1,4
operation,4988,2,10
operation,4989,0,1
operation,4990,1,7
operation,4991,2,10
operation,4992,1,4
operation,4993,0,1
operation,4994,1,2
operation,4995,1,3
operation,4996,0,2
operation,4997,3,6
operation,4998,2,5
operation,4999,3,5
operation,5000,0,1
operation,5001,3,7
operation,5002,1,3
operation,5003,0,3
operation,5004,2,5
operation,5005,2,8
operation,5006,0,6
operation,5007,1,7
operation,5008,4,10
operation,5009,0,1
operation,5010,1,4
operation,5011,6,11
operation,5012,1,2
operation,5013,1,1
operation,5014,1,7
operation,5015,1,2
operation,5016,5,9
operation,5017,0,2
operation,5018,2,4
operation,5019,2,9
operation,5020,0,1
operation,5021,0,1
operation,5022,2,6
operation,5023,1,5
operation,5024,5,7
operation,5025,1,1
operation,5026,0,2
operation,5027,1,3
operation,5028,0,1
operation,5029,2,11
operation,5030,1,2
operation,5031,0,4
operation,5032,1,2
operation,5033,5,13
operation,5034,3,7
operation,5035,3,8
operation,5036,5,11
operation,5037,1,3
operation,5038,2,2
operation,5039,3,8
operation,5040,4,11
operation,5041,2,4
operation,5042,1,2
operation,5043,2,2
operation,5044,0,0
operation,5045,1,1
operation,5046,4,10
operation,5047,2,3
operation,5048,1,4
operation,5049,3,6
operation,5050,3,9
operation,5051,2,3
operation,5052,1,5
operation,5053,1,3
operation,5054,2,8
operation,5055,1,3
operation,5056,2,5
operation,5057,0,4
operation,5058,1,1
operation,5059,2,7
operation,5060,2,4
operation,5061,0,0
operation,5062,1,2
operation,5063,2,4
operation,5064,0,0
operation,5065,2,5
operation,5066,2,5
operation,5067,4,9
operation,5068,1,7
operation,5069,7,7
operation,5070,0,2
operation,5071,3,8
operation,5072,1,2
operation,5073,2,8
operation,5074,0,0
operation,5075,3,7
operation,5076,2,7
operation,5077,0,2
operation,5078,2,10
operation,5079,2,9
operation,5080,0,2
operation,5081,3,12
operation,5082,3,5
operation,5083,0,3
operation,5084,0,0
operation,5085,0,3
operation,5086,1,4
operation,5087,1,4
operation,5088,3,9
operation,5089,0,1
operation,5090,3,7
operation,5091,1,3
operation,5092,0,1
operation,5093,6,7
operation,5094,3,8
operation,5095,0,2
operation,5096,4,8
operation,5097,4,10
operation,5098,1,2
operation,5099,0,0
operation,5100,1,2
operation,5101,6,7
operation,5102,1,4
operation,5103,0,5
operation,5104,4,5
operation,5105,2,7
operation,5106,0,1
operation,5107,3,4
operation,5108,0,1
operation,5109,1,6
operation,5110,0,1
operation,5111,0,3
operation,5112,2,8
operation,5113,1,10
operation,5114,0,6
operation,5115,3,5
operation,5116,3,8
operation,5117,2,6
operation,5118,1,2
operation,5119,2,7
operation,5120,2,4
operation,5121,4,9
operation,5122,4,8
operation,5123,3,7
operation,5124,0,0
operation,5125,0,1
operation,5126,2,5
operation,5127,1,3
operation,5128,3,5
operation,5129,1,2
operation,5130,1,3
operation,5131,0,2
operation,5132,0,3
operation,5133,2,4
operation,5134,1,6
operation,5135,0,1
operation,5136,0,4
operation,5137,0,1
operation,5138,1,4
operation,5139,0,2
operation,5140,2,2
operation,5141,0,2
operation,5142,1,10
operation,5143,0,1
operation,5144,1,4
operation,5145,1,7
operation,5146,2,4
operation,5147,4,9
operation,5148,1,9
operation,5149,2,6
operation,5150,4,9
operation,5151,1,2
operation,5152,2,4
operation,5153,1,3
operation,5154,1,8
operation,5155,3,8
operation,5156,2,3
operation,5157,2,11
operation,5158,0,3
operation,5159,0,2
operation,5160,2,10
operation,5161,2,7
operation,5162,3,9
operation,5163,1,4
operation,5164,1,5
operation,5165,0,5
operation,5166,0,7
operation,5167,4,10
operation,5168,0,0
operation,5169,1,2
operation,5170,0,0
operation,5171,2,5
operation,5172,2,5
operation,5173,4,9
operation,5174,2,3
operation,5175,3,12
operation,5176,1,9
operation,5177,3,5
operation,5178,2,5
operation,5179,0,0
operation,5180,3,11
operation,5181,0,1
operation,5182,0,6
operation,5183,2,4
operation,5184,2,8
operation,5185,2,5
operation,5186,1,4
operation,5187,2,4
operation,5188,1,6
operation,5189,1,3
operation,5190,3,10
operation,5191,0,1
operation,5192,4,10
operation,5193,1,5
operation,5194,0,2
operation,5195,0,1
operation,5196,1,2
operation,5197,0,4
operation,5198,2,9
operation,5199,1,4
operation,5200,2,3
operation,5201,0,3
operation,5202,2,8
operation,5203,2,8
operation,5204,1,2
operation,5205,0,1
operation,5206,2,5
operation,5207,0,2
operation,5208,0,1
operation,5209,2,8
operation,5210,0,1
operation,5211,2,5
operation,5212,0,6
operation,5213,0,1
operation,5214,2,7
operation,5215,0,0
operation,5216,2,3
operation,5217,1,7
operation,5218,1,6
operation,5219,1,10
operation,5220,0,3
operation,5221,1,7
operation,5222,3,5
operation,5223,1,5
operation,5224,1,3
operation,5225,0,1
operation,5226,3,7
operation,5227,2,6
operation,5228,0,2
operation,5229,1,2
operation,5230,0,1
operation,5231,0,3
operation,5232,5,11
operation,5233,0,2
operation,5234,1,6
operation,5235,6,8
operation,5236,2,2
operation,5237,1,4
operation,5238,7,14
operation,5239,1,4
operation,5240,1,4
operation,5241,0,1
operation,5242,0,1
operation,5243,4,9
operation,5244,1,11
operation,5245,1,13
operation,5246,2,5
operation,5247,0,2
operation,5248,1,8
operation,5249,2,10
operation,5250,5,12
operation,5251,3,6
operation,5252,0,3
operation,5253,1,3
operation,5254,1,1
operation,5255,0,4
operation,5256,0,6
operation,5257,1,2
operation,5258,2,7
operation,5259,1,4
operation,5260,1,3
operation,5261,1,3
operation,5262,1,2
operation,5263,5,15
operation,5264,1,2
operation,5265,2,4
operation,5266,2,8
operation,5267,1,3
operation,5268,0,1
operation,5269,3,11
operation,5270,2,9
operation,5271,0,0
operation,5272,3,8
operation,5273,3,6
operation,5274,0,4
operation,5275,0,5
operation,5276,2,2
operation,5277,6,12
operation,5278,2,6
operation,5279,3,6
operation,5280,2,9
operation,5281,3,11
operation,5282,0,1
operation,5283,1,4
operation,5284,2,4
operation,5285,1,2
operation,5286,2,5
operation,5287,1,2
operation,5288,1,4
operation,5289,0,1
operation,5290,1,5
operation,5291,1,6
operation,5292,2,5
operation,5293,5,11
operation,5294,3,4
operation,5295,1,2
operation,5296,6,10
operation,5297,2,11
operation,5298,1,4
operation,5299,0,1
operation,5300,2,6
operation,5301,0,2
operation,5302,0,5
operation,5303,2,6
operation,5304,3,8
operation,5305,0,1
operation,5306,1,2
operation,5307,2,2
operation,5308,1,3
operation,5309,0,3
operation,5310,1,4
operation,5311,2,5
operation,5312,4,8
operation,5313,2,3
operation,5314,1,3
operation,5315,0,0
operation,5316,0,3
operation,5317,0,7
operation,5318,1,6
operation,5319,0,1
operation,5320,2,11
operation,5321,1,5
operation,5322,2,9
operation,5323,2,2
operation,5324,3,4
operation,5325,2,4
operation,5326,2,8
operation,5327,3,8
operation,5328,1,8
operation,5329,0,0
operation,5330,3,4
operation,5331,0,2
operation,5332,3,7
operation,5333,3,9
operation,5334,1,4
operation,5335,1,5
operation,5336,0,2
operation,5337,0,2
operation,5338,2,10
operation,5339,3,6
operation,5340,4,13
operation,5341,0,4
operation,5342,2,4
operation,5343,0,1
operation,5344,0,6
operation,5345,1,2
operation,5346,0,1
operation,5347,1,6
operation,5348,1,3
operation,5349,2,2
operation,5350,0,2
operation,5351,0,0
operation,5352,1,5
operation,5353,3,5
operation,5354,1,2
operation,5355,1,5
operation,5356,2,8
operation,5357,2,9
operation,5358,2,13
operation,5359,3,9
operation,5360,2,5
operation,5361,0,1
operation,5362,3,5
operation,5363,2,4
operation,5364,1,2
operation,5365,7,13
operation,5366,1,2
operation,5367,3,6
operation,5368,0,5
operation,5369,0,0
operation,5370,2,3
operation,5371,1,5
operation,5372,1,4
operation,5373,2,2
operation,5374,0,1
operation,5375,3,11
operation,5376,1,2
operation,5377,4,10
operation,5378,1,5
operation,5379,1,3
operation,5380,0,3
operation,5381,3,4
operation,5382,1,6
operation,5383,2,6
operation,5384,2,11
operation,5385,3,5
operation,5386,0,4
operation,5387,0,5
operation,5388,2,2
operation,5389,1,5
operation,5390,1,2
operation,5391,1,2
operation,5392,2,10
operation,5393,0,9
operation,5394,3,9
operation,5395,2,7
operation,5396,1,2
operation,5397,3,9
operation,5398,0,0
operation,5399,6,15
operation,5400,4,8
operation,5401,2,4
operation,5402,0,1
operation,5403,1,3
operation,5404,0,3
operation,5405,2,4
operation,5406,3,7
operation,5407,2,8
operation,5408,0,5
operation,5409,3,4
operation,5410,1,7
operation,5411,1,8
operation,5412,2,4
operation,5413,2,2
operation,5414,1,3
operation,5415,0,2
operation,5416,2,4
operation,5417,1,3
operation,5418,1,3
operation,5419,3,7
operation,5420,2,6
operation,5421,3,7
operation,5422,3,5
operation,5423,1,3
operation,5424,0,1
operation,5425,4,8
operation,5426,0,0
operation,5427,1,1
operation,5428,4,10
operation,5429,2,6
operation,5430,0,1
operation,5431,0,3
operation,5432,0,0
operation,5433,2,4
operation,5434,0,6
operation,5435,1,2
operation,5436,3,6
operation,5437,1,7
operation,5438,1,7
operation,5439,2,3
operation,5440,3,8
operation,5441,0,7
operation,5442,1,10
operation,5443,3,6
operation,5444,3,10
operation,5445,0,0
operation,5446,2,8
operation,5447,3,10
operation,5448,3,10
operation,5449,1,1
operation,5450,0,3
operation,5451,1,3
operation,5452,0,3
operation,5453,4,9
operation,5454,6,14
operation,5455,4,10
operation,5456,1,2
operation,5457,1,2
operation,5458,3,8
operation,5459,0,1
operation,5460,2,2
operation,5461,1,2
operation,5462,1,3
operation,5463,2,8
operation,5464,3,5
operation,5465,1,3
operation,5466,0,6
operation,5467,2,4
operation,5468,1,3
operation,5469,1,9
operation,5470,2,7
operation,5471,6,8
operation,5472,1,2
operation,5473,2,2
operation,5474,3,11
operation,5475,2,4
operation,5476,3,8
operation,5477,0,0
operation,5478,0,0
operation,5479,0,3
operation,5480,1,5
operation,5481,1,3
operation,5482,3,10
operation,5483,2,8
operation,5484,0,4
operation,5485,3,3
operation,5486,3,7
operation,5487,0,6
operation,5488,3,9
operation,5489,1,7
operation,5490,1,2
operation,5491,1,9
operation,5492,1,1
operation,5493,1,2
operation,5494,2,3
operation,5495,2,4
operation,5496,1,1
operation,5497,4,8
operation,5498,2,6
operation,5499,2,4
operation,5500,0,1
operation,5501,4,6
operation,5502,1,4
operation,5503,4,9
operation,5504,2,3
operation,5505,4,10
operation,5506,3,11
operation,5507,0,4
operation,5508,2,8
operation,5509,0,7
operation,5510,0,0
operation,5511,0,6
operation,5512,3,11
operation,5513,1,3
operation,5514,1,2
operation,5515,1,6
operation,5516,0,2
operation,5517,4,11
operation,5518,2,8
operation,5519,2,5
operation,5520,1,8
operation,5521,0,2
operation,5522,0,1
operation,5523,1,1
operation,5524,1,4
operation,5525,0,2
operation,5526,1,2
operation,5527,1,6
operation,5528,1,3
operation,5529,0,2
operation,5530,1,10
operation,5531,1,4
operation,5532,0,1
operation,5533,1,4
operation,5534,3,13
operation,5535,0,3
operation,5536,0,0
operation,5537,0,4
operation,5538,0,2
operation,5539,0,4
operation,5540,2,4
operation,5541,1,4
operation,5542,4,8
operation,5543,1,5
operation,5544,1,3
operation,5545,1,6
operation,5546,2,4
operation,5547,0,3
operation,5548,3,8
operation,5549,1,1
operation,5550,2,3
operation,5551,2,6
operation,5552,0,4
operation,5553,1,4
operation,5554,0,0
operation,5555,0,1
operation,5556,3,9
operation,5557,1,2
operation,5558,2,4
operation,5559,0,5
operation,5560,3,4
operation,5561,0,3
operation,5562,0,0
operation,5563,1,6
operation,5564,3,13
operation,5565,1,5
operation,5566,0,0
operation,5567,3,5
operation,5568,5,10
operation,5569,0,7
operation,5570,1,4
operation,5571,2,5
operation,5572,2,3
operation,5573,3,10
operation,5574,0,1
operation,5575,1,2
operation,5576,4,7
operation,5577,0,0
operation,5578,2,6
operation,5579,1,4
operation,5580,1,2
operation,5581,1,2
operation,5582,0,3
operation,5583,1,2
operation,5584,1,2
operation,5585,3,6
operation,5586,1,2
operation,5587,0,2
operation,5588,0,2
operation,5589,1,2
operation,5590,0,1
operation,5591,0,8
operation,5592,1,3
operation,5593,0,1
operation,5594,0,2
operation,5595,0,2
operation,5596,4,11
operation,5597,3,9
operation,5598,1,4
operation,5599,1,5
operation,5600,3,8
operation,5601,2,3
operation,5602,0,1
operation,5603,2,3
operation,5604,4,8
operation,5605,6,12
operation,5606,3,7
operation,5607,0,5
operation,5608,2,3
operation,5609,0,4
operation,5610,6,11
operation,5611,1,8
operation,5612,1,3
operation,5613,1,2
operation,5614,4,11
operation,5615,0,2
operation,5616,1,3
operation,5617,0,1
operation,5618,1,11
operation,5619,0,4
operation,5620,2,8
operation,5621,1,2
operation,5622,2,7
operation,5623,2,10
operation,5624,1,10
operation,5625,0,1
operation,5626,0,14
operation,5627,3,6
operation,5628,0,1
operation,5629,1,3
operation,5630,0,7
operation,5631,1,1
operation,5632,2,6
operation,5633,1,10
operation,5634,0,1
operation,5635,3,8
operation,5636,1,1
operation,5637,0,1
operation,5638,0,1
operation,5639,2,2
operation,5640,0,5
operation,5641,2,10
operation,5642,3,9
operation,5643,1,5
operation,5644,0,2
operation,5645,2,3
operation,5646,0,0
operation,5647,2,7
operation,5648,5,15
operation,5649,0,2
operation,5650,2,5
operation,5651,2,5
operation,5652,1,1
operation,5653,6,11
operation,5654,5,9
operation,5655,1,3
operation,5656,2,5
operation,5657,1,3
operation,5658,3,6
operation,5659,3,8
operation,5660,0,0
operation,5661,7,11
operation,5662,3,8
operation,5663,6,11
operation,5664,3,4
operation,5665,4,11
operation,5666,2,4
operation,5667,2,4
operation,5668,2,10
operation,5669,0,1
operation,5670,4,12
operation,5671,1,2
operation,5672,0,4
operation,5673,0,1
operation,5674,3,9
operation,5675,2,5
operation,5676,1,1
operation,5677,1,5
operation,5678,0,1
operation,5679,2,6
operation,5680,0,4
operation,5681,3,6
operation,5682,3,8
operation,5683,4,11
operation,5684,1,2
operation,5685,0,2
operation,5686,1,2
operation,5687,3,10
operation,5688,2,6
operation,5689,0,3
operation,5690,1,3
operation,5691,1,4
operation,5692,0,6
operation,5693,3,11
operation,5694,3,6
operation,5695,3,7
operation,5696,1,1
operation,5697,0,1
operation,5698,1,2
operation,5699,4,7
operation,5700,5,11
operation,5701,1,4
operation,5702,1,2
operation,5703,5,13
operation,5704,1,1
operation,5705,0,3
operation,5706,2,6
operation,5707,1,4
operation,5708,0,1
operation,5709,2,8
operation,5710,2,4
operation,5711,1,1
operation,5712,3,6
operation,5713,0,0
operation,5714,3,7
operation,5715,0,4
operation,5716,3,6
operation,5717,0,1
operation,5718,0,1
operation,5719,3,8
operation,5720,1,2
operation,5721,2,7
operation,5722,4,9
operation,5723,0,2
operation,5724,2,2
operation,5725,0,5
operation,5726,2,6
operation,5727,0,5
operation,5728,1,5
operation,5729,4,4
operation,5730,6,9
operation,5731,1,3
operation,5732,5,8
operation,5733,2,4
operation,5734,0,0
operation,5735,2,5
operation,5736,3,13
operation,5737,1,2
operation,5738,2,5
operation,5739,0,2
operation,5740,1,3
operation,5741,1,5
operation,5742,0,4
operation,5743,1,10
operation,5744,2,10
operation,5745,2,3
operation,5746,2,3
operation,5747,1,1
operation,5748,1,4
operation,5749,1,3
operation,5750,0,1
operation,5751,1,2
operation,5752,3,7
operation,5753,3,6
operation,5754,1,3
operation,5755,3,9
operation,5756,4,10
operation,5757,2,10
operation,5758,0,2
operation,5759,2,6
operation,5760,3,7
operation,5761,1,3
operation,5762,3,8
operation,5763,1,2
operation,5764,3,7
operation,5765,5,12
operation,5766,1,2
operation,5767,0,3
operation,5768,3,8
operation,5769,2,7
operation,5770,3,12
operation,5771,0,10
operation,5772,2,6
operation,5773,3,8
operation,5774,1,5
operation,5775,3,12
operation,5776,3,8
operation,5777,4,9
operation,5778,0,0
operation,5779,4,9
operation,5780,0,0
operation,5781,3,7
operation,5782,1,2
operation,5783,0,7
operation,5784,1,3
operation,5785,3,8
operation,5786,4,9
operation,5787,2,9
operation,5788,3,9
operation,5789,3,6
operation,5790,2,4
operation,5791,1,5
operation,5792,0,0
operation,5793,4,9
operation,5794,0,1
operation,5795,1,2
operation,5796,2,2
operation,5797,0,4
operation,5798,3,11
operation,5799,1,3
operation,5800,0,6
operation,5801,0,5
operation,5802,0,2
operation,5803,2,8
operation,5804,1,3
operation,5805,0,2
operation,5806,0,2
operation,5807,5,8
operation,5808,0,1
operation,5809,4,10
operation,5810,2,12
operation,5811,2,9
operation,5812,0,0
operation,5813,5,11
operation,5814,1,4
operation,5815,4,8
operation,5816,0,0
operation,5817,1,6
operation,5818,3,5
operation,5819,3,6
operation,5820,3,3
operation,5821,1,3
operation,5822,2,5
operation,5823,1,2
operation,5824,2,6
operation,5825,0,1
operation,5826,3,9
operation,5827,0,0
operation,5828,2,6
operation,5829,5,9
operation,5830,5,13
operation,5831,0,2
operation,5832,1,2
operation,5833,5,10
operation,5834,3,10
operation,5835,3,8
operation,5836,1,4
operation,5837,0,2
operation,5838,5,8
operation,5839,2,4
operation,5840,1,5
operation,5841,3,6
operation,5842,2,3
operation,5843,0,2
operation,5844,4,8
operation,5845,2,3
operation,5846,1,2
operation,5847,1,6
operation,5848,1,3
operation,5849,1,5
operation,5850,1,2
operation,5851,1,3
operation,5852,2,4
operation,5853,0,3
operation,5854,1,5
operation,5855,3,9
operation,5856,1,6
operation,5857,3,6
operation,5858,2,2
operation,5859,0,1
operation,5860,1,5
operation,5861,3,10
operation,5862,1,3
operation,5863,2,8
operation,5864,1,8
operation,5865,0,2
operation,5866,2,3
operation,5867,0,3
operation,5868,1,6
operation,5869,3,10
operation,5870,1,3
operation,5871,0,0
operation,5872,8,15
operation,5873,1,9
operation,5874,3,10
operation,5875,0,7
operation,5876,1,3
operation,5877,0,1
operation,5878,4,11
operation,5879,1,5
operation,5880,1,1
operation,5881,1,3
operation,5882,0,1
operation,5883,0,2
operation,5884,2,6
operation,5885,1,11
operation,5886,4,8
operation,5887,0,1
operation,5888,2,5
operation,5889,1,3
operation,5890,0,3
operation,5891,4,11
operation,5892,3,9
operation,5893,1,5
operation,5894,0,1
operation,5895,1,3
operation,5896,0,0
operation,5897,0,2
operation,5898,1,6
operation,5899,2,4
operation,5900,1,2
operation,5901,1,6
operation,5902,1,3
operation,5903,1,3
operation,5904,1,3
operation,5905,1,5
operation,5906,1,4
operation,5907,0,1
operation,5908,3,9
operation,5909,3,11
operation,5910,2,9
operation,5911,0,3
operation,5912,4,11
operation,5913,0,0
operation,5914,1,6
operation,5915,1,3
operation,5916,0,1
operation,5917,3,4
operation,5918,0,2
operation,5919,5,11
operation,5920,0,2
operation,5921,4,10
operation,5922,3,8
operation,5923,1,1
operation,5924,1,6
operation,5925,3,5
operation,5926,0,0
operation,5927,2,7
operation,5928,0,0
operation,5929,1,5
operation,5930,0,2
operation,5931,4,5
operation,5932,0,1
operation,5933,2,10
operation,5934,1,4
operation,5935,3,6
operation,5936,2,6
operation,5937,1,5
operation,5938,3,4
operation,5939,1,2
operation,5940,2,3
operation,5941,2,4
operation,5942,0,2
operation,5943,3,5
operation,5944,0,2
operation,5945,3,6
operation,5946,1,5
operation,5947,0,2
operation,5948,5,13
operation,5949,0,1
operation,5950,2,7
operation,5951,2,6
operation,5952,2,7
operation,5953,0,4
operation,5954,0,5
operation,5955,2,6
operation,5956,5,11
operation,5957,0,1
operation,5958,2,5
operation,5959,0,3
operation,5960,0,0
operation,5961,1,6
operation,5962,1,1
operation,5963,2,7
operation,5964,0,0
operation,5965,1,6
operation,5966,0,1
operation,5967,0,2
operation,5968,3,11
operation,5969,0,7
operation,5970,1,6
operation,5971,1,2
operation,5972,3,11
operation,5973,3,9
operation,5974,3,8
operation,5975,2,3
operation,5976,4,10
operation,5977,0,0
operation,5978,1,4
operation,5979,5,13
operation,5980,0,4
operation,5981,3,8
operation,5982,0,1
operation,5983,2,3
operation,5984,3,4
operation,5985,4,8
operation,5986,0,8
operation,5987,2,4
operation,5988,2,10
operation,5989,0,6
operation,5990,5,10
operation,5991,2,10
operation,5992,1,1
operation,5993,1,3
operation,5994,1,2
operation,5995,0,6
operation,5996,0,1
operation,5997,4,11
operation,5998,1,2
operation,5999,1,3
operation,6000,2,8
operation,6001,0,4
operation,6002,1,2
operation,6003,2,2
operation,6004,0,2
operation,6005,0,0
operation,6006,1,1
operation,6007,0,1
operation,6008,0,0
operation,6009,1,7
operation,6010,3,6
operation,6011,3,6
operation,6012,1,6
operation,6013,0,1
operation,6014,0,4
operation,6015,2,6
operation,6016,1,2
operation,6017,0,2
operation,6018,0,3
operation,6019,4,9
operation,6020,5,8
operation,6021,0,1
operation,6022,0,5
operation,6023,1,1
operation,6024,1,1
operation,6025,0,3
operation,6026,2,5
operation,6027,2,5
operation,6028,4,8
operation,6029,0,3
operation,6030,2,5
operation,6031,1,6
operation,6032,2,7
operation,6033,0,0
operation,6034,2,10
operation,6035,0,1
operation,6036,0,1
operation,6037,0,2
operation,6038,2,5
operation,6039,0,6
operation,6040,3,7
operation,6041,0,1
operation,6042,2,4
operation,6043,0,1
operation,6044,1,4
operation,6045,1,1
operation,6046,3,10
operation,6047,2,2
operation,6048,0,2
operation,6049,1,1
operation,6050,1,6
operation,6051,3,7
operation,6052,2,8
operation,6053,1,6
operation,6054,1,4
operation,6055,3,6
operation,6056,2,4
operation,6057,2,9
operation,6058,0,1
operation,6059,0,1
operation,6060,3,9
operation,6061,2,5
operation,6062,1,2
operation,6063,2,5
operation,6064,3,7
operation,6065,4,12
operation,6066,0,7
operation,6067,2,5
operation,6068,1,4
operation,6069,0,1
operation,6070,0,3
operation,6071,2,5
operation,6072,2,3
operation,6073,3,9
operation,6074,0,0
operation,6075,2,5
operation,6076,2,9
operation,6077,2,9
operation,6078,2,2
operation,6079,3,10
operation,6080,1,3
operation,6081,1,2
operation,6082,0,1
operation,6083,0,2
operation,6084,3,6
operation,6085,1,4
operation,6086,0,1
operation,6087,1,6
operation,6088,0,4
operation,6089,1,1
operation,6090,1,9
operation,6091,0,7
operation,6092,1,3
operation,6093,1,1
operation,6094,0,2
operation,6095,1,5
operation,6096,1,4
operation,6097,4,8
operation,6098,1,5
operation,6099,0,3
operation,6100,0,1
operation,6101,2,7
operation,6102,0,1
operation,6103,0,3
operation,6104,2,5
operation,6105,0,1
operation,6106,1,3
operation,6107,1,2
operation,6108,0,1
operation,6109,2,5
operation,6110,1,2
operation,6111,2,4
operation,6112,4,6
operation,6113,1,4
operation,6114,0,3
operation,6115,0,1
operation,6116,1,3
operation,6117,3,10
operation,6118,0,1
operation,6119,1,9
operation,6120,0,3
operation,6121,0,6
operation,6122,1,2
operation,6123,2,4
operation,6124,0,1
operation,6125,2,5
operation,6126,1,3
operation,6127,2,4
operation,6128,4,7
operation,6129,0,1
operation,6130,3,7
operation,6131,0,0
operation,6132,1,6
operation,6133,2,5
operation,6134,3,7
operation,6135,1,5
operation,6136,1,10
operation,6137,3,9
operation,6138,0,2
operation,6139,0,1
operation,6140,1,5
operation,6141,0,3
operation,6142,1,2
operation,6143,2,7
operation,6144,0,5
operation,6145,1,4
operation,6146,1,6
operation,6147,1,4
operation,6148,1,3
operation,6149,7,13
operation,6150,3,5
operation,6151,2,10
operation,6152,4,8
operation,6153,1,4
operation,6154,0,0
operation,6155,2,4
operation,6156,0,4
operation,6157,4,6
operation,6158,3,4
operation,6159,0,0
operation,6160,0,5
operation,6161,0,7
operation,6162,5,9
operation,6163,1,3
operation,6164,0,1
operation,6165,4,10
operation,6166,3,8
operation,6167,3,8
operation,6168,0,3
operation,6169,1,1
operation,6170,1,5
operation,6171,5,7
operation,6172,0,6
operation,6173,0,2
operation,6174,0,0
operation,6175,5,13
operation,6176,0,1
operation,6177,1,3
operation,6178,1,7
operation,6179,2,7
operation,6180,2,14
operation,6181,5,15
operation,6182,0,1
operation,6183,4,9
operation,6184,2,3
operation,6185,3,8
operation,6186,4,11
operation,6187,1,6
operation,6188,2,8
operation,6189,0,2
operation,6190,4,8
operation,6191,2,14
operation,6192,5,12
operation,6193,1,3
operation,6194,1,6
operation,6195,0,3
operation,6196,0,3
operation,6197,1,2
operation,6198,1,3
operation,6199,0,0
operation,6200,0,1
operation,6201,4,6
operation,6202,0,4
operation,6203,1,2
operation,6204,1,2
operation,6205,3,12
operation,6206,2,4
operation,6207,3,5
operation,6208,0,0
operation,6209,2,4
operation,6210,2,5
operation,6211,3,3
operation,6212,0,2
operation,6213,2,8
operation,6214,0,2
operation,6215,5,8
operation,6216,4,9
operation,6217,1,2
operation,6218,3,6
operation,6219,1,4
operation,6220,3,4
operation,6221,0,2
operation,6222,4,12
operation,6223,2,4
operation,6224,2,5
operation,6225,4,10
operation,6226,2,6
operation,6227,0,4
operation,6228,3,8
operation,6229,4,9
operation,6230,3,10
operation,6231,4,9
operation,6232,1,2
operation,6233,4,11
operation,6234,5,7
operation,6235,0,2
operation,6236,2,10
operation,6237,0,3
operation,6238,5,9
operation,6239,1,1
operation,6240,1,2
operation,6241,2,4
operation,6242,0,1
operation,6243,2,6
operation,6244,3,7
operation,6245,1,4
operation,6246,2,11
operation,6247,4,7
operation,6248,3,6
operation,6249,3,11
operation,6250,0,3
operation,6251,1,1
operation,6252,2,7
operation,6253,0,1
operation,6254,2,7
operation,6255,0,1
operation,6256,0,4
operation,6257,1,6
operation,6258,1,8
operation,6259,1,2
operation,6260,3,11
operation,6261,3,7
operation,6262,4,11
operation,6263,2,3
operation,6264,4,8
operation,6265,3,6
operation,6266,4,4
operation,6267,0,3
operation,6268,1,6
operation,6269,1,4
operation,6270,0,3
operation,6271,1,4
operation,6272,3,8
operation,6273,0,1
operation,6274,4,13
operation,6275,1,5
operation,6276,0,4
operation,6277,5,7
operation,6278,6,10
operation,6279,1,9
operation,6280,2,6
operation,6281,1,5
operation,6282,3,4
operation,6283,1,3
operation,6284,0,3
operation,6285,0,0
operation,6286,2,7
operation,6287,0,2
operation,6288,0,2
operation,6289,0,2
operation,6290,1,2
operation,6291,2,5
operation,6292,2,4
operation,6293,1,8
operation,6294,4,6
operation,6295,5,9
operation,6296,1,1
operation,6297,2,2
operation,6298,0,4
operation,6299,0,1
operation,6300,3,8
operation,6301,0,4
operation,6302,0,6
operation,6303,1,2
operation,6304,1,2
operation,6305,1,3
operation,6306,0,2
operation,6307,2,4
operation,6308,0,4
operation,6309,0,1
operation,6310,4,12
operation,6311,1,7
operation,6312,1,6
operation,6313,2,4
operation,6314,0,1
operation,6315,3,6
operation,6316,4,9
operation,6317,2,10
operation,6318,1,4
operation,6319,2,8
operation,6320,1,7
operation,6321,3,11
operation,6322,0,2
operation,6323,0,5
operation,6324,0,3
operation,6325,3,8
operation,6326,3,6
operation,6327,3,11
operation,6328,1,2
operation,6329,0,3
operation,6330,1,2
operation,6331,1,8
operation,6332,0,3
operation,6333,0,2
operation,6334,1,8
operation,6335,1,3
operation,6336,0,3
operation,6337,4,9
operation,6338,0,2
operation,6339,1,4
operation,6340,3,9
operation,6341,2,5
operation,6342,0,0
operation,6343,0,3
operation,6344,2,5
operation,6345,0,3
operation,6346,0,5
operation,6347,0,0
operation,6348,3,8
operation,6349,3,4
operation,6350,2,7
operation,6351,1,1
operation,6352,1,5
operation,6353,0,3
operation,6354,1,3
operation,6355,0,3
operation,6356,2,8
operation,6357,0,4
operation,6358,1,5
operation,6359,1,3
operation,6360,2,8
operation,6361,3,8
operation,6362,1,8
operation,6363,1,5
operation,6364,3,8
operation,6365,0,0
operation,6366,0,3
operation,6367,2,8
operation,6368,2,5
operation,6369,3,7
operation,6370,1,3
operation,6371,4,6
operation,6372,2,9
operation,6373,2,3
operation,6374,0,0
operation,6375,1,5
operation,6376,1,13
operation,6377,0,1
operation,6378,0,2
operation,6379,1,2
operation,6380,0,1
operation,6381,1,4
operation,6382,3,7
operation,6383,0,5
operation,6384,3,8
operation,6385,0,4
operation,6386,1,1
operation,6387,3,6
operation,6388,1,6
operation,6389,1,2
operation,6390,0,1
operation,6391,0,4
operation,6392,1,3
operation,6393,2,6
operation,6394,0,1
operation,6395,0,1
operation,6396,0,5
operation,6397,0,2
operation,6398,0,3
operation,6399,3,10
operation,6400,1,4
operation,6401,0,0
operation,6402,1,5
operation,6403,0,0
operation,6404,2,8
operation,6405,0,2
operation,6406,1,4
operation,6407,0,3
operation,6408,3,12
operation,6409,2,3
operation,6410,0,10
operation,6411,5,9
operation,6412,0,3
operation,6413,3,10
operation,6414,3,8
operation,6415,3,7
operation,6416,2,4
operation,6417,1,7
operation,6418,3,9
operation,6419,2,9
operation,6420,0,2
operation,6421,0,1
operation,6422,3,12
operation,6423,0,0
operation,6424,5,17
operation,6425,1,2
operation,6426,4,7
operation,6427,1,9
operation,6428,1,3
operation,6429,3,4
operation,6430,2,11
operation,6431,0,5
operation,6432,4,9
operation,6433,1,4
operation,6434,3,9
operation,6435,0,7
operation,6436,1,2
operation,6437,1,3
operation,6438,5,7
operation,6439,2,4
operation,6440,0,1
operation,6441,1,8
operation,6442,2,2
operation,6443,3,5
operation,6444,1,2
operation,6445,2,2
operation,6446,4,10
operation,6447,2,6
operation,6448,0,2
operation,6449,0,3
operation,6450,4,8
operation,6451,2,7
operation,6452,2,7
operation,6453,0,2
operation,6454,0,5
operation,6455,1,5
operation,6456,0,2
operation,6457,0,0
operation,6458,1,3
operation,6459,0,1
operation,6460,3,8
operation,6461,2,6
operation,6462,0,1
operation,6463,4,8
operation,6464,2,9
operation,6465,1,2
operation,6466,1,5
operation,6467,1,4
operation,6468,0,0
operation,6469,4,8
operation,6470,1,4
operation,6471,5,8
operation,6472,1,8
operation,6473,1,1
operation,6474,1,6
operation,6475,3,6
operation,6476,2,3
operation,6477,4,9
operation,6478,1,4
operation,6479,0,5
operation,6480,0,1
operation,6481,0,1
operation,6482,0,1
operation,6483,0,4
operation,6484,3,6
operation,6485,0,4
operation,6486,3,7
operation,6487,3,5
operation,6488,0,0
operation,6489,0,2
operation,6490,0,4
operation,6491,4,9
operation,6492,0,3
operation,6493,0,0
operation,6494,0,4
operation,6495,3,4
operation,6496,8,9
operation,6497,1,7
operation,6498,0,1
operation,6499,2,2
operation,6500,2,11
operation,6501,1,1
operation,6502,3,7
operation,6503,4,6
operation,6504,1,4
operation,6505,1,6
operation,6506,1,3
operation,6507,3,4
operation,6508,1,4
operation,6509,0,2
operation,6510,4,9
operation,6511,2,2
operation,6512,0,0
operation,6513,5,9
operation,6514,1,4
operation,6515,0,3
operation,6516,1,2
operation,6517,1,5
operation,6518,1,3
operation,6519,3,8
operation,6520,0,1
operation,6521,3,9
operation,6522,2,6
operation,6523,1,5
operation,6524,1,2
operation,6525,4,5
operation,6526,2,4
operation,6527,1,4
operation,6528,2,5
operation,6529,1,1
operation,6530,4,7
operation,6531,0,1
operation,6532,2,8
operation,6533,0,2
operation,6534,0,3
operation,6535,1,10
operation,6536,0,1
operation,6537,0,2
operation,6538,3,5
operation,6539,0,1
operation,6540,4,7
operation,6541,5,8
operation,6542,4,9
operation,6543,0,2
operation,6544,2,7
operation,6545,0,1
operation,6546,0,2
operation,6547,0,3
operation,6548,0,4
operation,6549,2,10
operation,6550,1,4
operation,6551,0,1
operation,6552,0,3
operation,6553,2,4
operation,6554,0,1
operation,6555,3,7
operation,6556,1,2
operation,6557,0,2
operation,6558,2,2
operation,6559,4,9
operation,6560,0,1
operation,6561,0,2
operation,6562,1,2
operation,6563,1,5
operation,6564,0,1
operation,6565,1,7
operation,6566,5,15
operation,6567,2,11
operation,6568,0,0
operation,6569,4,9
operation,6570,1,3
operation,6571,1,5
operation,6572,6,9
operation,6573,1,2
operation,6574,3,11
operation,6575,3,5
operation,6576,0,5
operation,6577,0,3
operation,6578,4,12
operation,6579,7,12
operation,6580,1,3
operation,6581,1,3
operation,6582,1,4
operation,6583,2,3
operation,6584,3,5
operation,6585,1,5
operation,6586,2,5
operation,6587,2,11
operation,6588,5,11
operation,6589,6,13
operation,6590,1,2
operation,6591,3,8
operation,6592,2,8
operation,6593,1,7
operation,6594,1,7
operation,6595,0,1
operation,6596,0,0
operation,6597,0,4
operation,6598,1,5
operation,6599,2,7
operation,6600,1,9
operation,6601,3,7
operation,6602,2,3
operation,6603,1,4
operation,6604,1,4
operation,6605,1,4
operation,6606,2,8
operation,6607,0,5
operation,6608,1,7
operation,6609,1,6
operation,6610,1,3
operation,6611,3,5
operation,6612,1,3
operation,6613,4,7
operation,6614,0,2
operation,6615,1,3
operation,6616,0,1
operation,6617,3,6
operation,6618,0,1
operation,6619,0,1
operation,6620,3,8
operation,6621,0,6
operation,6622,1,2
operation,6623,2,11
operation,6624,1,4
operation,6625,1,2
operation,6626,0,5
operation,6627,0,3
operation,6628,4,9
operation,6629,0,3
operation,6630,2,7
operation,6631,1,2
operation,6632,0,5
operation,6633,0,1
operation,6634,2,8
operation,6635,3,5
operation,6636,2,5
operation,6637,0,1
operation,6638,1,4
operation,6639,0,1
operation,6640,3,5
operation,6641,0,0
operation,6642,3,9
operation,6643,0,1
operation,6644,0,1
operation,6645,2,5
operation,6646,1,5
operation,6647,2,12
operation,6648,3,7
operation,6649,3,10
operation,6650,3,8
operation,6651,0,5
operation,6652,0,1
operation,6653,2,4
operation,6654,3,5
operation,6655,0,4
operation,6656,1,5
operation,6657,0,4
operation,6658,3,6
operation,6659,0,2
operation,6660,1,7
operation,6661,4,5
operation,6662,1,4
operation,6663,3,11
operation,6664,2,7
operation,6665,3,10
operation,6666,1,8
operation,6667,3,10
operation,6668,2,5
operation,6669,2,3
operation,6670,3,6
operation,6671,2,4
operation,6672,1,3
operation,6673,2,4
operation,6674,3,5
operation,6675,2,10
operation,6676,0,6
operation,6677,1,6
operation,6678,1,9
operation,6679,3,10
operation,6680,1,11
operation,6681,0,1
operation,6682,0,2
operation,6683,3,14
operation,6684,2,8
operation,6685,1,2
operation,6686,2,7
operation,6687,1,11
operation,6688,0,4
operation,6689,2,5
operation,6690,1,3
operation,6691,1,9
operation,6692,3,7
operation,6693,3,12
operation,6694,1,5
operation,6695,7,13
operation,6696,0,3
operation,6697,3,8
operation,6698,1,1
operation,6699,1,1
operation,6700,0,0
operation,6701,1,2
operation,6702,3,8
operation,6703,2,7
operation,6704,1,2
operation,6705,1,3
operation,6706,1,3
operation,6707,3,8
operation,6708,0,1
operation,6709,1,3
operation,6710,0,3
operation,6711,5,10
operation,6712,1,4
operation,6713,0,2
operation,6714,0,3
operation,6715,2,5
operation,6716,2,6
operation,6717,2,4
operation,6718,3,9
operation,6719,2,7
operation,6720,1,2
operation,6721,1,3
operation,6722,1,7
operation,6723,0,4
operation,6724,1,3
operation,6725,2,2
operation,6726,2,2
operation,6727,2,2
operation,6728,0,1
operation,6729,2,8
operation,6730,1,2
operation,6731,2,7
operation,6732,0,2
operation,6733,2,4
operation,6734,2,4
operation,6735,2,8
operation,6736,1,1
operation,6737,4,9
operation,6738,0,0
operation,6739,1,2
operation,6740,3,10
operation,6741,1,2
operation,6742,1,8
operation,6743,5,9
operation,6744,2,8
operation,6745,5,9
operation,6746,2,7
operation,6747,1,5
operation,6748,0,3
operation,6749,1,5
operation,6750,1,4
operation,6751,2,5
operation,6752,3,5
operation,6753,3,10
operation,6754,1,4
operation,6755,1,11
operation,6756,2,7
operation,6757,1,8
operation,6758,3,7
operation,6759,4,9
operation,6760,0,5
operation,6761,2,5
operation,6762,2,3
operation,6763,0,6
operation,6764,1,4
operation,6765,1,7
operation,6766,1,6
operation,6767,1,7
operation,6768,3,8
operation,6769,0,2
operation,6770,2,3
operation,6771,0,1
operation,6772,0,1
operation,6773,2,7
operation,6774,4,16
operation,6775,1,6
operation,6776,1,3
operation,6777,2,7
operation,6778,2,6
operation,6779,1,2
operation,6780,1,8
operation,6781,1,8
operation,6782,0,0
operation,6783,2,4
operation,6784,0,2
operation,6785,0,1
operation,6786,1,1
operation,6787,3,6
operation,6788,1,4
operation,6789,1,3
operation,6790,2,15
operation,6791,0,2
operation,6792,3,8
operation,6793,1,11
operation,6794,0,3
operation,6795,2,6
operation,6796,6,11
operation,6797,1,3
operation,6798,0,3
operation,6799,3,8
operation,6800,2,3
operation,6801,5,11
operation,6802,2,5
operation,6803,5,10
operation,6804,2,2
operation,6805,2,10
operation,6806,0,3
operation,6807,4,9
operation,6808,0,2
operation,6809,1,3
operation,6810,1,8
operation,6811,0,4
operation,6812,3,6
operation,6813,1,3
operation,6814,1,3
operation,6815,2,3
operation,6816,2,7
operation,6817,1,5
operation,6818,2,6
operation,6819,2,5
operation,6820,1,2
operation,6821,1,7
operation,6822,1,4
operation,6823,2,3
operation,6824,0,1
operation,6825,1,2
operation,6826,1,4
operation,6827,2,5
operation,6828,0,1
operation,6829,1,7
operation,6830,2,7
operation,6831,1,4
operation,6832,1,5
operation,6833,1,6
operation,6834,0,1
operation,6835,0,1
operation,6836,1,5
operation,6837,2,8
operation,6838,3,14
operation,6839,3,6
operation,6840,0,2
operation,6841,2,9
operation,6842,2,4
operation,6843,1,4
operation,6844,4,6
operation,6845,1,5
operation,6846,0,1
operation,6847,0,1
operation,6848,0,0
operation,6849,1,2
operation,6850,2,10
operation,6851,0,1
operation,6852,3,7
operation,6853,1,1
operation,6854,2,2
operation,6855,2,9
operation,6856,0,1
operation,6857,4,10
operation,6858,0,1
operation,6859,2,2
operation,6860,0,2
operation,6861,1,2
operation,6862,0,0
operation,6863,4,9
operation,6864,1,2
operation,6865,1,2
operation,6866,1,5
operation,6867,2,3
operation,6868,3,8
operation,6869,2,3
operation,6870,0,2
operation,6871,3,3
operation,6872,5,9
operation,6873,1,3
operation,6874,1,2
operation,6875,3,8
operation,6876,1,8
operation,6877,1,2
operation,6878,0,3
operation,6879,3,4
operation,6880,0,0
operation,6881,0,2
operation,6882,1,5
operation,6883,1,3
operation,6884,2,9
operation,6885,2,5
operation,6886,7,15
operation,6887,2,7
operation,6888,2,5
operation,6889,3,5
operation,6890,2,3
operation,6891,3,10
operation,6892,1,2
operation,6893,4,10
operation,6894,1,11
operation,6895,0,8
operation,6896,0,2
operation,6897,1,3
operation,6898,0,3
operation,6899,1,6
operation,6900,1,6
operation,6901,0,5
operation,6902,1,1
operation,6903,0,3
operation,6904,0,1
operation,6905,0,5
operation,6906,1,3
operation,6907,1,2
operation,6908,1,1
operation,6909,0,1
operation,6910,2,3
operation,6911,1,2
operation,6912,4,6
operation,6913,0,3
operation,6914,3,6
operation,6915,0,3
operation,6916,4,10
operation,6917,4,7
operation,6918,4,9
operation,6919,2,7
operation,6920,1,6
operation,6921,2,11
operation,6922,2,10
operation,6923,1,5
operation,6924,1,1
operation,6925,1,3
operation,6926,2,9
operation,6927,2,2
operation,6928,1,3
operation,6929,0,0
operation,6930,0,4
operation,6931,1,2
operation,6932,1,4
operation,6933,2,5
operation,6934,0,2
operation,6935,2,4
operation,6936,1,5
operation,6937,1,2
operation,6938,2,10
operation,6939,0,5
operation,6940,1,2
operation,6941,3,7
operation,6942,0,1
operation,6943,0,2
operation,6944,1,1
operation,6945,0,2
operation,6946,1,4
operation,6947,0,4
operation,6948,2,4
operation,6949,1,1
operation,6950,1,5
operation,6951,0,3
operation,6952,0,4
operation,6953,0,3
operation,6954,1,3
operation,6955,5,6
operation,6956,1,4
operation,6957,0,2
operation,6958,3,5
operation,6959,3,4
operation,6960,1,5
operation,6961,2,5
operation,6962,0,0
operation,6963,4,7
operation,6964,0,1
operation,6965,4,8
operation,6966,1,3
operation,6967,0,2
operation,6968,2,8
operation,6969,0,2
operation,6970,2,7
operation,6971,0,2
operation,6972,0,2
operation,6973,4,8
operation,6974,3,4
operation,6975,3,7
operation,6976,3,6
operation,6977,3,6
operation,6978,1,2
operation,6979,2,4
operation,6980,2,7
operation,6981,2,4
operation,6982,0,5
operation,6983,0,3
operation,6984,4,8
operation,6985,3,11
operation,6986,2,4
operation,6987,1,4
operation,6988,4,6
operation,6989,1,8
operation,6990,2,14
operation,6991,2,4
operation,6992,0,2
operation,6993,0,1
operation,6994,2,7
operation,6995,0,0
operation,6996,1,3
operation,6997,0,0
operation,6998,4,9
operation,6999,0,4
operation,7000,0,0
operation,7001,1,3
operation,7002,0,1
operation,7003,0,1
operation,7004,3,8
operation,7005,3,10
operation,7006,1,4
operation,7007,2,3
operation,7008,4,11
operation,7009,6,10
operation,7010,1,3
operation,7011,3,6
operation,7012,0,4
operation,7013,4,5
operation,7014,0,1
operation,7015,2,9
operation,7016,2,6
operation,7017,0,1
operation,7018,3,12
operation,7019,1,2
operation,7020,2,8
operation,7021,1,5
operation,7022,3,7
operation,7023,4,8
operation,7024,1,3
operation,7025,1,6
operation,7026,5,12
operation,7027,1,6
operation,7028,4,8
operation,7029,1,4
operation,7030,0,1
operation,7031,1,4
operation,7032,4,8
operation,7033,1,2
operation,7034,1,7
operation,7035,0,1
operation,7036,2,6
operation,7037,2,4
operation,7038,2,4
operation,7039,1,4
operation,7040,1,4
operation,7041,2,2
operation,7042,1,7
operation,7043,1,3
operation,7044,0,1
operation,7045,1,2
operation,7046,1,4
operation,7047,0,1
operation,7048,1,5
operation,7049,1,3
operation,7050,2,5
operation,7051,3,9
operation,7052,0,7
operation,7053,1,2
operation,7054,2,5
operation,7055,1,2
operation,7056,1,5
operation,7057,0,7
operation,7058,2,4
operation,7059,0,3
operation,7060,0,1
operation,7061,1,5
operation,7062,0,3
operation,7063,2,4
operation,7064,2,11
operation,7065,1,5
operation,7066,0,8
operation,7067,1,3
operation,7068,1,5
operation,7069,5,8
operation,7070,8,13
operation,7071,2,5
operation,7072,3,7
operation,7073,4,9
operation,7074,4,8
operation,7075,1,5
operation,7076,0,2
operation,7077,1,8
operation,7078,4,8
operation,7079,0,7
operation,7080,0,2
operation,7081,1,2
operation,7082,2,5
operation,7083,0,1
operation,7084,1,5
operation,7085,0,3
operation,7086,2,10
operation,7087,3,8
operation,7088,0,0
operation,7089,1,3
operation,7090,2,9
operation,7091,3,10
operation,7092,1,2
operation,7093,1,5
operation,7094,3,10
operation,7095,1,2
operation,7096,0,2
operation,7097,4,12
operation,7098,3,9
operation,7099,1,1
operation,7100,1,3
operation,7101,1,3
operation,7102,2,3
operation,7103,2,5
operation,7104,1,2
operation,7105,3,5
operation,7106,0,1
operation,7107,3,10
operation,7108,1,4
operation,7109,3,8
operation,7110,2,2
operation,7111,0,0
operation,7112,3,5
operation,7113,2,3
operation,7114,0,6
operation,7115,2,4
operation,7116,1,4
operation,7117,2,5
operation,7118,0,1
operation,7119,6,11
operation,7120,0,4
operation,7121,0,1
operation,7122,1,6
operation,7123,0,2
operation,7124,1,3
operation,7125,2,2
operation,7126,0,1
operation,7127,3,7
operation,7128,3,4
operation,7129,1,4
operation,7130,3,5
operation,7131,1,7
operation,7132,0,2
operation,7133,1,5
operation,7134,0,1
operation,7135,1,8
operation,7136,0,1
operation,7137,1,3
operation,7138,1,4
operation,7139,0,4
operation,7140,4,11
operation,7141,3,6
operation,7142,2,7
operation,7143,1,5
operation,7144,1,2
operation,7145,0,4
operation,7146,0,4
operation,7147,0,0
operation,7148,0,5
operation,7149,2,2
operation,7150,0,6
operation,7151,3,4
operation,7152,1,6
operation,7153,0,2
operation,7154,2,7
operation,7155,2,8
operation,7156,4,8
operation,7157,1,2
operation,7158,2,6
operation,7159,0,5
operation,7160,5,11
operation,7161,1,3
operation,7162,2,3
operation,7163,3,10
operation,7164,4,15
operation,7165,2,4
operation,7166,3,9
operation,7167,0,3
operation,7168,1,7
operation,7169,0,1
operation,7170,1,8
operation,7171,1,2
operation,7172,1,2
operation,7173,1,5
operation,7174,2,10
operation,7175,5,9
operation,7176,1,2
operation,7177,3,4
operation,7178,2,6
operation,7179,3,6
operation,7180,2,2
operation,7181,0,3
operation,7182,3,7
operation,7183,3,10
operation,7184,1,3
operation,7185,0,2
operation,7186,0,8
operation,7187,2,6
operation,7188,0,3
operation,7189,1,6
operation,7190,1,8
operation,7191,0,2
operation,7192,4,11
operation,7193,3,8
operation,7194,0,0
operation,7195,0,5
operation,7196,2,4
operation,7197,0,2
operation,7198,1,5
operation,7199,2,4
operation,7200,0,3
operation,7201,1,1
operation,7202,1,2
operation,7203,2,13
operation,7204,0,4
operation,7205,1,7
operation,7206,1,4
operation,7207,1,5
operation,7208,0,0
operation,7209,1,3
operation,7210,1,5
operation,7211,2,9
operation,7212,1,11
operation,7213,0,1
operation,7214,1,5
operation,7215,7,11
operation,7216,4,7
operation,7217,1,6
operation,7218,0,1
operation,7219,2,8
operation,7220,3,7
operation,7221,2,11
operation,7222,3,7
operation,7223,2,6
operation,7224,1,4
operation,7225,0,1
operation,7226,3,4
operation,7227,1,3
operation,7228,1,3
operation,7229,2,6
operation,7230,4,10
operation,7231,1,1
operation,7232,2,4
operation,7233,3,5
operation,7234,3,8
operation,7235,2,3
operation,7236,3,5
operation,7237,0,1
operation,7238,1,6
operation,7239,2,6
operation,7240,5,7
operation,7241,3,10
operation,7242,1,3
operation,7243,1,12
operation,7244,1,1
operation,7245,2,6
operation,7246,1,5
operation,7247,0,2
operation,7248,0,0
operation,7249,2,7
operation,7250,0,4
operation,7251,0,1
operation,7252,1,1
operation,7253,1,5
operation,7254,0,1
operation,7255,2,2
operation,7256,6,14
operation,7257,4,10
operation,7258,0,4
operation,7259,0,4
operation,7260,0,0
operation,7261,0,3
operation,7262,0,2
operation,7263,1,5
operation,7264,3,9
operation,7265,0,2
operation,7266,0,0
operation,7267,0,2
operation,7268,1,2
operation,7269,4,10
operation,7270,1,6
operation,7271,1,10
operation,7272,2,10
operation,7273,0,3
operation,7274,2,8
operation,7275,1,3
operation,7276,1,6
operation,7277,3,8
operation,7278,2,7
operation,7279,0,3
operation,7280,0,3
operation,7281,3,9
operation,7282,1,1
operation,7283,3,7
operation,7284,2,8
operation,7285,0,0
operation,7286,0,3
operation,7287,0,0
operation,7288,2,4
operation,7289,0,2
operation,7290,1,6
operation,7291,0,5
operation,7292,0,1
operation,7293,2,5
operation,7294,4,9
operation,7295,2,3
operation,7296,0,1
operation,7297,0,3
operation,7298,1,6
operation,7299,2,11
operation,7300,2,6
operation,7301,0,1
operation,7302,0,0
operation,7303,3,8
operation,7304,2,5
operation,7305,2,6
operation,7306,4,12
operation,7307,0,3
operation,7308,2,3
operation,7309,4,8
operation,7310,1,4
operation,7311,2,4
operation,7312,3,5
operation,7313,4,12
operation,7314,3,6
operation,7315,2,3
operation,7316,0,5
operation,7317,2,4
operation,7318,3,5
operation,7319,2,7
operation,7320,1,2
operation,7321,1,7
operation,7322,2,3
operation,7323,3,7
operation,7324,0,3
operation,7325,2,6
operation,7326,0,0
operation,7327,2,5
operation,7328,0,0
operation,7329,2,8
operation,7330,2,7
operation,7331,5,11
operation,7332,1,2
operation,7333,2,5
operation,7334,3,4
operation,7335,2,7
operation,7336,1,4
operation,7337,0,2
operation,7338,0,2
operation,7339,0,2
operation,7340,3,5
operation,7341,6,8
operation,7342,2,2
operation,7343,3,4
operation,7344,0,2
operation,7345,2,3
operation,7346,0,2
operation,7347,1,3
operation,7348,2,2
operation,7349,3,10
operation,7350,0,3
operation,7351,4,10
operation,7352,1,3
operation,7353,2,8
operation,7354,0,2
operation,7355,2,7
operation,7356,0,3
operation,7357,1,3
operation,7358,1,2
operation,7359,0,2
operation,7360,0,3
operation,7361,3,8
operation,7362,2,10
operation,7363,2,3
operation,7364,1,6
operation,7365,4,7
operation,7366,2,5
operation,7367,1,2
operation,7368,2,6
operation,7369,0,8
operation,7370,0,2
operation,7371,3,13
operation,7372,1,10
operation,7373,1,7
operation,7374,1,3
operation,7375,4,9
operation,7376,2,2
operation,7377,0,0
operation,7378,1,4
operation,7379,4,10
operation,7380,2,5
operation,7381,0,8
operation,7382,3,10
operation,7383,2,5
operation,7384,1,5
operation,7385,2,7
operation,7386,2,5
operation,7387,1,4
operation,7388,2,5
operation,7389,4,9
operation,7390,2,8
operation,7391,4,9
operation,7392,0,1
operation,7393,5,13
operation,7394,1,2
operation,7395,2,4
operation,7396,1,1
operation,7397,2,5
operation,7398,2,3
operation,7399,1,2
operation,7400,3,11
operation,7401,0,1
operation,7402,2,7
operation,7403,0,1
operation,7404,0,8
operation,7405,3,11
operation,7406,5,13
operation,7407,1,3
operation,7408,0,2
operation,7409,2,6
operation,7410,3,6
operation,7411,2,2
operation,7412,1,6
operation,7413,3,4
operation,7414,0,1
operation,7415,0,2
operation,7416,2,4
operation,7417,1,4
operation,7418,0,7
operation,7419,2,2
operation,7420,1,8
operation,7421,1,2
operation,7422,3,5
operation,7423,0,1
operation,7424,1,5
operation,7425,2,8
operation,7426,1,6
operation,7427,1,7
operation,7428,0,1
operation,7429,1,5
operation,7430,2,7
operation,7431,3,10
operation,7432,2,6
operation,7433,0,3
operation,7434,0,1
operation,7435,0,2
operation,7436,1,5
operation,7437,1,1
operation,7438,3,8
operation,7439,2,2
operation,7440,1,10
operation,7441,7,13
operation,7442,3,11
operation,7443,3,6
operation,7444,5,6
operation,7445,0,3
operation,7446,0,2
operation,7447,0,1
operation,7448,2,5
operation,7449,0,0
operation,7450,2,6
operation,7451,3,5
operation,7452,1,1
operation,7453,2,4
operation,7454,2,4
operation,7455,1,2
operation,7456,5,5
operation,7457,1,9
operation,7458,2,7
operation,7459,0,0
operation,7460,0,1
operation,7461,0,1
operation,7462,1,2
operation,7463,0,0
operation,7464,0,5
operation,7465,0,1
operation,7466,4,11
operation,7467,1,4
operation,7468,0,2
operation,7469,3,6
operation,7470,2,3
operation,7471,4,14
operation,7472,2,6
operation,7473,1,7
operation,7474,1,4
operation,7475,0,3
operation,7476,2,5
operation,7477,0,2
operation,7478,0,8
operation,7479,0,1
operation,7480,1,6
operation,7481,5,12
operation,7482,2,4
operation,7483,0,0
operation,7484,3,10
operation,7485,6,10
operation,7486,0,0
operation,7487,0,1
operation,7488,2,4
operation,7489,0,5
operation,7490,0,1
operation,7491,0,4
operation,7492,1,6
operation,7493,3,7
operation,7494,2,10
operation,7495,1,2
operation,7496,0,0
operation,7497,1,10
operation,7498,4,6
operation,7499,1,4
operation,7500,0,2
operation,7501,0,0
operation,7502,2,6
operation,7503,0,1
operation,7504,4,11
operation,7505,0,4
operation,7506,3,3
operation,7507,0,2
operation,7508,1,1
operation,7509,1,2
operation,7510,1,14
operation,7511,3,4
operation,7512,2,3
operation,7513,4,13
operation,7514,0,6
operation,7515,5,11
operation,7516,2,6
operation,7517,0,1
operation,7518,3,3
operation,7519,0,1
operation,7520,2,6
operation,7521,2,8
operation,7522,4,12
operation,7523,0,2
operation,7524,1,5
operation,7525,0,4
operation,7526,1,2
operation,7527,0,1
operation,7528,3,9
operation,7529,1,2
operation,7530,0,1
operation,7531,0,2
operation,7532,1,3
operation,7533,1,3
operation,7534,0,0
operation,7535,2,4
operation,7536,3,10
operation,7537,2,9
operation,7538,1,5
operation,7539,0,2
operation,7540,3,4
operation,7541,1,5
operation,7542,1,6
operation,7543,1,9
operation,7544,0,2
operation,7545,1,5
operation,7546,3,7
operation,7547,0,8
operation,7548,2,8
operation,7549,1,2
operation,7550,0,3
operation,7551,1,3
operation,7552,1,3
operation,7553,2,4
operation,7554,1,2
operation,7555,2,5
operation,7556,3,7
operation,7557,5,6
operation,7558,1,3
operation,7559,2,4
operation,7560,1,5
operation,7561,1,5
operation,7562,1,2
operation,7563,0,1
operation,7564,1,3
operation,7565,1,4
operation,7566,3,5
operation,7567,3,8
operation,7568,0,3
operation,7569,2,4
operation,7570,1,9
operation,7571,0,5
operation,7572,3,6
operation,7573,4,9
operation,7574,0,0
operation,7575,3,8
operation,7576,7,12
operation,7577,6,6
operation,7578,4,8
operation,7579,3,5
operation,7580,1,5
operation,7581,1,1
operation,7582,2,12
operation,7583,0,0
operation,7584,0,2
operation,7585,0,0
operation,7586,1,4
operation,7587,2,7
operation,7588,3,8
operation,7589,0,3
operation,7590,0,1
operation,7591,4,9
operation,7592,2,7
operation,7593,6,13
operation,7594,0,2
operation,7595,1,2
operation,7596,7,16
operation,7597,3,9
operation,7598,2,6
operation,7599,0,3
operation,7600,1,5
operation,7601,1,9
operation,7602,4,7
operation,7603,3,8
operation,7604,0,2
operation,7605,0,6
operation,7606,4,6
operation,7607,2,3
operation,7608,2,9
operation,7609,1,6
operation,7610,1,5
operation,7611,0,1
operation,7612,1,3
operation,7613,1,2
operation,7614,1,13
operation,7615,2,6
operation,7616,2,4
operation,7617,0,2
operation,7618,0,4
operation,7619,0,1
operation,7620,2,9
operation,7621,0,0
operation,7622,5,12
operation,7623,1,2
operation,7624,2,5
operation,7625,6,10
operation,7626,0,0
operation,7627,1,8
operation,7628,4,9
operation,7629,1,4
operation,7630,0,1
operation,7631,4,4
operation,7632,3,13
operation,7633,5,13
operation,7634,1,5
operation,7635,2,9
operation,7636,3,10
operation,7637,5,13
operation,7638,2,6
operation,7639,2,4
operation,7640,6,11
operation,7641,8,13
operation,7642,2,9
operation,7643,0,7
operation,7644,3,8
operation,7645,0,8
operation,7646,0,2
operation,7647,2,4
operation,7648,1,3
operation,7649,0,1
operation,7650,1,3
operation,7651,0,2
operation,7652,3,9
operation,7653,5,8
operation,7654,1,1
operation,7655,1,6
operation,7656,1,7
operation,7657,1,2
operation,7658,0,2
operation,7659,0,1
operation,7660,2,4
operation,7661,1,5
operation,7662,3,8
operation,7663,2,5
operation,7664,1,8
operation,7665,1,4
operation,7666,3,8
operation,7667,1,3
operation,7668,0,3
operation,7669,0,1
operation,7670,3,5
operation,7671,2,7
operation,7672,1,2
operation,7673,1,5
operation,7674,3,8
operation,7675,0,3
operation,7676,2,7
operation,7677,0,3
operation,7678,1,7
operation,7679,1,5
operation,7680,2,8
operation,7681,1,1
operation,7682,1,6
operation,7683,2,8
operation,7684,1,3
operation,7685,4,6
operation,7686,0,1
operation,7687,3,3
operation,7688,1,3
operation,7689,0,6
operation,7690,2,2
operation,7691,4,10
operation,7692,3,8
operation,7693,0,7
operation,7694,1,4
operation,7695,0,2
operation,7696,1,2
operation,7697,0,1
operation,7698,2,4
operation,7699,1,4
operation,7700,0,1
operation,7701,0,2
operation,7702,1,6
operation,7703,1,2
operation,7704,2,8
operation,7705,2,2
operation,7706,0,2
operation,7707,6,8
operation,7708,1,5
operation,7709,2,7
operation,7710,2,6
operation,7711,1,3
operation,7712,0,5
operation,7713,2,6
operation,7714,2,8
operation,7715,1,2
operation,7716,1,2
operation,7717,0,2
operation,7718,3,9
operation,7719,0,4
operation,7720,1,5
operation,7721,5,10
operation,7722,1,4
operation,7723,0,3
operation,7724,3,10
operation,7725,0,6
operation,7726,0,2
operation,7727,2,5
operation,7728,3,8
operation,7729,1,5
operation,7730,0,8
operation,7731,3,9
operation,7732,1,4
operation,7733,1,3
operation,7734,0,0
operation,7735,0,1
operation,7736,0,1
operation,7737,2,8
operation,7738,0,1
operation,7739,0,1
operation,7740,2,8
operation,7741,2,4
operation,7742,0,4
operation,7743,0,2
operation,7744,3,8
operation,7745,0,0
operation,7746,1,6
operation,7747,3,6
operation,7748,0,2
operation,7749,2,4
operation,7750,0,3
operation,7751,3,5
operation,7752,0,0
operation,7753,1,8
operation,7754,1,3
operation,7755,0,2
operation,7756,2,9
operation,7757,1,4
operation,7758,2,2
operation,7759,2,9
operation,7760,1,1
operation,7761,0,8
operation,7762,1,3
operation,7763,1,11
operation,7764,2,4
operation,7765,1,4
operation,7766,0,2
operation,7767,5,8
operation,7768,1,4
operation,7769,2,11
operation,7770,4,9
operation,7771,1,8
operation,7772,1,1
operation,7773,3,6
operation,7774,2,4
operation,7775,1,1
operation,7776,0,4
operation,7777,4,8
operation,7778,0,3
operation,7779,1,5
operation,7780,1,5
operation,7781,4,10
operation,7782,4,10
operation,7783,2,8
operation,7784,1,1
operation,7785,1,1
operation,7786,4,6
operation,7787,4,8
operation,7788,0,4
operation,7789,5,10
operation,7790,3,11
operation,7791,3,13
operation,7792,3,5
operation,7793,5,10
operation,7794,0,6
operation,7795,7,14
operation,7796,1,6
operation,7797,1,3
operation,7798,0,4
operation,7799,1,7
operation,7800,0,3
operation,7801,2,3
operation,7802,1,2
operation,7803,1,1
operation,7804,1,1
operation,7805,6,11
operation,7806,3,9
operation,7807,0,2
operation,7808,1,1
operation,7809,5,10
operation,7810,0,5
operation,7811,2,4
operation,7812,2,7
operation,7813,1,8
operation,7814,0,5
operation,7815,2,8
operation,7816,1,2
operation,7817,0,2
operation,7818,0,2
operation,7819,0,5
operation,7820,1,2
operation,7821,0,0
operation,7822,4,11
operation,7823,1,3
operation,7824,1,4
operation,7825,2,6
operation,7826,0,0
operation,7827,1,3
operation,7828,2,7
operation,7829,2,8
operation,7830,0,1
operation,7831,4,11
operation,7832,0,7
operation,7833,5,9
operation,7834,0,3
operation,7835,2,3
operation,7836,1,3
operation,7837,1,5
operation,7838,2,11
operation,7839,1,2
operation,7840,3,7
operation,7841,0,3
operation,7842,3,7
operation,7843,3,6
operation,7844,6,9
operation,7845,1,7
operation,7846,0,0
operation,7847,2,2
operation,7848,1,3
operation,7849,2,8
operation,7850,0,0
operation,7851,1,7
operation,7852,2,8
operation,7853,1,3
operation,7854,1,1
operation,7855,2,3
operation,7856,1,3
operation,7857,0,0
operation,7858,2,10
operation,7859,0,1
operation,7860,2,6
operation,7861,0,5
operation,7862,2,6
operation,7863,1,2
operation,7864,3,7
operation,7865,1,3
operation,7866,3,6
operation,7867,4,12
operation,7868,3,6
operation,7869,2,3
operation,7870,1,2
operation,7871,4,13
operation,7872,0,3
operation,7873,0,2
operation,7874,1,3
operation,7875,0,1
operation,7876,5,8
operation,7877,0,1
operation,7878,1,10
operation,7879,0,1
operation,7880,0,4
operation,7881,0,3
operation,7882,3,5
operation,7883,0,6
operation,7884,4,8
operation,7885,0,3
operation,7886,2,4
operation,7887,0,1
operation,7888,1,3
operation,7889,5,11
operation,7890,0,1
operation,7891,2,4
operation,7892,2,4
operation,7893,1,2
operation,7894,0,2
operation,7895,1,1
operation,7896,5,7
operation,7897,0,0
operation,7898,1,3
operation,7899,3,7
operation,7900,0,1
operation,7901,0,3
operation,7902,3,10
operation,7903,1,8
operation,7904,0,0
operation,7905,0,1
operation,7906,0,6
operation,7907,1,7
operation,7908,0,3
operation,7909,1,1
operation,7910,2,7
operation,7911,0,0
operation,7912,1,10
operation,7913,1,3
operation,7914,0,0
operation,7915,2,8
operation,7916,1,9
operation,7917,2,4
operation,7918,5,11
operation,7919,1,7
operation,7920,1,7
operation,7921,3,12
operation,7922,0,2
operation,7923,4,10
operation,7924,4,8
operation,7925,0,1
operation,7926,3,7
operation,7927,0,4
operation,7928,1,3
operation,7929,0,0
operation,7930,5,7
operation,7931,2,7
operation,7932,3,8
operation,7933,3,10
operation,7934,1,6
operation,7935,2,8
operation,7936,1,5
operation,7937,1,4
operation,7938,4,8
operation,7939,0,1
operation,7940,1,6
operation,7941,0,2
operation,7942,1,4
operation,7943,3,5
operation,7944,3,8
operation,7945,0,9
operation,7946,2,6
operation,7947,3,4
operation,7948,0,1
operation,7949,0,1
operation,7950,0,2
operation,7951,2,8
operation,7952,2,9
operation,7953,1,4
operation,7954,1,8
operation,7955,0,0
operation,7956,3,6
operation,7957,0,3
operation,7958,0,4
operation,7959,0,1
operation,7960,1,4
operation,7961,3,10
operation,7962,2,5
operation,7963,4,10
operation,7964,5,8
operation,7965,0,0
operation,7966,0,1
operation,7967,0,1
operation,7968,3,11
operation,7969,0,2
operation,7970,3,6
operation,7971,1,5
operation,7972,0,1
operation,7973,3,10
operation,7974,1,2
operation,7975,4,8
operation,7976,2,2
operation,7977,3,8
operation,7978,2,7
operation,7979,0,2
operation,7980,2,4
operation,7981,1,2
operation,7982,4,13
operation,7983,5,12
operation,7984,2,8
operation,7985,2,5
operation,7986,0,1
operation,7987,0,5
operation,7988,3,8
operation,7989,2,2
operation,7990,2,5
operation,7991,4,6
operation,7992,0,2
operation,7993,1,2
operation,7994,1,11
operation,7995,2,4
operation,7996,4,13
operation,7997,0,3
operation,7998,1,5
operation,7999,2,2
operation,8000,0,3
operation,8001,0,3
operation,8002,2,3
operation,8003,3,11
operation,8004,4,10
operation,8005,3,8
operation,8006,4,12
operation,8007,3,10
operation,8008,2,9
operation,8009,1,5
operation,8010,2,7
operation,8011,2,8
operation,8012,0,3
operation,8013,0,2
operation,8014,1,7
operation,8015,2,4
operation,8016,0,0
operation,8017,0,7
operation,8018,3,4
operation,8019,2,12
operation,8020,0,3
operation,8021,1,2
operation,8022,3,5
operation,8023,0,0
operation,8024,4,13
operation,8025,2,3
operation,8026,5,10
operation,8027,0,3
operation,8028,1,2
operation,8029,3,4
operation,8030,1,7
operation,8031,2,7
operation,8032,1,3
operation,8033,3,12
operation,8034,1,3
operation,8035,2,4
operation,8036,1,4
operation,8037,2,8
operation,8038,2,6
operation,8039,4,8
operation,8040,0,0
operation,8041,3,8
operation,8042,1,5
operation,8043,1,3
operation,8044,2,9
operation,8045,0,5
operation,8046,2,7
operation,8047,1,4
operation,8048,2,6
operation,8049,0,3
operation,8050,2,5
operation,8051,0,1
operation,8052,0,2
operation,8053,3,7
operation,8054,9,12
operation,8055,2,4
operation,8056,2,6
operation,8057,2,3
operation,8058,0,9
operation,8059,0,0
operation,8060,3,7
operation,8061,5,14
operation,8062,4,5
operation,8063,1,3
operation,8064,4,7
operation,8065,1,10
operation,8066,1,1
operation,8067,1,2
operation,8068,1,6
operation,8069,1,4
operation,8070,3,6
operation,8071,1,3
operation,8072,3,4
operation,8073,1,4
operation,8074,1,7
operation,8075,2,8
operation,8076,3,7
operation,8077,2,3
operation,8078,1,5
operation,8079,1,2
operation,8080,0,1
operation,8081,0,1
operation,8082,2,8
operation,8083,4,8
operation,8084,5,9
operation,8085,0,7
operation,8086,1,5
operation,8087,2,9
operation,8088,2,7
operation,8089,0,2
operation,8090,1,4
operation,8091,0,1
operation,8092,1,4
operation,8093,3,5
operation,8094,1,2
operation,8095,3,5
operation,8096,1,4
operation,8097,2,3
operation,8098,0,9
operation,8099,1,5
operation,8100,4,14
operation,8101,1,2
operation,8102,0,3
operation,8103,4,6
operation,8104,1,7
operation,8105,2,8
operation,8106,3,8
operation,8107,1,8
operation,8108,0,1
operation,8109,1,5
operation,8110,0,1
operation,8111,3,6
operation,8112,0,2
operation,8113,4,14
operation,8114,0,5
operation,8115,2,2
operation,8116,6,15
operation,8117,0,6
operation,8118,0,0
operation,8119,2,4
operation,8120,3,5
operation,8121,3,5
operation,8122,1,14
operation,8123,0,2
operation,8124,0,2
operation,8125,2,3
operation,8126,3,11
operation,8127,1,7
operation,8128,3,13
operation,8129,1,4
operation,8130,1,1
operation,8131,0,4
operation,8132,1,6
operation,8133,1,8
operation,8134,2,3
operation,8135,1,8
operation,8136,4,9
operation,8137,4,7
operation,8138,5,12
operation,8139,0,2
operation,8140,1,5
operation,8141,1,2
operation,8142,4,9
operation,8143,1,3
operation,8144,1,6
operation,8145,0,0
operation,8146,2,7
operation,8147,1,6
operation,8148,3,6
operation,8149,2,3
operation,8150,3,6
operation,8151,6,14
operation,8152,1,2
operation,8153,1,1
operation,8154,1,4
operation,8155,2,4
operation,8156,0,2
operation,8157,0,0
operation,8158,0,3
operation,8159,0,1
operation,8160,0,1
operation,8161,1,4
operation,8162,1,4
operation,8163,2,7
operation,8164,5,10
operation,8165,1,1
operation,8166,1,4
operation,8167,0,2
operation,8168,2,5
operation,8169,3,6
operation,8170,0,3
operation,8171,3,12
operation,8172,1,3
operation,8173,1,3
operation,8174,0,1
operation,8175,3,3
operation,8176,0,0
operation,8177,2,8
operation,8178,0,0
operation,8179,1,9
operation,8180,4,12
operation,8181,0,1
operation,8182,0,7
operation,8183,3,6
operation,8184,0,6
operation,8185,2,5
operation,8186,3,3
operation,8187,4,9
operation,8188,3,6
operation,8189,3,10
operation,8190,6,9
operation,8191,2,4
operation,8192,1,1
operation,8193,2,3
operation,8194,1,2
operation,8195,0,1
operation,8196,2,3
operation,8197,2,6
operation,8198,0,0
operation,8199,0,1
operation,8200,0,0
operation,8201,1,5
operation,8202,1,5
operation,8203,0,3
operation,8204,4,8
operation,8205,0,3
operation,8206,0,9
operation,8207,0,7
operation,8208,1,1
operation,8209,3,5
operation,8210,0,2
operation,8211,2,6
operation,8212,5,10
operation,8213,2,7
operation,8214,2,4
operation,8215,0,1
operation,8216,0,2
operation,8217,5,16
operation,8218,3,6
operation,8219,1,5
operation,8220,2,5
operation,8221,0,1
operation,8222,2,7
operation,8223,1,6
operation,8224,4,11
operation,8225,0,5
operation,8226,4,9
operation,8227,5,9
operation,8228,0,3
operation,8229,2,5
operation,8230,2,4
operation,8231,2,5
operation,8232,1,2
operation,8233,4,8
operation,8234,1,1
operation,8235,4,14
operation,8236,2,6
operation,8237,5,10
operation,8238,0,5
operation,8239,4,10
operation,8240,1,8
operation,8241,2,6
operation,8242,3,10
operation,8243,4,9
operation,8244,4,6
operation,8245,3,6
operation,8246,0,5
operation,8247,2,9
operation,8248,1,2
operation,8249,1,9
operation,8250,1,2
operation,8251,1,1
operation,8252,1,4
operation,8253,0,0
operation,8254,1,7
operation,8255,2,3
operation,8256,4,13
operation,8257,1,2
operation,8258,3,6
operation,8259,0,2
operation,8260,0,5
operation,8261,0,3
operation,8262,3,6
operation,8263,1,1
operation,8264,1,1
operation,8265,1,6
operation,8266,0,2
operation,8267,1,3
operation,8268,0,6
operation,8269,0,1
operation,8270,1,5
operation,8271,3,9
operation,8272,1,3
operation,8273,0,3
operation,8274,1,3
operation,8275,2,5
operation,8276,1,2
operation,8277,2,4
operation,8278,6,10
operation,8279,0,2
operation,8280,0,2
operation,8281,0,2
operation,8282,2,6
operation,8283,1,1
operation,8284,0,2
operation,8285,2,7
operation,8286,1,4
operation,8287,1,2
operation,8288,1,2
operation,8289,0,3
operation,8290,0,2
operation,8291,2,7
operation,8292,3,5
operation,8293,5,8
operation,8294,4,7
operation,8295,3,7
operation,8296,1,2
operation,8297,0,0
operation,8298,1,7
operation,8299,1,3
operation,8300,3,7
operation,8301,1,4
operation,8302,1,2
operation,8303,6,14
operation,8304,3,10
operation,8305,2,3
operation,8306,3,8
operation,8307,0,1
operation,8308,2,3
operation,8309,1,2
operation,8310,5,11
operation,8311,2,6
operation,8312,0,2
operation,8313,1,4
operation,8314,0,1
operation,8315,0,3
operation,8316,2,4
operation,8317,2,4
operation,8318,1,3
operation,8319,3,7
operation,8320,1,1
operation,8321,3,7
operation,8322,1,2
operation,8323,2,5
operation,8324,1,2
operation,8325,1,9
operation,8326,1,10
operation,8327,2,6
operation,8328,0,2
operation,8329,2,5
operation,8330,1,2
operation,8331,3,9
operation,8332,2,5
operation,8333,1,6
operation,8334,1,2
operation,8335,2,8
operation,8336,1,5
operation,8337,4,8
operation,8338,4,11
operation,8339,0,3
operation,8340,2,6
operation,8341,3,7
operation,8342,2,11
operation,8343,7,13
operation,8344,1,4
operation,8345,1,3
operation,8346,0,2
operation,8347,0,1
operation,8348,1,8
operation,8349,0,1
operation,8350,1,3
operation,8351,0,2
operation,8352,2,8
operation,8353,0,1
operation,8354,1,5
operation,8355,3,8
operation,8356,1,5
operation,8357,4,10
operation,8358,4,8
operation,8359,0,1
operation,8360,3,9
operation,8361,0,3
operation,8362,0,1
operation,8363,1,6
operation,8364,2,8
operation,8365,2,4
operation,8366,3,6
operation,8367,2,9
operation,8368,0,0
operation,8369,2,4
operation,8370,0,0
operation,8371,2,7
operation,8372,4,9
operation,8373,0,2
operation,8374,0,4
operation,8375,2,6
operation,8376,0,1
operation,8377,1,8
operation,8378,2,4
operation,8379,4,8
operation,8380,2,3
operation,8381,4,10
operation,8382,2,7
operation,8383,2,9
operation,8384,3,5
operation,8385,0,2
operation,8386,0,0
operation,8387,0,6
operation,8388,1,2
operation,8389,4,11
operation,8390,1,9
operation,8391,0,0
operation,8392,4,8
operation,8393,3,11
operation,8394,2,11
operation,8395,0,3
operation,8396,4,6
operation,8397,2,4
operation,8398,4,9
operation,8399,1,6
operation,8400,4,5
operation,8401,1,7
operation,8402,1,3
operation,8403,0,0
operation,8404,2,9
operation,8405,0,3
operation,8406,1,3
operation,8407,3,9
operation,8408,2,7
operation,8409,2,5
operation,8410,1,2
operation,8411,3,7
operation,8412,1,1
operation,8413,0,2
operation,8414,0,0
operation,8415,0,1
operation,8416,1,9
operation,8417,4,9
operation,8418,1,3
operation,8419,2,4
operation,8420,1,2
operation,8421,1,3
operation,8422,1,2
operation,8423,0,1
operation,8424,8,15
operation,8425,3,8
operation,8426,0,0
operation,8427,1,9
operation,8428,2,4
operation,8429,4,7
operation,8430,0,6
operation,8431,2,3
operation,8432,1,5
operation,8433,2,10
operation,8434,0,0
operation,8435,0,2
operation,8436,2,5
operation,8437,2,6
operation,8438,0,11
operation,8439,0,3
operation,8440,3,7
operation,8441,3,5
operation,8442,1,7
operation,8443,0,2
operation,8444,2,8
operation,8445,0,1
operation,8446,4,6
operation,8447,4,7
operation,8448,0,2
operation,8449,2,2
operation,8450,0,5
operation,8451,1,5
operation,8452,0,3
operation,8453,1,3
operation,8454,1,4
operation,8455,1,1
operation,8456,1,6
operation,8457,3,7
operation,8458,3,6
operation,8459,1,1
operation,8460,0,1
operation,8461,3,7
operation,8462,2,3
operation,8463,5,9
operation,8464,2,11
operation,8465,2,4
operation,8466,2,6
operation,8467,2,9
operation,8468,1,1
operation,8469,0,3
operation,8470,2,3
operation,8471,0,2
operation,8472,0,2
operation,8473,1,4
operation,8474,0,2
operation,8475,3,5
operation,8476,3,11
operation,8477,3,9
operation,8478,2,7
operation,8479,1,4
operation,8480,1,2
operation,8481,1,1
operation,8482,1,5
operation,8483,1,3
operation,8484,1,5
operation,8485,1,1
operation,8486,0,1
operation,8487,2,9
operation,8488,3,8
operation,8489,2,7
operation,8490,1,3
operation,8491,2,6
operation,8492,3,3
operation,8493,1,7
operation,8494,0,1
operation,8495,1,5
operation,8496,4,8
operation,8497,0,2
operation,8498,0,1
operation,8499,1,3
operation,8500,2,4
operation,8501,1,4
operation,8502,0,8
operation,8503,2,8
operation,8504,0,1
operation,8505,0,1
operation,8506,3,8
operation,8507,0,2
operation,8508,0,3
operation,8509,4,5
operation,8510,3,8
operation,8511,1,1
operation,8512,2,6
operation,8513,0,6
operation,8514,2,4
operation,8515,0,2
operation,8516,1,2
operation,8517,3,11
operation,8518,0,4
operation,8519,5,9
operation,8520,6,10
operation,8521,0,3
operation,8522,2,3
operation,8523,0,2
operation,8524,1,3
operation,8525,2,5
operation,8526,3,3
operation,8527,1,4
operation,8528,0,3
operation,8529,0,1
operation,8530,3,8
operation,8531,2,9
operation,8532,1,3
operation,8533,0,2
operation,8534,4,7
operation,8535,1,2
operation,8536,1,3
operation,8537,2,6
operation,8538,1,12
operation,8539,2,9
operation,8540,1,5
operation,8541,3,5
operation,8542,1,5
operation,8543,0,0
operation,8544,1,2
operation,8545,1,3
operation,8546,2,3
operation,8547,3,6
operation,8548,0,1
operation,8549,0,2
operation,8550,2,6
operation,8551,1,4
operation,8552,0,1
operation,8553,2,4
operation,8554,3,7
operation,8555,2,7
operation,8556,1,8
operation,8557,0,1
operation,8558,4,8
operation,8559,4,9
operation,8560,1,9
operation,8561,1,12
operation,8562,1,7
operation,8563,3,5
operation,8564,0,2
operation,8565,1,1
operation,8566,1,1
operation,8567,3,8
operation,8568,5,16
operation,8569,1,8
operation,8570,0,8
operation,8571,0,0
operation,8572,3,9
operation,8573,2,4
operation,8574,0,1
operation,8575,1,5
operation,8576,5,11
operation,8577,2,5
operation,8578,3,9
operation,8579,0,2
operation,8580,1,1
operation,8581,2,8
operation,8582,1,6
operation,8583,1,2
operation,8584,2,6
operation,8585,2,4
operation,8586,4,10
operation,8587,3,5
operation,8588,2,4
operation,8589,3,11
operation,8590,0,3
operation,8591,2,3
operation,8592,0,5
operation,8593,0,3
operation,8594,0,1
operation,8595,1,1
operation,8596,1,2
operation,8597,3,9
operation,8598,5,10
operation,8599,0,3
operation,8600,0,0
operation,8601,2,7
operation,8602,0,2
operation,8603,0,1
operation,8604,1,2
operation,8605,5,12
operation,8606,0,2
operation,8607,6,11
operation,8608,1,5
operation,8609,0,1
operation,8610,2,10
operation,8611,0,2
operation,8612,0,0
operation,8613,0,1
operation,8614,0,3
operation,8615,1,10
operation,8616,3,11
operation,8617,3,8
operation,8618,1,2
operation,8619,0,4
operation,8620,5,12
operation,8621,0,1
operation,8622,2,6
operation,8623,2,10
operation,8624,2,4
operation,8625,0,2
operation,8626,0,7
operation,8627,2,6
operation,8628,3,7
operation,8629,0,0
operation,8630,2,9
operation,8631,4,9
operation,8632,0,2
operation,8633,1,4
operation,8634,1,4
operation,8635,0,1
operation,8636,5,12
operation,8637,0,0
operation,8638,0,1
operation,8639,1,1
operation,8640,3,4
operation,8641,3,10
operation,8642,0,1
operation,8643,0,1
operation,8644,1,3
operation,8645,0,5
operation,8646,0,4
operation,8647,2,7
operation,8648,4,7
operation,8649,2,6
operation,8650,0,2
operation,8651,2,5
operation,8652,3,6
operation,8653,0,1
operation,8654,3,10
operation,8655,1,4
operation,8656,3,11
operation,8657,1,5
operation,8658,0,3
operation,8659,0,9
operation,8660,0,6
operation,8661,3,6
operation,8662,1,1
operation,8663,2,8
operation,8664,0,2
operation,8665,3,8
operation,8666,3,6
operation,8667,0,1
operation,8668,3,6
operation,8669,2,8
operation,8670,0,6
operation,8671,7,10
operation,8672,1,3
operation,8673,1,3
operation,8674,1,3
operation,8675,0,1
operation,8676,1,5
operation,8677,3,8
operation,8678,1,9
operation,8679,0,0
operation,8680,3,8
operation,8681,3,14
operation,8682,1,2
operation,8683,1,4
operation,8684,3,9
operation,8685,3,8
operation,8686,0,0
operation,8687,0,8
operation,8688,0,2
operation,8689,2,4
operation,8690,0,1
operation,8691,5,8
operation,8692,1,2
operation,8693,0,8
operation,8694,1,4
operation,8695,0,2
operation,8696,2,4
operation,8697,0,2
operation,8698,1,2
operation,8699,1,3
operation,8700,2,5
operation,8701,1,2
operation,8702,1,1
operation,8703,0,3
operation,8704,1,6
operation,8705,0,2
operation,8706,1,1
operation,8707,2,6
operation,8708,5,10
operation,8709,1,8
operation,8710,0,1
operation,8711,1,4
operation,8712,2,8
operation,8713,1,8
operation,8714,0,1
operation,8715,2,4
operation,8716,0,9
operation,8717,1,2
operation,8718,0,3
operation,8719,5,8
operation,8720,3,4
operation,8721,1,3
operation,8722,2,4
operation,8723,1,2
operation,8724,0,1
operation,8725,0,2
operation,8726,3,3
operation,8727,1,3
operation,8728,0,1
operation,8729,1,7
operation,8730,1,4
operation,8731,1,2
operation,8732,3,7
operation,8733,3,6
operation,8734,1,2
operation,8735,0,3
operation,8736,0,0
operation,8737,3,12
operation,8738,2,8
operation,8739,3,9
operation,8740,0,2
operation,8741,1,8
operation,8742,1,2
operation,8743,1,2
operation,8744,1,3
operation,8745,1,1
operation,8746,0,2
operation,8747,0,0
operation,8748,3,8
operation,8749,1,6
operation,8750,0,0
operation,8751,2,7
operation,8752,2,12
operation,8753,2,6
operation,8754,1,7
operation,8755,0,3
operation,8756,4,10
operation,8757,2,10
operation,8758,0,3
operation,8759,2,5
operation,8760,0,1
operation,8761,1,3
operation,8762,2,4
operation,8763,3,6
operation,8764,2,4
operation,8765,0,2
operation,8766,3,7
operation,8767,6,11
operation,8768,1,3
operation,8769,3,8
operation,8770,3,9
operation,8771,0,2
operation,8772,1,5
operation,8773,1,3
operation,8774,2,4
operation,8775,0,2
operation,8776,1,3
operation,8777,4,10
operation,8778,3,7
operation,8779,5,9
operation,8780,1,7
operation,8781,3,7
operation,8782,0,1
operation,8783,2,6
operation,8784,1,4
operation,8785,5,16
operation,8786,2,3
operation,8787,1,3
operation,8788,1,8
operation,8789,7,16
operation,8790,5,7
operation,8791,0,2
operation,8792,3,9
operation,8793,0,3
operation,8794,1,1
operation,8795,0,1
operation,8796,1,2
operation,8797,0,1
operation,8798,1,2
operation,8799,1,3
operation,8800,3,10
operation,8801,0,1
operation,8802,1,4
operation,8803,5,11
operation,8804,2,7
operation,8805,4,7
operation,8806,4,8
operation,8807,0,1
operation,8808,0,3
operation,8809,1,7
operation,8810,4,7
operation,8811,1,17
operation,8812,1,2
operation,8813,2,9
operation,8814,1,2
operation,8815,4,8
operation,8816,3,8
operation,8817,2,9
operation,8818,0,4
operation,8819,0,2
operation,8820,2,8
operation,8821,3,6
operation,8822,1,3
operation,8823,0,4
operation,8824,0,4
operation,8825,3,11
operation,8826,0,2
operation,8827,1,2
operation,8828,4,10
operation,8829,0,1
operation,8830,2,3
operation,8831,1,2
operation,8832,0,1
operation,8833,0,0
operation,8834,0,3
operation,8835,3,11
operation,8836,0,0
operation,8837,1,4
operation,8838,2,4
operation,8839,2,3
operation,8840,2,9
operation,8841,2,9
operation,8842,1,5
operation,8843,1,5
operation,8844,2,2
operation,8845,0,3
operation,8846,0,0
operation,8847,3,6
operation,8848,1,2
operation,8849,1,7
operation,8850,4,6
operation,8851,3,9
operation,8852,1,9
operation,8853,1,7
operation,8854,2,13
operation,8855,2,2
operation,8856,0,5
operation,8857,1,9
operation,8858,2,5
operation,8859,2,2
operation,8860,0,1
operation,8861,0,2
operation,8862,1,2
operation,8863,3,4
operation,8864,2,3
operation,8865,1,4
operation,8866,1,4
operation,8867,1,1
operation,8868,0,1
operation,8869,0,3
operation,8870,2,11
operation,8871,1,3
operation,8872,0,7
operation,8873,0,7
operation,8874,0,2
operation,8875,0,6
operation,8876,1,8
operation,8877,1,1
operation,8878,3,6
operation,8879,1,7
operation,8880,2,8
operation,8881,1,8
operation,8882,0,0
operation,8883,0,1
operation,8884,4,9
operation,8885,4,9
operation,8886,1,3
operation,8887,1,3
operation,8888,1,2
operation,8889,2,7
operation,8890,3,8
operation,8891,2,9
operation,8892,3,7
operation,8893,0,1
operation,8894,0,2
operation,8895,3,12
operation,8896,3,4
operation,8897,4,9
operation,8898,1,5
operation,8899,1,2
operation,8900,2,10
operation,8901,2,7
operation,8902,5,12
operation,8903,1,6
operation,8904,3,8
operation,8905,1,2
operation,8906,1,1
operation,8907,0,5
operation,8908,1,3
operation,8909,0,8
operation,8910,1,1
operation,8911,1,5
operation,8912,0,2
operation,8913,0,4
operation,8914,1,5
operation,8915,3,7
operation,8916,1,2
operation,8917,3,9
operation,8918,2,3
operation,8919,1,4
operation,8920,3,9
operation,8921,3,5
operation,8922,0,2
operation,8923,2,4
operation,8924,0,5
operation,8925,4,6
operation,8926,2,6
operation,8927,4,6
operation,8928,0,4
operation,8929,5,8
operation,8930,1,2
operation,8931,5,10
operation,8932,0,1
operation,8933,0,1
operation,8934,2,2
operation,8935,5,8
operation,8936,3,9
operation,8937,7,10
operation,8938,0,2
operation,8939,1,3
operation,8940,0,3
operation,8941,0,3
operation,8942,0,2
operation,8943,4,9
operation,8944,4,7
operation,8945,1,5
operation,8946,2,7
operation,8947,1,3
operation,8948,4,12
operation,8949,2,8
operation,8950,2,5
operation,8951,0,2
operation,8952,1,2
operation,8953,1,3
operation,8954,3,11
operation,8955,1,6
operation,8956,3,8
operation,8957,1,4
operation,8958,2,9
operation,8959,4,11
operation,8960,4,5
operation,8961,2,11
operation,8962,1,1
operation,8963,0,1
operation,8964,2,12
operation,8965,0,1
operation,8966,4,11
operation,8967,0,1
operation,8968,7,12
operation,8969,1,1
operation,8970,2,7
operation,8971,0,2
operation,8972,4,16
operation,8973,3,4
operation,8974,1,1
operation,8975,3,4
operation,8976,1,3
operation,8977,4,10
operation,8978,2,3
operation,8979,0,4
operation,8980,4,10
operation,8981,1,3
operation,8982,2,9
operation,8983,0,1
operation,8984,1,2
operation,8985,1,6
operation,8986,3,7
operation,8987,4,9
operation,8988,1,1
operation,8989,3,4
operation,8990,3,10
operation,8991,0,4
operation,8992,0,0
operation,8993,4,8
operation,8994,1,2
operation,8995,1,13
operation,8996,2,3
operation,8997,1,8
operation,8998,1,5
operation,8999,3,8
operation,9000,6,7
operation,9001,3,11
operation,9002,4,7
operation,9003,1,2
operation,9004,4,11
operation,9005,0,3
operation,9006,2,5
operation,9007,2,9
operation,9008,2,9
operation,9009,4,9
operation,9010,0,3
operation,9011,2,6
operation,9012,0,3
operation,9013,1,2
operation,9014,0,1
operation,9015,6,12
operation,9016,4,14
operation,9017,3,8
operation,9018,4,5
operation,9019,0,7
operation,9020,2,4
operation,9021,3,6
operation,9022,4,12
operation,9023,1,1
operation,9024,2,5
operation,9025,1,3
operation,9026,1,4
operation,9027,4,9
operation,9028,0,2
operation,9029,2,6
operation,9030,3,10
operation,9031,0,1
operation,9032,1,4
operation,9033,0,2
operation,9034,1,2
operation,9035,2,5
operation,9036,4,7
operation,9037,0,2
operation,9038,1,1
operation,9039,1,6
operation,9040,0,0
operation,9041,2,5
operation,9042,1,2
operation,9043,0,3
operation,9044,0,1
operation,9045,1,8
operation,9046,1,1
operation,9047,1,2
operation,9048,3,6
operation,9049,3,10
operation,9050,0,0
operation,9051,2,7
operation,9052,2,5
operation,9053,0,1
operation,9054,2,8
operation,9055,0,3
operation,9056,2,7
operation,9057,2,4
operation,9058,1,9
operation,9059,0,3
operation,9060,2,7
operation,9061,0,4
operation,9062,1,4
operation,9063,2,2
operation,9064,3,8
operation,9065,2,5
operation,9066,0,4
operation,9067,0,1
operation,9068,1,2
operation,9069,2,5
operation,9070,3,5
operation,9071,0,0
operation,9072,1,2
operation,9073,0,0
operation,9074,2,4
operation,9075,0,1
operation,9076,2,6
operation,9077,5,9
operation,9078,0,1
operation,9079,0,6
operation,9080,0,6
operation,9081,0,3
operation,9082,0,0
operation,9083,1,3
operation,9084,3,7
operation,9085,0,0
operation,9086,2,3
operation,9087,2,9
operation,9088,1,2
operation,9089,2,5
operation,9090,1,1
operation,9091,1,4
operation,9092,1,3
operation,9093,1,2
operation,9094,1,4
operation,9095,1,3
operation,9096,3,9
operation,9097,0,1
operation,9098,0,0
operation,9099,1,3
operation,9100,0,2
operation,9101,0,2
operation,9102,1,1
operation,9103,0,1
operation,9104,0,0
operation,9105,1,7
operation,9106,1,3
operation,9107,2,8
operation,9108,6,8
operation,9109,0,0
operation,9110,1,2
operation,9111,2,6
operation,9112,2,2
operation,9113,0,1
operation,9114,1,2
operation,9115,4,7
operation,9116,1,7
operation,9117,2,4
operation,9118,0,1
operation,9119,0,6
operation,9120,2,7
operation,9121,2,2
operation,9122,0,5
operation,9123,0,10
operation,9124,0,2
operation,9125,5,13
operation,9126,1,3
operation,9127,1,1
operation,9128,3,6
operation,9129,0,0
operation,9130,4,7
operation,9131,1,1
operation,9132,1,7
operation,9133,0,0
operation,9134,1,5
operation,9135,1,6
operation,9136,1,2
operation,9137,0,1
operation,9138,0,3
operation,9139,1,3
operation,9140,3,9
operation,9141,1,3
operation,9142,0,2
operation,9143,7,9
operation,9144,1,5
operation,9145,0,6
operation,9146,1,11
operation,9147,2,8
operation,9148,1,2
operation,9149,0,1
operation,9150,3,3
operation,9151,0,2
operation,9152,3,5
operation,9153,0,2
operation,9154,1,4
operation,9155,1,1
operation,9156,0,1
operation,9157,3,7
operation,9158,5,8
operation,9159,1,3
operation,9160,1,4
operation,9161,1,2
operation,9162,1,1
operation,9163,6,13
operation,9164,1,1
operation,9165,3,12
operation,9166,2,2
operation,9167,1,6
operation,9168,1,9
operation,9169,0,5
operation,9170,5,12
operation,9171,0,0
operation,9172,0,3
operation,9173,0,1
operation,9174,3,5
operation,9175,0,2
operation,9176,1,7
operation,9177,0,1
operation,9178,5,10
operation,9179,0,4
operation,9180,3,8
operation,9181,1,5
operation,9182,2,6
operation,9183,1,3
operation,9184,1,8
operation,9185,1,3
operation,9186,1,4
operation,9187,0,1
operation,9188,1,2
operation,9189,0,3
operation,9190,0,2
operation,9191,3,7
operation,9192,1,3
operation,9193,4,12
operation,9194,2,7
operation,9195,2,2
operation,9196,2,7
operation,9197,1,8
operation,9198,1,1
operation,9199,7,14
operation,9200,0,1
operation,9201,2,6
operation,9202,2,9
operation,9203,0,6
operation,9204,3,7
operation,9205,1,3
operation,9206,0,6
operation,9207,1,1
operation,9208,4,6
operation,9209,4,9
operation,9210,3,7
operation,9211,4,7
operation,9212,3,7
operation,9213,1,3
operation,9214,1,3
operation,9215,4,6
operation,9216,1,4
operation,9217,2,3
operation,9218,2,2
operation,9219,0,0
operation,9220,2,5
operation,9221,3,14
operation,9222,1,4
operation,9223,0,0
operation,9224,0,2
operation,9225,3,10
operation,9226,0,4
operation,9227,2,3
operation,9228,0,3
operation,9229,2,5
operation,9230,1,6
operation,9231,0,1
operation,9232,5,9
operation,9233,1,2
operation,9234,1,7
operation,9235,2,7
operation,9236,1,3
operation,9237,4,7
operation,9238,0,2
operation,9239,1,3
operation,9240,2,7
operation,9241,2,5
operation,9242,5,7
operation,9243,1,3
operation,9244,1,4
operation,9245,0,1
operation,9246,1,4
operation,9247,1,4
operation,9248,2,8
operation,9249,3,5
operation,9250,0,0
operation,9251,3,8
operation,9252,1,8
operation,9253,0,5
operation,9254,0,1
operation,9255,0,1
operation,9256,0,1
operation,9257,0,3
operation,9258,0,4
operation,9259,3,5
operation,9260,1,5
operation,9261,1,10
operation,9262,1,2
operation,9263,1,2
operation,9264,2,2
operation,9265,4,13
operation,9266,3,7
operation,9267,4,9
operation,9268,1,4
operation,9269,1,6
operation,9270,2,8
operation,9271,3,6
operation,9272,0,2
operation,9273,3,9
operation,9274,1,5
operation,9275,1,2
operation,9276,2,8
operation,9277,1,3
operation,9278,2,11
operation,9279,1,3
operation,9280,4,13
operation,9281,4,8
operation,9282,2,4
operation,9283,3,4
operation,9284,0,2
operation,9285,6,10
operation,9286,0,2
operation,9287,2,4
operation,9288,0,0
operation,9289,4,11
operation,9290,0,0
operation,9291,3,4
operation,9292,2,14
operation,9293,3,6
operation,9294,1,8
operation,9295,0,0
operation,9296,2,7
operation,9297,2,6
operation,9298,2,7
operation,9299,0,2
operation,9300,1,3
operation,9301,1,7
operation,9302,3,7
operation,9303,0,6
operation,9304,0,1
operation,9305,4,11
operation,9306,2,3
operation,9307,0,2
operation,9308,3,11
operation,9309,1,6
operation,9310,2,3
operation,9311,0,3
operation,9312,3,5
operation,9313,1,6
operation,9314,0,3
operation,9315,1,2
operation,9316,3,8
operation,9317,1,7
operation,9318,1,3
operation,9319,2,7
operation,9320,0,2
operation,9321,0,1
operation,9322,2,5
operation,9323,0,3
operation,9324,5,8
operation,9325,0,0
operation,9326,0,2
operation,9327,4,9
operation,9328,2,6
operation,9329,0,2
operation,9330,2,10
operation,9331,1,3
operation,9332,3,6
operation,9333,0,3
operation,9334,2,8
operation,9335,4,6
operation,9336,0,1
operation,9337,0,4
operation,9338,0,9
operation,9339,0,3
operation,9340,4,5
operation,9341,3,10
operation,9342,0,1
operation,9343,2,10
operation,9344,0,2
operation,9345,0,2
operation,9346,0,2
operation,9347,2,4
operation,9348,0,3
operation,9349,2,8
operation,9350,1,7
operation,9351,3,6
operation,9352,2,4
operation,9353,1,1
operation,9354,1,2
operation,9355,1,2
operation,9356,0,1
operation,9357,0,1
operation,9358,3,8
operation,9359,4,11
operation,9360,2,8
operation,9361,0,3
operation,9362,0,2
operation,9363,1,4
operation,9364,0,1
operation,9365,1,2
operation,9366,1,6
operation,9367,1,3
operation,9368,2,10
operation,9369,7,14
operation,9370,0,0
operation,9371,2,5
operation,9372,3,4
operation,9373,2,3
operation,9374,3,8
operation,9375,0,3
operation,9376,1,7
operation,9377,1,2
operation,9378,2,3
operation,9379,0,0
operation,9380,2,4
operation,9381,2,3
operation,9382,0,5
operation,9383,2,4
operation,9384,2,7
operation,9385,6,9
operation,9386,2,5
operation,9387,0,0
operation,9388,0,4
operation,9389,0,0
operation,9390,4,7
operation,9391,0,2
operation,9392,2,8
operation,9393,6,10
operation,9394,0,3
operation,9395,0,3
operation,9396,0,3
operation,9397,5,10
operation,9398,2,3
operation,9399,0,4
operation,9400,0,1
operation,9401,1,8
operation,9402,1,9
operation,9403,1,3
operation,9404,0,2
operation,9405,2,6
operation,9406,3,10
operation,9407,0,4
operation,9408,1,5
operation,9409,2,9
operation,9410,3,5
operation,9411,0,3
operation,9412,4,8
operation,9413,3,6
operation,9414,1,8
operation,9415,0,2
operation,9416,1,6
operation,9417,4,6
operation,9418,2,11
operation,9419,1,4
operation,9420,1,5
operation,9421,0,1
operation,9422,2,4
operation,9423,2,12
operation,9424,4,8
operation,9425,1,5
operation,9426,3,6
operation,9427,0,0
operation,9428,2,10
operation,9429,0,2
operation,9430,0,2
operation,9431,2,7
operation,9432,0,2
operation,9433,0,1
operation,9434,4,8
operation,9435,4,9
operation,9436,7,8
operation,9437,2,2
operation,9438,0,3
operation,9439,1,1
operation,9440,1,2
operation,9441,0,1
operation,9442,0,5
operation,9443,2,6
operation,9444,0,2
operation,9445,1,2
operation,9446,0,1
operation,9447,5,11
operation,9448,0,4
operation,9449,3,5
operation,9450,0,0
operation,9451,2,3
operation,9452,1,3
operation,9453,1,1
operation,9454,1,8
operation,9455,2,4
operation,9456,2,5
operation,9457,4,9
operation,9458,1,8
operation,9459,3,10
operation,9460,0,0
operation,9461,2,6
operation,9462,0,1
operation,9463,0,2
operation,9464,2,9
operation,9465,3,4
operation,9466,1,2
operation,9467,0,1
operation,9468,0,0
operation,9469,1,2
operation,9470,0,2
operation,9471,2,5
operation,9472,5,12
operation,9473,2,3
operation,9474,3,9
operation,9475,6,12
operation,9476,4,9
operation,9477,2,3
operation,9478,1,2
operation,9479,2,13
operation,9480,0,1
operation,9481,5,10
operation,9482,2,9
operation,9483,1,2
operation,9484,0,1
operation,9485,4,9
operation,9486,2,7
operation,9487,1,4
operation,9488,0,2
operation,9489,0,3
operation,9490,3,7
operation,9491,2,3
operation,9492,1,3
operation,9493,0,0
operation,9494,1,3
operation,9495,5,7
operation,9496,1,3
operation,9497,3,3
operation,9498,1,1
operation,9499,4,7
operation,9500,0,1
operation,9501,3,13
operation,9502,1,6
operation,9503,3,6
operation,9504,0,5
operation,9505,4,7
operation,9506,1,8
operation,9507,0,0
operation,9508,2,3
operation,9509,3,11
operation,9510,1,6
operation,9511,4,8
operation,9512,2,6
operation,9513,3,8
operation,9514,0,0
operation,9515,1,2
operation,9516,4,8
operation,9517,1,8
operation,9518,1,7
operation,9519,0,1
operation,9520,4,7
operation,9521,0,3
operation,9522,0,1
operation,9523,0,2
operation,9524,2,4
operation,9525,2,3
operation,9526,0,7
operation,9527,0,0
operation,9528,4,12
operation,9529,2,5
operation,9530,3,8
operation,9531,3,7
operation,9532,1,3
operation,9533,4,11
operation,9534,5,8
operation,9535,0,2
operation,9536,7,18
operation,9537,0,4
operation,9538,2,7
operation,9539,0,0
operation,9540,2,9
operation,9541,4,9
operation,9542,3,7
operation,9543,6,13
operation,9544,0,4
operation,9545,0,3
operation,9546,2,3
operation,9547,0,1
operation,9548,2,2
operation,9549,1,3
operation,9550,5,13
operation,9551,1,6
operation,9552,2,3
operation,9553,0,2
operation,9554,2,3
operation,9555,1,8
operation,9556,2,5
operation,9557,3,7
operation,9558,0,4
operation,9559,1,1
operation,9560,1,2
operation,9561,0,2
operation,9562,3,7
operation,9563,2,8
operation,9564,1,9
operation,9565,3,4
operation,9566,1,7
operation,9567,1,7
operation,9568,1,3
operation,9569,1,9
operation,9570,0,2
operation,9571,2,2
operation,9572,0,2
operation,9573,3,10
operation,9574,5,12
operation,9575,2,2
operation,9576,1,3
operation,9577,4,13
operation,9578,1,6
operation,9579,2,6
operation,9580,3,4
operation,9581,3,10
operation,9582,0,1
operation,9583,0,1
operation,9584,0,3
operation,9585,3,8
operation,9586,0,2
operation,9587,1,7
operation,9588,2,11
operation,9589,1,7
operation,9590,1,3
operation,9591,0,1
operation,9592,0,2
operation,9593,1,2
operation,9594,0,6
operation,9595,2,5
operation,9596,0,2
operation,9597,1,2
operation,9598,2,5
operation,9599,0,0
operation,9600,1,4
operation,9601,1,3
operation,9602,4,9
operation,9603,0,1
operation,9604,2,8
operation,9605,0,0
operation,9606,1,3
operation,9607,3,9
operation,9608,0,6
operation,9609,0,2
operation,9610,2,5
operation,9611,0,3
operation,9612,1,7
operation,9613,1,5
operation,9614,0,3
operation,9615,0,6
operation,9616,0,3
operation,9617,2,4
operation,9618,2,3
operation,9619,4,10
operation,9620,1,3
operation,9621,4,10
operation,9622,1,3
operation,9623,2,4
operation,9624,1,10
operation,9625,4,9
operation,9626,0,0
operation,9627,2,7
operation,9628,3,5
operation,9629,1,4
operation,9630,3,6
operation,9631,1,10
operation,9632,1,1
operation,9633,1,1
operation,9634,2,4
operation,9635,0,4
operation,9636,2,5
operation,9637,0,2
operation,9638,0,1
operation,9639,1,3
operation,9640,2,7
operation,9641,2,3
operation,9642,5,12
operation,9643,2,7
operation,9644,1,5
operation,9645,0,2
operation,9646,1,7
operation,9647,0,8
operation,9648,0,2
operation,9649,2,6
operation,9650,1,7
operation,9651,1,3
operation,9652,0,1
operation,9653,1,7
operation,9654,4,11
operation,9655,1,5
operation,9656,1,2
operation,9657,0,4
operation,9658,2,10
operation,9659,1,7
operation,9660,4,8
operation,9661,0,0
operation,9662,0,2
operation,9663,2,4
operation,9664,1,1
operation,9665,0,1
operation,9666,2,3
operation,9667,0,2
operation,9668,0,0
operation,9669,1,10
operation,9670,0,2
operation,9671,4,5
operation,9672,4,11
operation,9673,0,2
operation,9674,3,5
operation,9675,2,6
operation,9676,4,10
operation,9677,1,1
operation,9678,4,10
operation,9679,3,8
operation,9680,2,4
operation,9681,0,2
operation,9682,2,6
operation,9683,4,18
operation,9684,2,7
operation,9685,1,4
operation,9686,2,7
operation,9687,4,8
operation,9688,1,6
operation,9689,0,2
operation,9690,1,3
operation,9691,6,14
operation,9692,2,9
operation,9693,0,5
operation,9694,1,7
operation,9695,3,7
operation,9696,2,4
operation,9697,2,5
operation,9698,0,1
operation,9699,1,3
operation,9700,1,11
operation,9701,0,1
operation,9702,1,8
operation,9703,1,2
operation,9704,0,2
operation,9705,2,11
operation,9706,0,1
operation,9707,3,7
operation,9708,2,4
operation,9709,1,8
operation,9710,1,6
operation,9711,2,6
operation,9712,1,7
operation,9713,0,2
operation,9714,0,0
operation,9715,1,4
operation,9716,6,13
operation,9717,2,3
operation,9718,2,4
operation,9719,3,5
operation,9720,2,2
operation,9721,1,3
operation,9722,1,5
operation,9723,4,6
operation,9724,2,3
operation,9725,3,9
operation,9726,4,10
operation,9727,4,7
operation,9728,4,9
operation,9729,1,8
operation,9730,3,7
operation,9731,1,3
operation,9732,1,5
operation,9733,4,13
operation,9734,1,2
operation,9735,1,3
operation,9736,1,7
operation,9737,7,11
operation,9738,5,11
operation,9739,3,7
operation,9740,3,6
operation,9741,0,0
operation,9742,0,2
operation,9743,5,10
operation,9744,3,11
operation,9745,2,6
operation,9746,1,3
operation,9747,1,3
operation,9748,3,5
operation,9749,1,7
operation,9750,0,0
operation,9751,0,7
operation,9752,1,2
operation,9753,4,9
operation,9754,4,11
operation,9755,2,5
operation,9756,3,8
operation,9757,2,4
operation,9758,0,1
operation,9759,0,1
operation,9760,0,2
operation,9761,0,3
operation,9762,2,3
operation,9763,6,14
operation,9764,0,3
operation,9765,2,9
operation,9766,0,0
operation,9767,1,2
operation,9768,1,4
operation,9769,0,4
operation,9770,3,10
operation,9771,3,10
operation,9772,1,2
operation,9773,0,2
operation,9774,3,6
operation,9775,1,2
operation,9776,2,7
operation,9777,4,9
operation,9778,5,10
operation,9779,0,2
operation,9780,2,8
operation,9781,1,3
operation,9782,0,8
operation,9783,3,8
operation,9784,3,5
operation,9785,2,5
operation,9786,4,5
operation,9787,2,2
operation,9788,0,4
operation,9789,4,7
operation,9790,1,2
operation,9791,4,9
operation,9792,2,4
operation,9793,3,8
operation,9794,4,7
operation,9795,1,3
operation,9796,1,4
operation,9797,0,1
operation,9798,1,2
operation,9799,1,2
operation,9800,4,6
operation,9801,2,9
operation,9802,1,2
operation,9803,3,6
operation,9804,1,2
operation,9805,4,8
operation,9806,0,4
operation,9807,3,11
operation,9808,2,10
operation,9809,0,1
operation,9810,0,1
operation,9811,2,3
operation,9812,3,12
operation,9813,3,8
operation,9814,2,3
operation,9815,2,6
operation,9816,0,2
operation,9817,0,1
operation,9818,0,2
operation,9819,0,2
operation,9820,1,8
operation,9821,1,2
operation,9822,0,1
operation,9823,2,6
operation,9824,5,11
operation,9825,0,0
operation,9826,1,6
operation,9827,4,7
operation,9828,0,0
operation,9829,1,6
operation,9830,1,8
operation,9831,2,3
operation,9832,2,8
operation,9833,2,7
operation,9834,2,8
operation,9835,3,5
operation,9836,1,2
operation,9837,1,5
operation,9838,7,9
operation,9839,2,6
operation,9840,4,5
operation,9841,2,3
operation,9842,2,2
operation,9843,1,8
operation,9844,2,8
operation,9845,0,1
operation,9846,3,9
operation,9847,0,2
operation,9848,1,5
operation,9849,1,4
operation,9850,2,10
operation,9851,3,7
operation,9852,1,2
operation,9853,1,2
operation,9854,1,2
operation,9855,1,2
operation,9856,1,4
operation,9857,0,4
operation,9858,3,7
operation,9859,0,1
operation,9860,0,3
operation,9861,1,1
operation,9862,2,5
operation,9863,0,1
operation,9864,0,2
operation,9865,1,2
operation,9866,1,9
operation,9867,1,4
operation,9868,0,3
operation,9869,0,1
operation,9870,2,4
operation,9871,0,1
operation,9872,0,3
operation,9873,1,6
operation,9874,1,7
operation,9875,1,6
operation,9876,2,10
operation,9877,1,6
operation,9878,2,7
operation,9879,3,9
operation,9880,1,1
operation,9881,1,2
operation,9882,7,10
operation,9883,5,11
operation,9884,1,4
operation,9885,1,2
operation,9886,0,2
operation,9887,0,1
operation,9888,7,10
operation,9889,0,1
operation,9890,2,9
operation,9891,1,7
operation,9892,0,3
operation,9893,2,4
operation,9894,0,1
operation,9895,0,2
operation,9896,3,3
operation,9897,1,1
operation,9898,1,2
operation,9899,3,4
operation,9900,4,8
operation,9901,1,2
operation,9902,1,2
operation,9903,4,11
operation,9904,0,1
operation,9905,3,10
operation,9906,2,5
operation,9907,3,10
operation,9908,6,11
operation,9909,4,11
operation,9910,0,2
operation,9911,5,12
operation,9912,2,3
operation,9913,4,8
operation,9914,0,0
operation,9915,2,5
operation,9916,1,5
operation,9917,1,2
operation,9918,0,1
operation,9919,4,9
operation,9920,2,7
operation,9921,0,4
operation,9922,0,5
operation,9923,1,5
operation,9924,3,7
operation,9925,3,12
operation,9926,7,11
operation,9927,0,2
operation,9928,0,5
operation,9929,1,2
operation,9930,0,2
operation,9931,0,0
operation,9932,0,1
operation,9933,5,10
operation,9934,1,4
operation,9935,1,2
operation,9936,1,3
operation,9937,2,8
operation,9938,2,5
operation,9939,0,2
operation,9940,5,11
operation,9941,1,3
operation,9942,0,2
operation,9943,1,8
operation,9944,2,5
operation,9945,2,6
operation,9946,3,3
operation,9947,2,6
operation,9948,2,4
operation,9949,0,0
operation,9950,2,8
operation,9951,2,7
operation,9952,1,8
operation,9953,1,3
operation,9954,0,3
operation,9955,2,7
operation,9956,5,8
operation,9957,1,9
operation,9958,1,5
operation,9959,1,4
operation,9960,0,1
operation,9961,2,3
operation,9962,0,1
operation,9963,2,4
operation,9964,4,6
operation,9965,4,8
operation,9966,1,3
operation,9967,2,4
operation,9968,0,0
operation,9969,0,2
operation,9970,2,5
operation,9971,1,7
operation,9972,2,6
operation,9973,2,6
operation,9974,0,2
operation,9975,3,4
operation,9976,0,1
operation,9977,0,5
operation,9978,3,6
operation,9979,0,3
operation,9980,1,8
operation,9981,1,7
operation,9982,2,4
operation,9983,4,6
operation,9984,4,9
operation,9985,0,1
operation,9986,2,3
operation,9987,4,12
operation,9988,1,2
operation,9989,4,8
operation,9990,1,6
operation,9991,0,3
operation,9992,2,8
operation,9993,0,10
operation,9994,1,3
operation,9995,3,8
operation,9996,2,4
operation,9997,2,4
operation,9998,2,3
operation,9999,1,5


==> anc/repro/demo_known_founders_result.json <==
{
  "sham": {
    "n": 10000,
    "informative_units": 9580,
    "positive_probability": 0.3577421645054501,
    "se": 0.00423250173623481,
    "wald95": [
      0.3494464611024299,
      0.3660378679084703
    ],
    "status": "interior estimate"
  },
  "operation": {
    "n": 10000,
    "informative_units": 9594,
    "positive_probability": 0.3177081499985216,
    "se": 0.00377740390633919,
    "wald95": [
      0.31030443834209676,
      0.32511186165494643
    ],
    "status": "interior estimate"
  },
  "contrast": {
    "operation_minus_sham": -0.040034014506928506,
    "wald95": [
      -0.05115308107037537,
      -0.028914947943481643
    ],
    "direction": "negative"
  },
  "assumptions": "Original founder counts observed before assignment; independent units and arms; independent invariant founder marks conditional on F; endpoint is counted target. Wald intervals presume interior regularity and do not include calibration, clustering or detection errors."
}


==> anc/repro/demo_result.json <==
{
  "sham": {
    "n": 10000,
    "architecture": "intensity",
    "positive_probability": 0.35367740700160055,
    "se": 0.0050277786404167,
    "wald95": [
      0.3438229608663838,
      0.3635318531368173
    ],
    "integral_J": 0.35367740700160055,
    "integral_se": 0.0050277786404167,
    "mean_founders": 5.0,
    "mean_reference": 8.0336,
    "zero_target_units": 2381,
    "reference_weighted_zero_fraction": 0.15750099581756624,
    "valid_probability": true,
    "quadrature_difference_48_96": 0.0,
    "integral_difference_48_96": 0.0
  },
  "operation": {
    "n": 10000,
    "architecture": "intensity",
    "positive_probability": 0.31898889198224306,
    "se": 0.0045591100961375804,
    "wald95": [
      0.3100530361938134,
      0.3279247477706727
    ],
    "integral_J": 0.31898889198224306,
    "integral_se": 0.0045591100961375804,
    "mean_founders": 5.0,
    "mean_reference": 7.9698,
    "zero_target_units": 2701,
    "reference_weighted_zero_fraction": 0.18163567467188638,
    "valid_probability": true,
    "quadrature_difference_48_96": 0.0,
    "integral_difference_48_96": 0.0
  },
  "contrast": {
    "operation_minus_sham": -0.03468851501935749,
    "wald95": [
      -0.04799113232962767,
      -0.02138589770908731
    ],
    "direction": "negative"
  },
  "assumptions": "Independent units/arms, invariant iid marks, known mean original founders. Conditional Poisson founders and conditional-mean intensity reference E[Z|H,Y]=cH. Statistical intervals exclude calibration error and misspecification. Direction is nominal, conditional on assumptions."
}


==> anc/repro/demo_sensitivity_result.json <==
{
  "sham": {
    "plugin_outer": [
      0.3199938444300195,
      0.3909066077386112
    ],
    "approx_joint95_outer": [
      0.30979783212477885,
      0.4033621241558165
    ]
  },
  "operation": {
    "plugin_outer": [
      0.28860899750774366,
      0.35256667008563713
    ],
    "approx_joint95_outer": [
      0.2793634149223272,
      0.36386113523845887
    ]
  },
  "plugin_outer_contrast": [
    -0.10229761023086753,
    0.03257282565561764
  ],
  "approx_joint95_outer_contrast": [
    -0.12399870923348932,
    0.05406330311368002
  ],
  "direction": "unresolved",
  "warning": "Conservative outer bounds, not sharp sets. Calibration bounds are supplied externally and presumed valid. Bonferroni-Wald intervals approximate sampling uncertainty only; biological mark shifts/interference are not covered."
}


==> anc/repro/diagnostics.py <==
"""Necessary checks only. Does not certify reference validity or invariant founder response."""
import argparse,csv,json
import numpy as np
from scipy.stats import norm,chi2
from scipy.optimize import minimize

def multireference(y,z1,z2,grid=(0,.25,.5,.75,.9)):
    y,z1,z2=map(lambda x:np.asarray(x,dtype=float),(y,z1,z2));n=len(y)
    if n<2 or y.shape!=z1.shape or y.shape!=z2.shape or any(np.any(~np.isfinite(v)) or np.any(v<0) for v in [y,z1,z2]) or np.any(y!=np.floor(y)) or min(z1.mean(),z2.mean())<=0:raise ValueError('Invalid paired nonnegative count inputs')
    crit=norm.ppf(1-.05/(2*len(grid)));rows=[]
    for s in grid:
        w=s**y;a=(z1*w).mean()/z1.mean();b=(z2*w).mean()/z2.mean();diff=a-b;IF=z1*(w-a)/z1.mean()-z2*(w-b)/z2.mean();se=IF.std(ddof=1)/np.sqrt(n);rows.append(dict(s=s,difference=float(diff),bonferroni95=[float(diff-crit*se),float(diff+crit*se)],flag=bool(abs(diff)>crit*se)))
    return dict(n=n,grid=rows,any_flag=any(r['flag'] for r in rows),warning='Passing does not validate reference. Paired independent cultures; normal approximation.')
def dilution(mean_founders,positive):
    l=np.asarray(mean_founders,dtype=float);d=np.asarray(positive,dtype=float)
    if l.ndim!=1 or l.shape!=d.shape or len(l)<2 or np.any(~np.isfinite(l)) or np.any(l<=0) or np.any(~np.isin(d,[0,1])) or len(np.unique(l))<2:raise ValueError('Require positive known mean and binary outcome across >=2 distinct means')
    x=np.log(l);x=(x-x.min())/np.ptp(x)
    def fit(trend):
        def loss(t):
            p=np.exp(t[0]+(t[1]-t[0])*x) if trend else np.exp(t[0]);a=l*p;return -np.sum(d*np.log(-np.expm1(-a))-(1-d)*a)
        return minimize(loss,[-1.1,-1.1] if trend else [-1.1],bounds=[(-20,0)]*(2 if trend else 1),method='L-BFGS-B')
    a,b=fit(False),fit(True);stat=max(0,2*(a.fun-b.fun));regular=bool(a.success and b.success and np.all(a.x<-1e-5) and np.all(b.x<-1e-5) and np.all(a.x>-19.999) and np.all(b.x>-19.999));return dict(n=len(l),p_flat=float(np.exp(a.x[0])),p_low_high=np.exp(b.x).tolist(),LR=float(stat),p_value=float(chi2.sf(stat,1)) if regular else None,warning='Known mean conditional Poisson seeding; independent cultures; prespecified log-linear trend only. Nonsignificance is not equivalence. Boundary fits have no nominal chi-square p-value.')
def cv2(z):
    z=np.asarray(z,dtype=float)
    if len(z)<2 or np.any(~np.isfinite(z)) or np.any(z<0) or z.mean()<=0:raise ValueError('Invalid reference counts')
    return dict(raw_CV2=float((z.var(ddof=1)-z.mean())/z.mean()**2),warning='Exposure CV squared interpretation requires a conditional Poisson intensity reference; negative values can reflect sampling or misspecification. No clipping.')
if __name__=='__main__':
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('mode',choices=['multi','dilution','cv2']);p.add_argument('csv');a=p.parse_args();rows=list(csv.DictReader(open(a.csv,newline='')));col=lambda k:[float(r[k]) for r in rows];r=multireference(col('target_count'),col('reference_1'),col('reference_2')) if a.mode=='multi' else dilution(col('mean_founders'),[int(v>0) for v in col('target_count')]) if a.mode=='dilution' else cv2(col('reference_count'));print(json.dumps(r,indent=2))


==> anc/repro/environment.txt <==
Python 3.13.5
NumPy 2.3.5
SciPy 1.17.0
Matplotlib 3.10.8
SymPy 1.14.0


==> anc/repro/exact_checks.py <==
from fractions import Fraction as F
import sympy as s
import numpy as np
from scipy.integrate import quad
# Exact critical integral and two distinct biases.
u=s.symbols('u'); w=s.integrate(1+u+u*(1-u)/2,(u,0,1));assert w==s.Rational(19,12)
assert F(4,5)*F(19,12)==F(19,15)
assert F(19,15)+F(1,4)*5*F(4,5)==F(34,15)
assert 1-F(4,5)**2==F(9,25) and (1-F(3,5)**2)/2==F(8,25)
# Observational equivalence family and nonnegative region.
p=s.symbols('p',real=True);K=s.Matrix([[0,1,0,0],[s.Rational(1,4)]*4,[s.Rational(1,2),0,0,s.Rational(1,2)],[0,0,0,1]]);S=s.eye(4);S[1,1]=1-p;S[1,2]=p;Kp=s.simplify(S.inv()*K*S);assert Kp[0,2]==p;assert s.simplify(Kp*s.ones(4,1))==s.ones(4,1)
for D in [s.diag(1,0,0,0),s.diag(0,1,1,0),s.diag(0,0,0,1)]:assert S*D==D*S
for x in [s.Rational(i,100) for i in range(51)]:assert all(v>=0 for v in Kp.subs(p,x))
# Calibrated population integral, using exact discrete mark distributions and numerical integration.
for e,q in [(1,.2),(.5,.4)]:
 phi=lambda y:1-e+e*(1-q+q*y)**2
 deriv=lambda y:2*e*q*(1-q+q*y)
 for hvals in [[1],[.5,1.5]]:
  A=lambda y:np.mean([5*h*deriv(y)*np.exp(5*h*(phi(y)-1)) for h in hvals]);B=lambda y:np.mean([8*h*np.exp(5*h*(phi(y)-1)) for h in hvals]);out=8/5*quad(lambda y:A(y)/B(y),0,1)[0];assert abs(out-(1-phi(0)))<1e-12
print('PASS: exact critical occupation, two bias factors, costly passage, similarity witness; calibrated integral verified by quadrature in four population settings.')


==> anc/repro/exact_results.json <==
[
  {
    "p": 0.01,
    "seeding": "fixed",
    "founder_reference_recovered": 0.01,
    "unmatched_constant_exposure_integral": 0.01005033585350144
  },
  {
    "p": 0.01,
    "seeding": "Poisson",
    "founder_reference_recovered": 0.01,
    "unmatched_constant_exposure_integral": 0.009999999999999998
  },
  {
    "p": 0.01,
    "seeding": "NB_shape2",
    "founder_reference_recovered": 0.01,
    "unmatched_constant_exposure_integral": 0.0098770450361486
  },
  {
    "p": 0.01,
    "seeding": "ZIP_half",
    "founder_reference_recovered": 0.009999999999999998,
    "unmatched_constant_exposure_integral": 0.009750104097274882
  },
  {
    "p": 0.32,
    "seeding": "fixed",
    "founder_reference_recovered": 0.32000000000000006,
    "unmatched_constant_exposure_integral": 0.3856624808119848
  },
  {
    "p": 0.32,
    "seeding": "Poisson",
    "founder_reference_recovered": 0.32000000000000006,
    "unmatched_constant_exposure_integral": 0.31999999999999995
  },
  {
    "p": 0.32,
    "seeding": "NB_shape2",
    "founder_reference_recovered": 0.32000000000000006,
    "unmatched_constant_exposure_integral": 0.23511466596084757
  },
  {
    "p": 0.32,
    "seeding": "ZIP_half",
    "founder_reference_recovered": 0.32000000000000006,
    "unmatched_constant_exposure_integral": 0.13063876947950295
  },
  {
    "p": 0.36,
    "seeding": "fixed",
    "founder_reference_recovered": 0.36,
    "unmatched_constant_exposure_integral": 0.4462871026284194
  },
  {
    "p": 0.36,
    "seeding": "Poisson",
    "founder_reference_recovered": 0.35999999999999993,
    "unmatched_constant_exposure_integral": 0.36000000000000004
  },
  {
    "p": 0.36,
    "seeding": "NB_shape2",
    "founder_reference_recovered": 0.35999999999999993,
    "unmatched_constant_exposure_integral": 0.25674155446895797
  },
  {
    "p": 0.36,
    "seeding": "ZIP_half",
    "founder_reference_recovered": 0.36,
    "unmatched_constant_exposure_integral": 0.13323801751034742
  },
  {
    "p": 0.9,
    "seeding": "fixed",
    "founder_reference_recovered": 0.9000000000000007,
    "unmatched_constant_exposure_integral": 2.3025850929940526
  },
  {
    "p": 0.9,
    "seeding": "Poisson",
    "founder_reference_recovered": 0.9000000000000007,
    "unmatched_constant_exposure_integral": 0.8999999999999998
  },
  {
    "p": 0.9,
    "seeding": "NB_shape2",
    "founder_reference_recovered": 0.9000000000000007,
    "unmatched_constant_exposure_integral": 0.4714619985366585
  },
  {
    "p": 0.9,
    "seeding": "ZIP_half",
    "founder_reference_recovered": 0.9000000000000007,
    "unmatched_constant_exposure_integral": 0.1386047556740444
  }
]


==> anc/repro/joint_benchmark.py <==
import numpy as np, json
from scipy.optimize import brentq
from scipy.stats import chi2, norm
from numpy.polynomial.legendre import leggauss
from pathlib import Path
Path(__file__).with_name("replicates").mkdir(exist_ok=True)
rng=np.random.default_rng(20261128)
# mark categories (neither,A only,B only,both), unchanged marginals
probs=np.array([[.40,.25,.25,.10],[.55,.10,.10,.25]])
q,w=leggauss(48); s=(q+1)/2; w=w/2
# Each arm returns estimates A,B,union,both; joint IF (for within-unit dependence)
def est(Y,Z,m,log):
 k=np.arange(Y.max()+1); W=s[:,None]**k; D=np.zeros_like(W);D[:,1:]=W[:,1:]*k[1:]/s[:,None]
 py=np.bincount(Y,minlength=len(k))/len(Y);zy=np.bincount(Y,weights=Z,minlength=len(k))/len(Y)
 A=D@py;B=W@zy; mz=Z.mean()
 if np.any(B<=0) or mz<=0:return np.nan,np.full(len(Y),np.nan)
 I=w@(A/B);J=mz/m*I
 IF=(Z-mz)*I/m+mz/m*((w/B@D)[Y]-Z*(w*A/B**2@W)[Y])
 return (1-np.exp(-J),np.exp(-J)*IF) if log else (J,IF)
def gen(n,arm,regime):
 h=rng.choice([.5,1.5],n);extra=rng.gamma(2,.5,n) if regime=='untracked_gamma' else np.ones(n)
 counts=rng.poisson(5*h[:,None]*extra[:,None]*probs[arm]); F=counts.sum(axis=1)
 return counts[:,1]+counts[:,3],counts[:,2]+counts[:,3],rng.poisson(8*h),rng.poisson(1.6*F),counts,F

def get(ya,yb,ze,zf,counts,F,method):
 if method=='oracle':
  K=np.column_stack([ya,yb,counts[:,1:].sum(axis=1),counts[:,3]])
  p=K.sum(axis=0)/F.sum();return p,(K-F[:,None]*p)/F.mean()
 Z=zf if method=='founder' else ze
 a,ia=est(ya,Z,5,method=='founder');b,ib=est(yb,Z,5,method=='founder');u,iu=est(ya+yb,Z,5,method=='founder')
 return np.array([a,b,u,a+b-u]),np.column_stack([ia,ib,iu,ia+ib-iu])
rows=[]; truths=np.array([0,0,-.15,.15]); labels=['A','B','union','both']
for regime in ['poisson','untracked_gamma']:
 for n in [2000,10000]:
  vals={k:[] for k in ['intensity','founder','oracle']}; ses={k:[] for k in vals}
  for rep in range(100):
   a,b=gen(n,0,regime),gen(n,1,regime)
   for k in vals:
    pa,ia=get(*a,k);pb,ib=get(*b,k);vals[k].append(pb-pa);ses[k].append(np.sqrt((ia.var(axis=0,ddof=1)+ib.var(axis=0,ddof=1))/n))
  for k in vals:
   v=np.array(vals[k]);se=np.array(ses[k]);
   np.savez_compressed(Path(__file__).parent / "replicates" / f"joint_{regime}_{n}_{k}.npz",contrast=v,se=se)
   for j,l in enumerate(labels):
    good=np.isfinite(v[:,j])&np.isfinite(se[:,j]);d=v[good,j];t=truths[j]
    rows.append(dict(regime=regime,n=n,method=k,target=l,truth=t,mean=float(d.mean()),rmse=float(np.sqrt(np.mean((d-t)**2))),coverage_all=float(np.sum(abs(d-t)<=1.96*se[good,j])/100),valid=int(good.sum())))
# Exact information calculation, known mean Poisson seeding, binary target only.
p0,p1=.36,.32
info=lambda lam,p:lam**2/np.expm1(lam*p)
opt=brentq(lambda x:2*(1-np.exp(-x))-x,.1,4)
# independent equal-sized arms, normal power approximation
nrows=[]
for lam in [1,2,3,4,5,6,8,10]:
 v=1/info(lam,p0)+1/info(lam,p1)
 n=int(np.ceil(v*(norm.ppf(.975)+norm.ppf(.8))**2/(p0-p1)**2))
 nrows.append(dict(mean_founders=lam,wells_per_arm=n,total_founders_per_arm=lam*n,sd_at_2000=float(np.sqrt(v/2000))))
# Pilot power for known Poisson mean at each dilution, not arbitrary exposure; compare 1df cloglog trend vs flat.
# Use binary positive wells per level; slope changes probability smoothly with log(dilution).
from scipy.optimize import minimize
L=np.array([.5,1,1.5,2,3,4,6,8]);wells=48
xx=np.log(L)
def fit(k,trend):
 def fn(t):
  p=np.exp(t[0]+((t[1]-t[0])*(xx-xx[0])/(xx[-1]-xx[0]) if trend else np.zeros_like(xx)));a=L*p
  return -np.sum(k*np.log(-np.expm1(-a))-(wells-k)*a)
 return minimize(fn,[-1.1,-1.1] if trend else [-1.1],bounds=[(-12,0)]+([(-12,0)] if trend else []),method='L-BFGS-B').fun
power=[]
for end in [.36,.32,.28,.20]:
 # p(L) = exponential trend, endpoint p .36 at .5 and end at 8
 p=.36*np.exp(np.log(end/.36)*(xx-xx[0])/(xx[-1]-xx[0]));r=0
 for i in range(1000):
  k=rng.binomial(wells,-np.expm1(-L*p));r+=2*(fit(k,False)-fit(k,True))>chi2.ppf(.95,1)
 power.append(dict(p_low=.36,p_high=end,rejection=r/1000))
# Calibration ratios
ratio_lin=p0/p1;ratio_log=np.log1p(-p0)/np.log1p(-p1)
threshold=lambda r:(np.sqrt(r)-1)/(np.sqrt(r)+1)
res=dict(seed=20261128,mark_probabilities=probs.tolist(),two_arm_experiments=400,rows=rows,ideal_binary_design=nrows,optimal_lambda_p=opt,pilot=dict(levels=L.tolist(),wells_per_level=wells,reps=1000,results=power),calibration=dict(linear_ratio=ratio_lin,log_ratio=ratio_log,equal_independent_allowance_linear=threshold(ratio_lin),equal_independent_allowance_log=threshold(ratio_log)))
Path(__file__).with_name('joint_results.json').write_text(json.dumps(res,indent=2))
for r in rows:
 if r['n']==10000 and r['target']=='both':print(r)
print('ideal design',nrows,'pilot',power,'cal',res['calibration'])


==> anc/repro/joint_estimator.py <==
"""Two-channel founder binary outcome patterns; use one row per independent culture."""
import argparse,csv,json
import numpy as np
from pachinko import estimate
# p=(A,B,union), patterns neither,A only,B only,both
L=np.array([[0,0,-1],[0,-1,1],[-1,0,1],[1,1,-1]])
shift=np.array([1.,0,0,0])
def arm(a,b,z,m,architecture):
    a=np.asarray(a,dtype=float);b=np.asarray(b,dtype=float)
    est=[];ifs=[];stable=True
    for y in [a,b,a+b]:
        r,i=estimate(y,z,m,48,architecture);r2,_=estimate(y,z,m,96,architecture);stable &= abs(r['integral_J']-r2['integral_J'])<=1e-5;est.append(r['positive_probability']);ifs.append(i)
    pr=shift+L@est;IF=np.column_stack(ifs)@L.T;cov=np.cov(IF,rowvar=False,ddof=1)/len(a)
    valid=bool(np.all((pr>=0)&(pr<=1)) and stable);return pr,cov,valid,np.asarray(est)
def run(path,ms,mo,architecture):
    d={k:[[],[],[]] for k in ['sham','operation']};seen=set()
    for r in csv.DictReader(open(path,newline='')):
        key=(r['arm'],r['unit_id']);
        if key in seen:raise ValueError('Duplicate unit identifier within arm')
        seen.add(key)
        for j,k in enumerate(['target_a','target_b','reference_count']):d[r['arm']][j].append(float(r[k]))
    p0,c0,v0,m0=arm(*d['sham'],ms,architecture);p1,c1,v1,m1=arm(*d['operation'],mo,architecture);delta=p1-p0;cov=c0+c1;se=np.sqrt(np.maximum(np.diag(cov),0));
    return dict(architecture=architecture,patterns=['neither','A_only','B_only','both'],sham=p0.tolist(),operation=p1.tolist(),sham_A_B_union=m0.tolist(),operation_A_B_union=m1.tolist(),contrast=delta.tolist(),contrast_covariance=cov.tolist(),nominal_marginal95=np.column_stack([delta-1.96*se,delta+1.96*se]).tolist(),valid=bool(v0 and v1),warning='Same-culture joint outcomes; invalid simplex or quadrature flagged. Unadjusted marginal Wald intervals, known calibration and independent units/arms; no causal or detection validation.')
if __name__=='__main__':
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('csv');p.add_argument('--mean-sham',required=True,type=float);p.add_argument('--mean-operation',required=True,type=float);p.add_argument('--architecture',choices=['intensity','founder'],required=True);a=p.parse_args();print(json.dumps(run(a.csv,a.mean_sham,a.mean_operation,a.architecture),indent=2))


==> anc/repro/joint_results.json <==
{
  "seed": 20261128,
  "mark_probabilities": [
    [
      0.4,
      0.25,
      0.25,
      0.1
    ],
    [
      0.55,
      0.1,
      0.1,
      0.25
    ]
  ],
  "two_arm_experiments": 400,
  "rows": [
    {
      "regime": "poisson",
      "n": 2000,
      "method": "intensity",
      "target": "A",
      "truth": 0.0,
      "mean": -0.00020862794775502346,
      "rmse": 0.017779767555204884,
      "coverage_all": 0.94,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "intensity",
      "target": "B",
      "truth": 0.0,
      "mean": 0.0009604454285235236,
      "rmse": 0.016789275178511736,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "intensity",
      "target": "union",
      "truth": -0.15,
      "mean": -0.14902448255775957,
      "rmse": 0.02939271188092057,
      "coverage_all": 0.89,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "intensity",
      "target": "both",
      "truth": 0.15,
      "mean": 0.14977630003852804,
      "rmse": 0.016366544390105008,
      "coverage_all": 0.94,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "founder",
      "target": "A",
      "truth": 0.0,
      "mean": 0.0008362777992956195,
      "rmse": 0.014391889216294643,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "founder",
      "target": "B",
      "truth": 0.0,
      "mean": 0.0017807196121959877,
      "rmse": 0.01498854575327401,
      "coverage_all": 0.93,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "founder",
      "target": "union",
      "truth": -0.15,
      "mean": -0.14721567247104364,
      "rmse": 0.021458729228520136,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "founder",
      "target": "both",
      "truth": 0.15,
      "mean": 0.14983266988253524,
      "rmse": 0.016871859916215898,
      "coverage_all": 0.93,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "oracle",
      "target": "A",
      "truth": 0.0,
      "mean": 0.0007129958938582281,
      "rmse": 0.0075354578254873,
      "coverage_all": 0.94,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "oracle",
      "target": "B",
      "truth": 0.0,
      "mean": 0.000808187428101852,
      "rmse": 0.00694322604187766,
      "coverage_all": 0.92,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "oracle",
      "target": "union",
      "truth": -0.15,
      "mean": -0.14900676810790958,
      "rmse": 0.007853737661398347,
      "coverage_all": 0.92,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 2000,
      "method": "oracle",
      "target": "both",
      "truth": 0.15,
      "mean": 0.15052795142986966,
      "rmse": 0.005215475103802479,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "intensity",
      "target": "A",
      "truth": 0.0,
      "mean": 0.00029916647798189534,
      "rmse": 0.007041365770025962,
      "coverage_all": 0.96,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "intensity",
      "target": "B",
      "truth": 0.0,
      "mean": -0.0006766968164682746,
      "rmse": 0.007816875104746048,
      "coverage_all": 0.93,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "intensity",
      "target": "union",
      "truth": -0.15,
      "mean": -0.15047735256831907,
      "rmse": 0.011844395002954436,
      "coverage_all": 0.96,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "intensity",
      "target": "both",
      "truth": 0.15,
      "mean": 0.15009982222983267,
      "rmse": 0.007069423687109645,
      "coverage_all": 0.96,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "founder",
      "target": "A",
      "truth": 0.0,
      "mean": 0.0003124636596826536,
      "rmse": 0.0055324547561940085,
      "coverage_all": 0.97,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "founder",
      "target": "B",
      "truth": 0.0,
      "mean": -0.0003404057396426108,
      "rmse": 0.006696461798751099,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "founder",
      "target": "union",
      "truth": -0.15,
      "mean": -0.15013613868600348,
      "rmse": 0.009427743327745628,
      "coverage_all": 0.92,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "founder",
      "target": "both",
      "truth": 0.15,
      "mean": 0.15010819660604352,
      "rmse": 0.007245256560609793,
      "coverage_all": 0.94,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "oracle",
      "target": "A",
      "truth": 0.0,
      "mean": 0.00013707774029630805,
      "rmse": 0.0029431695491120577,
      "coverage_all": 0.96,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "oracle",
      "target": "B",
      "truth": 0.0,
      "mean": -6.142768907025365e-05,
      "rmse": 0.003124182683362145,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "oracle",
      "target": "union",
      "truth": -0.15,
      "mean": -0.15007787938482606,
      "rmse": 0.0031579288310317065,
      "coverage_all": 0.98,
      "valid": 100
    },
    {
      "regime": "poisson",
      "n": 10000,
      "method": "oracle",
      "target": "both",
      "truth": 0.15,
      "mean": 0.1501535294360521,
      "rmse": 0.002362955408548013,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "intensity",
      "target": "A",
      "truth": 0.0,
      "mean": 0.0006970585106002769,
      "rmse": 0.011594090032127202,
      "coverage_all": 0.91,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "intensity",
      "target": "B",
      "truth": 0.0,
      "mean": 0.00046089411204551815,
      "rmse": 0.011279892440462631,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "intensity",
      "target": "union",
      "truth": -0.15,
      "mean": -0.07020911771958062,
      "rmse": 0.08149907010598438,
      "coverage_all": 0.0,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "intensity",
      "target": "both",
      "truth": 0.15,
      "mean": 0.07136707034222642,
      "rmse": 0.07923610106847416,
      "coverage_all": 0.0,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "founder",
      "target": "A",
      "truth": 0.0,
      "mean": 0.0024961937331792793,
      "rmse": 0.01647083352610754,
      "coverage_all": 0.92,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "founder",
      "target": "B",
      "truth": 0.0,
      "mean": -0.00047554270285397714,
      "rmse": 0.01607533142712884,
      "coverage_all": 0.96,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "founder",
      "target": "union",
      "truth": -0.15,
      "mean": -0.14885840369381687,
      "rmse": 0.023916057550558235,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "founder",
      "target": "both",
      "truth": 0.15,
      "mean": 0.1508790547241422,
      "rmse": 0.017220178208057203,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "oracle",
      "target": "A",
      "truth": 0.0,
      "mean": -0.0005073976337381781,
      "rmse": 0.0066758968438002005,
      "coverage_all": 0.98,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "oracle",
      "target": "B",
      "truth": 0.0,
      "mean": -0.00038388182490080693,
      "rmse": 0.006559771105993249,
      "coverage_all": 0.96,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "oracle",
      "target": "union",
      "truth": -0.15,
      "mean": -0.1505796137955875,
      "rmse": 0.006967139792087882,
      "coverage_all": 0.94,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 2000,
      "method": "oracle",
      "target": "both",
      "truth": 0.15,
      "mean": 0.14968833433694853,
      "rmse": 0.00520904507694731,
      "coverage_all": 0.93,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "intensity",
      "target": "A",
      "truth": 0.0,
      "mean": -0.0001716203770243796,
      "rmse": 0.005156242699299263,
      "coverage_all": 0.94,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "intensity",
      "target": "B",
      "truth": 0.0,
      "mean": 0.0005645348912015274,
      "rmse": 0.005590671529694954,
      "coverage_all": 0.91,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "intensity",
      "target": "union",
      "truth": -0.15,
      "mean": -0.07118041690031043,
      "rmse": 0.07918166167949753,
      "coverage_all": 0.0,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "intensity",
      "target": "both",
      "truth": 0.15,
      "mean": 0.07157333141448756,
      "rmse": 0.07856881654726064,
      "coverage_all": 0.0,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "founder",
      "target": "A",
      "truth": 0.0,
      "mean": -0.0005026184589757076,
      "rmse": 0.007186491742902238,
      "coverage_all": 0.96,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "founder",
      "target": "B",
      "truth": 0.0,
      "mean": 0.0011960949809520505,
      "rmse": 0.00815336841948679,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "founder",
      "target": "union",
      "truth": -0.15,
      "mean": -0.1498727762443085,
      "rmse": 0.010236558237481439,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "founder",
      "target": "both",
      "truth": 0.15,
      "mean": 0.15056625276628485,
      "rmse": 0.007769401340199583,
      "coverage_all": 0.96,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "oracle",
      "target": "A",
      "truth": 0.0,
      "mean": -0.00015515279360709178,
      "rmse": 0.0029537913992142926,
      "coverage_all": 0.95,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "oracle",
      "target": "B",
      "truth": 0.0,
      "mean": 0.00024122129988531915,
      "rmse": 0.0027887209583567444,
      "coverage_all": 0.97,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "oracle",
      "target": "union",
      "truth": -0.15,
      "mean": -0.14998899546520486,
      "rmse": 0.003307793071735609,
      "coverage_all": 0.93,
      "valid": 100
    },
    {
      "regime": "untracked_gamma",
      "n": 10000,
      "method": "oracle",
      "target": "both",
      "truth": 0.15,
      "mean": 0.15007506397148304,
      "rmse": 0.002270371141237271,
      "coverage_all": 0.96,
      "valid": 100
    }
  ],
  "ideal_binary_design": [
    {
      "mean_founders": 1,
      "wells_per_arm": 3976,
      "total_founders_per_arm": 3976,
      "sd_at_2000": 0.020130290346841714
    },
    {
      "mean_founders": 2,
      "wells_per_arm": 2393,
      "total_founders_per_arm": 4786,
      "sd_at_2000": 0.015616153855658725
    },
    {
      "mean_founders": 3,
      "wells_per_arm": 1939,
      "total_founders_per_arm": 5817,
      "sd_at_2000": 0.014056188879099644
    },
    {
      "mean_founders": 4,
      "wells_per_arm": 1784,
      "total_founders_per_arm": 7136,
      "sd_at_2000": 0.013483016565486462
    },
    {
      "mean_founders": 5,
      "wells_per_arm": 1767,
      "total_founders_per_arm": 8835,
      "sd_at_2000": 0.01341840518750873
    },
    {
      "mean_founders": 6,
      "wells_per_arm": 1839,
      "total_founders_per_arm": 11034,
      "sd_at_2000": 0.013689054897858587
    },
    {
      "mean_founders": 8,
      "wells_per_arm": 2204,
      "total_founders_per_arm": 17632,
      "sd_at_2000": 0.014986997097264034
    },
    {
      "mean_founders": 10,
      "wells_per_arm": 2901,
      "total_founders_per_arm": 29010,
      "sd_at_2000": 0.01719458703208474
    }
  ],
  "optimal_lambda_p": 1.59362426004004,
  "pilot": {
    "levels": [
      0.5,
      1.0,
      1.5,
      2.0,
      3.0,
      4.0,
      6.0,
      8.0
    ],
    "wells_per_level": 48,
    "reps": 1000,
    "results": [
      {
        "p_low": 0.36,
        "p_high": 0.36,
        "rejection": 0.047
      },
      {
        "p_low": 0.36,
        "p_high": 0.32,
        "rejection": 0.074
      },
      {
        "p_low": 0.36,
        "p_high": 0.28,
        "rejection": 0.131
      },
      {
        "p_low": 0.36,
        "p_high": 0.2,
        "rejection": 0.521
      }
    ]
  },
  "calibration": {
    "linear_ratio": 1.125,
    "log_ratio": 1.1571960582963476,
    "equal_independent_allowance_linear": 0.029437251522859375,
    "equal_independent_allowance_log": 0.03648377159671066
  }
}

==> anc/repro/known_founders.py <==
"""Estimate positive-founder probability from observed original founder counts.
CSV: arm,unit_id,target_count,founder_count. Independent invariant marks.
No Poisson seeding or reference channel required. Boundary arms report unresolved.
"""
import argparse,csv,json,math
import numpy as np
from scipy.optimize import brentq

def arm(y,f):
    y=np.asarray(y,float);f=np.asarray(f,float)
    if len(y)<2 or not np.all(np.isfinite(y)) or not np.all(np.isfinite(f)) or np.any(y<0) or np.any(f<0) or np.any(y!=np.floor(y)) or np.any(f!=np.floor(f)):
        raise ValueError('Require nonnegative integer target and founder counts and at least two units')
    if np.any((f==0)&(y>0)):raise ValueError('Positive target in a zero-founder unit; model/data incompatible')
    n=len(f);keep=f>0;d=y[keep]>0;f=f[keep]
    if len(f)==0:return dict(n=n,informative_units=0,positive_probability=None,se=None,wald95=None,status='no original founders')
    if not d.any() or d.all():return dict(n=n,informative_units=len(f),positive_probability=float(d.all()),se=None,wald95=None,status='boundary estimate: non-Wald inference needed')
    def score(p):
        a=f[d]*np.log1p(-p);return np.sum(f[d]*np.exp(a)/(-np.expm1(a)))-f[~d].sum()
    p=brentq(score,1e-12,1-1e-12); a=f*np.log1p(-p);info=np.sum(f*f*np.exp(a)/(-np.expm1(a)))/(1-p)**2
    se=1/math.sqrt(info)
    return dict(n=n,informative_units=len(f),positive_probability=p,se=se,wald95=[p-1.96*se,p+1.96*se],status='interior estimate')

def run(path):
    data={'sham':([],[]),'operation':([],[])}; seen=set()
    with open(path,newline='') as file:
        for row in csv.DictReader(file):
            k=row['arm'],row['unit_id'];
            if k in seen:raise ValueError('Duplicate unit within arm')
            seen.add(k);data[k[0]][0].append(float(row['target_count']));data[k[0]][1].append(float(row['founder_count']))
    out={k:arm(*v) for k,v in data.items()};a,b=out['sham'],out['operation'];out['contrast']={'operation_minus_sham':None,'wald95':None,'direction':'unresolved'}
    if a['positive_probability'] is not None and b['positive_probability'] is not None:out['contrast']['operation_minus_sham']=b['positive_probability']-a['positive_probability']
    if a['se'] is not None and b['se'] is not None:
        delta=out['contrast']['operation_minus_sham'];err=1.96*math.hypot(a['se'],b['se']);lo,hi=delta-err,delta+err;out['contrast'].update(wald95=[lo,hi],direction='positive' if lo>0 else 'negative' if hi<0 else 'unresolved')
    out['assumptions']='Original founder counts observed before assignment; independent units and arms; independent invariant founder marks conditional on F; endpoint is counted target. Wald intervals presume interior regularity and do not include calibration, clustering or detection errors.'
    return out
if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('csv');args=parser.parse_args();print(json.dumps(run(args.csv),indent=2,allow_nan=False))


==> anc/repro/make_demo.py <==
import csv
from pathlib import Path
import numpy as np
rng=np.random.default_rng(20261128)
with Path(__file__).with_name('demo.csv').open('w',newline='') as f:
 w=csv.writer(f);w.writerow(['arm','unit_id','target_count','reference_count'])
 for arm,e,q in [('sham',1,.2),('operation',.5,.4)]:
  h=rng.choice([.5,1.5],10000); n1=rng.poisson(5*h*2*e*q*(1-q)); n2=rng.poisson(5*h*e*q*q); z=rng.poisson(8*h)
  w.writerows((arm,i,int(y),int(r)) for i,(y,r) in enumerate(zip(n1+2*n2,z)))


==> anc/repro/make_joint_demo.py <==
import numpy as np,csv
from pathlib import Path
p=Path(__file__).resolve().parent;rng=np.random.default_rng(9823)
with (p/'demo_joint.csv').open('w',newline='') as f:
 w=csv.writer(f);w.writerow(['arm','unit_id','target_a','target_b','reference_count'])
 for arm,probs in [('sham',[.4,.25,.25,.1]),('operation',[.55,.1,.1,.25])]:
  h=rng.choice([.5,1.5],10000)*rng.gamma(2,.5,10000);n=rng.poisson(5*h[:,None]*np.array(probs));z=rng.poisson(1.6*n.sum(1))
  for i,(a,b,c) in enumerate(zip(n[:,1]+n[:,3],n[:,2]+n[:,3],z)):w.writerow([arm,i,a,b,c])


==> anc/repro/make_known_demo.py <==
"""Independent synthetic demonstration: measured original founder counts."""
import numpy as np,csv
from pathlib import Path
r=np.random.default_rng(20261129)
with Path(__file__).with_name('demo_known_founders.csv').open('w',newline='') as f:
 w=csv.writer(f);w.writerow(['arm','unit_id','target_count','founder_count'])
 for a,p in [('sham',.36),('operation',.32)]:
  h=r.choice([.5,1.5],10000);n=r.poisson(5*h);y=r.binomial(n,p)
  w.writerows((a,i,int(k),int(j)) for i,(k,j) in enumerate(zip(y,n)))


==> anc/repro/pachinko.py <==
"""Calibrated aggregate founder outcome inference; conditional statistical intervals, not clinical software."""
import argparse,csv,json
import numpy as np
from numpy.polynomial.legendre import leggauss

def estimate(y,z,m,nodes=48,architecture='intensity'):
    y=np.asarray(y,dtype=float);z=np.asarray(z,dtype=float)
    if y.ndim!=1 or z.ndim!=1 or len(y)<2 or len(y)!=len(z) or not np.isfinite(m) or m<=0 or not np.all(np.isfinite(y)) or not np.all(np.isfinite(z)) or np.any(y<0) or np.any(z<0) or np.any(y!=np.floor(y)) or np.any(y>=2**53):raise ValueError('Need >=2 independent units, nonnegative integer target counts below 2^53, finite nonnegative reference, positive mean founders')
    if architecture not in ('intensity','founder'):raise ValueError('Unknown reference architecture')
    # Sparse histogram: no allocation proportional to maximum target count.
    k,idx=np.unique(y,return_inverse=True);n=len(y);mz=z.mean();py=np.bincount(idx)/n;zy=np.bincount(idx,weights=z)/n
    if mz<=0:raise ValueError('No positive reference information')
    if k[0]!=0 or zy[0]<=0:raise ValueError('No reference-weighted zero-target units: endpoint inference unstable; no point estimate')
    s,w=leggauss(nodes);s=(s+1)/2;w=w/2;W=s[:,None]**k;D=W*k[None,:]/s[:,None];A=D@py;B=W@zy
    if np.any(B<=0):raise ValueError('Nonpositive denominator')
    Q=w@(A/B);J=mz/m*Q;IFJ=(z-mz)*Q/m+mz/m*((w/B@D)[idx]-z*(w*A/B**2@W)[idx]);seJ=IFJ.std(ddof=1)/np.sqrt(n)
    est=J if architecture=='intensity' else -np.expm1(-J);IF=IFJ if architecture=='intensity' else np.exp(-J)*IFJ;se=IF.std(ddof=1)/np.sqrt(n)
    if not np.all(np.isfinite([J,seJ,est,se])):raise ValueError('Nonfinite estimate or SE')
    return dict(n=n,architecture=architecture,positive_probability=float(est),se=float(se),wald95=[float(est-1.96*se),float(est+1.96*se)],integral_J=float(J),integral_se=float(seJ),mean_founders=m,mean_reference=float(mz),zero_target_units=int((y==0).sum()),reference_weighted_zero_fraction=float(zy[0]/mz),valid_probability=bool(0<=est<=1)),IF

def arm(y,z,m,nodes=48,architecture='intensity'):
    return estimate(y,z,m,nodes,architecture)[0]

def run(path,ms,mo,architecture='intensity'):
    data={'sham':([],[]),'operation':([],[])};seen=set()
    with open(path,newline='') as f:
        for r in csv.DictReader(f):
            key=(r['arm'],r['unit_id'])
            if key in seen:raise ValueError('Duplicate unit identifier within arm')
            seen.add(key);y,z=data[r['arm']];y.append(float(r['target_count']));z.append(float(r['reference_count']))
    out={}
    for label,m in [('sham',ms),('operation',mo)]:
        y,z=data[label];a=arm(y,z,m,48,architecture);b=arm(y,z,m,96,architecture);a['quadrature_difference_48_96']=abs(a['positive_probability']-b['positive_probability']);a['integral_difference_48_96']=abs(a['integral_J']-b['integral_J']);out[label]=a
    a,b=out['sham'],out['operation'];d=b['positive_probability']-a['positive_probability'];se=np.hypot(a['se'],b['se']);lo,hi=d-1.96*se,d+1.96*se
    stable=all(x['valid_probability'] and x['integral_difference_48_96']<=1e-5 for x in [a,b]);out['contrast']={'operation_minus_sham':d,'wald95':[lo,hi],'direction':('unresolved: invalid arm estimate or numerical instability' if not stable else 'positive' if lo>0 else 'negative' if hi<0 else 'unresolved')}
    out['assumptions']=('Independent units/arms, invariant iid marks, known mean original founders. '+('Conditional Poisson founders and conditional-mean intensity reference E[Z|H,Y]=cH.' if architecture=='intensity' else 'Arbitrary founder counts and conditional-mean actual-founder reference E[Z|F,Y]=cF.')+' Statistical intervals exclude calibration error and misspecification. Direction is nominal, conditional on assumptions.')
    return out
if __name__=='__main__':
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('csv');p.add_argument('--mean-sham',required=True,type=float);p.add_argument('--mean-operation',required=True,type=float);p.add_argument('--architecture',choices=['intensity','founder'],default='intensity');a=p.parse_args();print(json.dumps(run(a.csv,a.mean_sham,a.mean_operation,a.architecture),indent=2))


==> anc/repro/publication_figures.py <==
"""Publication-scale figures, redrawn from unchanged RC5 replicate arrays and exact examples."""
from pathlib import Path
import json,numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch,Circle,FancyArrowPatch,Rectangle
from matplotlib.lines import Line2D
from scipy.stats import beta,norm
p=Path(__file__).resolve().parent; out=p.parent/'figures'; out.mkdir(exist_ok=True)
W=180/25.4; C='#316E65'; O='#A77540'; G='#777B7C'; B='#58798B'; K='#222222'; L='#D9DEDA'; rng=np.random.default_rng(391)
plt.rcParams.update({'font.family':'sans-serif','font.sans-serif':['Liberation Sans','DejaVu Sans'],'font.size':10,'axes.labelsize':10,'xtick.labelsize':9,'ytick.labelsize':9,'legend.fontsize':9,'mathtext.fontset':'stixsans','axes.linewidth':.7,'xtick.major.width':.7,'ytick.major.width':.7,'text.color':K,'axes.labelcolor':K,'pdf.fonttype':42,'svg.fonttype':'none','axes.spines.top':False,'axes.spines.right':False,'legend.frameon':False,'axes.titlepad':7})
def fig(h): return plt.figure(figsize=(W,h),layout='constrained')
def panel(a,letter,title):
 a.set_title(r'$\bf{'+letter+'}$  '+title,loc='left',fontsize=11,pad=8)
def save(f,n):
 f.savefig(out/f'figure{n}.pdf'); f.savefig(out/f'figure{n}.svg'); f.savefig(out/f'figure{n}.png',dpi=600);plt.close(f)
def schematic(a,letter,title):
 a.set(xlim=(0,10),ylim=(0,6));a.axis('off');panel(a,letter,title)
def text(a,x,y,s,**kw):a.text(x,y,s,ha=kw.pop('ha','center'),va=kw.pop('va','center'),**kw)
def dot(a,x,y,col=C,size=.19):a.add_patch(Circle((x,y),size,fc=col,ec='white',lw=.7,zorder=4))
def arrow(a,x,y,X,Y,col=G,lw=1.4,style='-'):
 a.add_patch(FancyArrowPatch((x,y),(X,Y),arrowstyle='-|>',mutation_scale=10,linewidth=lw,linestyle=style,color=col,shrinkA=3,shrinkB=3))
def box(a,x,y,w,h,s,fc='#F3F5F2',ec='#B6BCB7',fs=10):
 a.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=.04,rounding_size=.10',fc=fc,ec=ec,lw=.8));text(a,x+w/2,y+h/2,s,fontsize=fs)
def arr(n):return np.load(p/'replicates'/f'{n}.npz')['contrast']*100
def violin(a,v,pos,col,w=.69,h=False):
 v=np.asarray(v);v=v[np.isfinite(v)]
 if not len(v):return
 if len(v)>1 and np.ptp(v)>1e-10:
  z=a.violinplot(v,positions=[pos],widths=w,showextrema=False,vert=not h,bw_method='scott')
  for q in z['bodies']:q.set_facecolor(col);q.set_edgecolor(col);q.set_alpha(.19);q.set_linewidth(.6)
 j=rng.uniform(-w*.29,w*.29,len(v));lo,med,hi=np.quantile(v,[.25,.5,.75]);
 if h:
  a.scatter(v,pos+j,s=4,c=col,alpha=.31,lw=0);a.plot([lo,hi],[pos,pos],c=col,lw=2.1);a.plot([med,med],[pos-w*.25,pos+w*.25],c=K,lw=1.25)
 else:
  a.scatter(pos+j,v,s=4,c=col,alpha=.31,lw=0);a.plot([pos,pos],[lo,hi],c=col,lw=2.1);a.plot([pos-w*.25,pos+w*.25],[med,med],c=K,lw=1.25)
def key(a,labs,cols,ncol=2):
 a.axis('off');a.legend([Line2D([0],[0],marker='o',linestyle='',color=c,markersize=6) for c in cols],labs,loc='center',ncol=ncol,handletextpad=.35,columnspacing=1.1)
def grid(a,axis='y'):a.grid(axis=axis,color='#D0D5D1',lw=.6,alpha=.65);a.set_axisbelow(True)
# Figure 1: compact six-panel scientific architecture.
f=fig(6.9); gs=f.add_gridspec(3,2,height_ratios=[1.25,1,1]); a,b,c,d,e,h=[f.add_subplot(gs[i,j]) for i in range(3) for j in range(2)]
schematic(a,'a','An evolving landscape');
for cx,ch in [(2.45,False),(7.55,True)]:
 text(a,cx,5.55,'After operation' if ch else 'Before operation',fontsize=10)
 a.add_patch(FancyBboxPatch((cx-2.15,.65),4.3,4.5,boxstyle='round,pad=.04',fc='#F6F5F0',ec='#C5C3BA',lw=.8))
 dot(a,cx,4.75,C,.22)
 for yy,offset in [(4.0,[-1.2,0,1.2]),(3.15,[-.65,.65]),(2.3,[-1.2,0,1.2])]:
  for dx in offset:dot(a,cx+dx,yy,'#A6AAA6',.11)
 for dx in [-1.15,1.15]:
  lw=(2.5 if dx>0 else 1.1) if ch else (1.1 if dx>0 else 2.5)
  pts=np.array([(cx,4.65),(cx+dx*.4,3.78),(cx+dx*.07,3.0),(cx+dx*.78,2.0),(cx+dx,1.2)])
  a.plot(pts[:,0],pts[:,1],c=C,lw=lw,alpha=.9);arrow(a,*pts[-2],*pts[-1],C,lw);text(a,cx+dx,.91,'A' if dx<0 else 'B',fontsize=10)
 a.plot([cx+.6,cx+1.7],[3.3,3.3],c=O,lw=1 if ch else 3.6,ls='--' if ch else '-',solid_capstyle='round')
arrow(a,4.65,3.0,5.35,3.0,O,1.7)
schematic(b,'b','From possible to observed');
for y,lab,fc in [(4.8,'Possible','#F6F5F0'),(2.9,'Realized','#EAF0EB'),(1.0,'Observed','#EFF1F0')]:
 b.add_patch(FancyBboxPatch((.15,y-.63),9.7,1.26,boxstyle='round,pad=.03',fc=fc,ec='#C6CAC6',lw=.7));text(b,.42,y,lab,ha='left',weight='medium')
for x in [4.25,5.25,6.25,7.25,8.25,9.25]:dot(b,x,4.8,'#A6AAA6',.12)
for x in [5.25,7.25,9.25]:dot(b,x,2.9,C,.16);arrow(b,x,4.15,x,3.53,C)
for x in [4.25,6.25,8.25]:text(b,x,3.82,'×',color=O,fontsize=12)
for x in [6.2,9.25]:b.add_patch(Rectangle((x-.19,.84),.38,.32,fc='white',ec=G,lw=.9))
for x,X in [(5.25,6.2),(7.25,6.2),(9.25,9.25)]:arrow(b,x,2.25,X,1.66,C)
schematic(c,'c','Deflection');dot(c,1.0,3);arrow(c,1.3,3,4.4,3);dot(c,4.5,3,G);arrow(c,4.7,3.2,8.2,4.4,C,2.8);arrow(c,4.7,2.8,8.2,1.6,G,1,'--');dot(c,8.4,4.5,C);dot(c,8.4,1.5,G);text(c,8.4,5.1,'Fate A');text(c,8.4,.9,'Fate B');text(c,4.3,.3,'Distribution of viable destinations',fontsize=9.5)
schematic(d,'d','Gating');
for y in [1.7,3,4.3]:dot(d,1.2,y);arrow(d,1.5,y,4.2,y)
d.plot([4.6,4.6],[.9,2.45],c=O,lw=5,solid_capstyle='round');d.plot([4.6,4.6],[3.55,5.1],c=O,lw=5,solid_capstyle='round');arrow(d,4.9,3,8.5,3,C,2.4);dot(d,8.7,3);text(d,7,3.7,'Accepted');text(d,5,.3,'Passage per opportunity',fontsize=9.5)
schematic(e,'e','Trapping');dot(e,1.2,3);arrow(e,1.5,3,4.7,3);dot(e,5,3);e.add_patch(FancyArrowPatch((4.6,3.3),(5.4,3.3),connectionstyle='arc3,rad=-1.55',arrowstyle='-|>',mutation_scale=11,color=O,lw=1.5));arrow(e,5.3,3,8.4,3,G,1,'--');dot(e,8.6,3,G);text(e,4.8,1.8,'Residence');text(e,8.5,1.8,'Escape');text(e,5,.3,'Time in a viable state',fontsize=9.5)
schematic(h,'f','Poising');
for y,col in [(4.0,C),(2,G)]:dot(h,1.3,y,G);arrow(h,1.5,y,3.4,y);dot(h,3.7,y,G);arrow(h,4,y,7.7,y,col);dot(h,8,y,col)
h.plot([5.3,5.3],[1.3,4.7],c=O,lw=1.5,ls='--');text(h,2.7,5.15,'Same observed state');text(h,5.3,.8,'Challenge');text(h,8,4.6,'Response');text(h,8,1.4,'No response');save(f,1)
# Figure 2: founder denominator and measurement architecture.
f=fig(5.95);gs=f.add_gridspec(2,2,height_ratios=[1,1.2]);a,b,c,d=[f.add_subplot(gs[i,j]) for i in range(2) for j in range(2)]
panel(a,'a','Conditional and overall success')
for y,v,w,col in [(1,36,64,O),(0,36,32,C)]:
 a.plot([v,w],[y,y],c=col,lw=2);a.scatter(v,y,facecolor='white',edgecolor=G,s=44,zorder=4);a.scatter(w,y,c=col,s=44,zorder=4);text(a,v,y+.20,f'{v}%',fontsize=10);text(a,w,y-.20,f'{w}%',fontsize=10)
a.set(yticks=[0,1],yticklabels=['All assigned','Established'],xlim=(19,76),ylim=(-.43,1.43),xlabel='Positive outcome probability (%)');a.spines['left'].set_visible(False);a.tick_params(axis='y',length=0);text(a,69,1,'+28',color=O);text(a,23,0,'−4',color=C)
panel(b,'b','Capability-reversal boundary');x=np.linspace(1,4,301);b.fill_between(x,.1,1/x,color=O,alpha=.15);b.fill_between(x,1/x,1,color=C,alpha=.12);b.plot(x,1/x,c=K,lw=1.1);b.scatter([.64/.36],[.5],c=C,s=36,edgecolor=K,zorder=4);text(b,2.75,.77,'Gain',color=C);text(b,1.55,.25,'Loss',color=O);b.annotate('Example',(.64/.36,.5),(2.3,.44),fontsize=9,arrowprops=dict(arrowstyle='-',lw=.7));b.set(xlim=(1,4),ylim=(.1,1),xlabel='Conditional capability multiplier',ylabel='Establishment multiplier');
for a,letter,mode in [(c,'c','Intensity reference'),(d,'d','Actual-founder reference')]:
 schematic(a,letter,mode);box(a,2.3,4.92,5.4,.78,'Effective exposure $H$');box(a,2.3,3.67,5.4,.78,'Founder number $F$');arrow(a,5,4.92,5,4.45);box(a,.25,2.06,4.35,.8,'Reference $Z$','#F3EAE0' if letter=='c' else '#E7F0EB',O if letter=='c' else C);box(a,5.4,2.06,4.35,.8,'Target count $Y$');arrow(a,6.1,3.67,7.4,2.86)
 if letter=='c':
  a.plot([2.3,1.0,1.0],[5.3,5.3,3.15],c=O,lw=1.1);arrow(a,1,3.15,1.9,2.86,O);text(a,5,3.22,r'$F\mid H\sim\mathrm{Poisson}(\lambda H)$',fontsize=10,bbox=dict(facecolor='white',edgecolor='none',pad=1));text(a,5,1.65,r'$\mathbb{E}[Z\mid H,Y]=cH$',fontsize=11);eq=r'$\phi(y)=1-J(y)$'
 else:
  arrow(a,3.5,3.67,2.4,2.86,C);text(a,5,3.22,'Any count law',fontsize=10,bbox=dict(facecolor='white',edgecolor='none',pad=1));text(a,5,1.65,r'$\mathbb{E}[Z\mid F,Y]=cF$',fontsize=11);eq=r'$\phi(y)=\exp\{-J(y)\}$'
 box(a,.6,.17,8.8,1.02,eq+'\nIndependent mean-founder calibration','#EDF2EF',C,10)
save(f,2)
# Figure 3: exact bias plus all original benchmark replicate distributions.
f=fig(6.45);gs=f.add_gridspec(4,1,height_ratios=[.85,1.35,1.35,.22]);a,b,d,k=[f.add_subplot(gs[i,0]) for i in range(4)];panel(a,'a','Two sources of apparent facilitation');v=[.8,19/15,34/15,.8];a.axhline(1,ls='--',c=G,lw=.9);a.plot(range(4),v,c=G,lw=1.2);a.scatter(range(4),v,s=35,c=[C,O,O,C],zorder=3);a.set(xticks=range(4),xticklabels=['True acceptance','Survivor-weighted\nopportunity','Shared exposure\nadded','Both corrections'],ylabel='Apparent ratio',ylim=(.45,2.85));
for i,w in enumerate(v):text(a,i,w+.18,f'{w:.3f}',fontsize=10)
cols=[C,B,O,G];labs=['Reference integral','Generating-function matching','Homogeneous model','Direct lineage'];panel(b,'b','Sampling distributions under shared exposure');
for i,N in enumerate([200,2000,10000]):
 for j,col in enumerate(cols):violin(b,arr(f'benchmark_shared_exposure_{N}')[:,j],i*5+j,col,.78)
b.set(xticks=[1.5,6.5,11.5],xticklabels=['200','2,000','10,000'],xlabel='Independent cultures per arm',ylabel='Contrast\n(percentage points)');b.axhline(-4,ls='--',c=K,lw=.9);grid(b)
panel(d,'c','Bias persists with increasing replication');sc=['homogeneous','shared_exposure','nonpoisson_reference','mark_shift'];sl=['Homogeneous','Shared\nexposure','Non-Poisson\nreference','Exposure changes\nresponse']
for i,s in enumerate(sc):
 for j,col in enumerate(cols):violin(d,arr(f'benchmark_{s}_10000')[:,j],i*5+j,col,.78)
 d.plot([i*5-.48,i*5+3.48],[-7 if s=='mark_shift' else -4]*2,c=K,ls='--',lw=1)
d.set(xticks=[1.5,6.5,11.5,16.5],xticklabels=sl,ylabel='Contrast\n(percentage points)');grid(d);key(k,labs,cols);save(f,3)
# Figure 4: reference mismatch and arbitrary seeding. Shared scale for seeding.
f=fig(6.85);gs=f.add_gridspec(4,1,height_ratios=[2.05,.30,1.4,.20]);a,k,b,l=[f.add_subplot(gs[i,0]) for i in range(4)];panel(a,'a','Reference mismatch and selection');sc=['matched','both_rho_0.5','operation_rho_0.5','operation_rho_0','selection_matched','selection_operation_rho_0.5'];sl=['Matched','Both arms','Operation only','Independent exposure','Selection, matched','Selection, mismatch'];pop=json.load(open(p/'results.json'))['population']
for i,s in enumerate(sc):
 truth=100*pop[i]['contrast'];
 for j,col in enumerate([C,O,G]):violin(a,arr(f'robustness_{s}_10000')[:,j],i*3.7+j,col,.8,True)
 a.plot([truth]*2,[i*3.7-.45,i*3.7+2.45],c=K,ls='--',lw=.9)
a.set(yticks=np.arange(6)*3.7+1,yticklabels=sl,xlabel='Contrast (percentage points)');a.invert_yaxis();a.tick_params(axis='y',length=0);grid(a,'x');key(k,['Intensity reference','Known founders','Direct lineage'],[C,O,G],3)
panel(b,'b','Alternative seeding distributions');laws=['poisson','fixed','nb_unmatched','nb_matched','zip_unmatched','nb_operation'];labels=['Poisson','Fixed count','Untracked\ngamma','Matched\ngamma','Zero-inflated','Operation-only\ngamma']
for i,s in enumerate(laws):
 for j,col in enumerate([O,C]):violin(b,arr(f'seeding_{s}_10000')[:,j],i*3+j,col,.8)
b.set(xticks=np.arange(6)*3+.5,xticklabels=labels,ylabel='Contrast\n(percentage points)');b.axhline(-4,ls='--',c=K,lw=.9);grid(b);key(l,['Intensity reference','Actual-founder reference'],[O,C],2);save(f,4)
# Figure 5: exact joint law, simulation and calibrated challenge.
f=fig(7.2);gs=f.add_gridspec(5,1,height_ratios=[.95,.25,1.55,1.55,1.4]);a,k,b,d,e=[f.add_subplot(gs[i,0]) for i in range(5)];panel(a,'a','The same marginal frequencies can conceal a joint change');pr=np.array([[.4,.25,.25,.1],[.55,.1,.1,.25]]);cc=['#D9DEDA','#8CB4AA','#D0B589',C];left=np.zeros(2)
for i,lab in enumerate(['Neither','A only','B only','Both']):
 a.barh([1,0],pr[:,i]*100,left=left,color=cc[i],height=.56);[text(a,left[j]+50*pr[j,i],1-j,f'{100*pr[j,i]:.0f}%',color='white' if i==3 else K,fontsize=10) for j in range(2)];left+=100*pr[:,i]
a.set(yticks=[0,1],yticklabels=['Operation','Sham'],xlim=(0,100),xlabel='Founder pattern probability (%)');a.tick_params(axis='y',length=0);a.spines['left'].set_visible(False);key(k,['Neither','A only','B only','Both'],cc,4)
for ax,reg,letter,title in [(b,'poisson','b','Matched conditional Poisson seeding'),(d,'untracked_gamma','c','Additional untracked seeding variation')]:
 panel(ax,letter,title)
 for i,t in enumerate(['A','B','Either','Both']):
  for j,m in enumerate(['intensity','founder','oracle']):violin(ax,arr(f'joint_{reg}_10000_{m}')[:,i],i*4+j,[O,C,G][j],.75)
  ax.plot([i*4-.48,i*4+2.48],[0 if i<2 else -15 if i==2 else 15]*2,c=K,ls='--',lw=.9)
 ax.set(xticks=np.arange(4)*4+1,xticklabels=['A','B','Either','Both'],ylabel='Contrast\n(percentage points)');grid(ax)
lo=min(b.get_ylim()[0],d.get_ylim()[0]);hi=max(b.get_ylim()[1],d.get_ylim()[1]);b.set_ylim(lo,hi);d.set_ylim(lo,hi);b.legend([Line2D([0],[0],marker='o',ls='',color=x) for x in [O,C,G]],['Intensity','Actual-founder','Direct lineage'],loc='upper left',ncol=3,fontsize=9,handletextpad=.3,columnspacing=.8)
schematic(e,'d','Identical passive observations, different challenge responses');
for cx,pv,lab in [(2.5,0,'Architecture I'),(7.5,1/3,'Architecture II')]:
 text(e,cx,5.5,lab,weight='medium');e.scatter(cx,4.7,s=145,c=G,zorder=4);text(e,cx,4.7,'b',color='white',fontsize=10,zorder=5)
 for dx,prob,s in [(-1.12,1-pv,r'$a_1$'),(1.12,pv,r'$a_2$')]:
  arrow(e,cx,4.45,cx+dx,3.2,C if prob else G,1.5 if prob else .8,'-' if prob else '--');e.scatter(cx+dx,2.95,s=180,c=C,zorder=4);text(e,cx+dx,2.95,s,color='white',fontsize=10,zorder=5);text(e,cx+dx*.63,3.9,'1' if prob==1 else '0' if prob==0 else '2/3' if dx<0 else '1/3',fontsize=9)
 text(e,cx,2.16,'Observed label a: 100%',fontsize=10);text(e,cx,.7,'Challenge response: '+('0' if pv==0 else '1/3'),fontsize=10,weight='medium')
e.plot([5,5],[.45,5.85],c='#D0D5D1',lw=.7);save(f,5)
# Figure 6: design calculations and calibrated sensitivity, no replicate distributions invented.
r=json.load(open(p/'joint_results.json'));f=fig(5.55);gs=f.add_gridspec(2,2);a,b,c,d=[f.add_subplot(gs[i,j]) for i in range(2) for j in range(2)];panel(a,'a','Information per culture');x=np.linspace(.65,11,300);var=(np.expm1(x*.36)+np.expm1(x*.32))/x**2;n=(norm.ppf(.975)+norm.ppf(.8))**2*var/.04**2;a.plot(x,n,c=C,lw=1.6);a.scatter([v['mean_founders'] for v in r['ideal_binary_design']],[v['wells_per_arm'] for v in r['ideal_binary_design']],c=C,s=16);a.set(xlabel='Mean founders per culture',ylabel='Cultures per arm',ylim=(0,6100));grid(a)
panel(b,'b','Dilution-trend test');pr=r['pilot']['results'];x=np.array([100*(v['p_low']-v['p_high']) for v in pr]);k=np.array([round(1000*v['rejection']) for v in pr]);y=k/10;lo=beta.ppf(.025,k,1001-k)*100;hi=beta.ppf(.975,k+1,1000-k)*100;b.errorbar(x,y,yerr=[y-lo,hi-y],fmt='o',color=C,capsize=2.5,ms=4.5);b.axhline(5,c=G,ls='--',lw=.8);b.set(xlabel='Response decrease\n(percentage points)',ylabel='Rejection probability (%)',ylim=(0,60));grid(b)
panel(c,'c','Bias from untracked exposure');v=np.linspace(0,.6,200);bias=20*(np.log(np.cosh(5*.36*v))-np.log(np.cosh(5*.32*v)));c.plot(v*100,bias,c=O,lw=1.5);c.set(xlabel='Exposure coefficient of variation (%)',ylabel='Bias (percentage points)');grid(c)
panel(d,'d','Calibration asymmetry');eps=np.linspace(0,.1,201);kl=(1-eps)/(1+eps);ku=1/kl
for mode,col in [('linear',O),('log',C)]:
 fun=(lambda a,k:a*k) if mode=='linear' else (lambda a,k:1-(1-a)**k);lo=100*(fun(.32,kl)-fun(.36,ku));hi=100*(fun(.32,ku)-fun(.36,kl));d.fill_between(100*eps,lo,hi,color=col,alpha=.10);d.plot(100*eps,hi,c=col,lw=1.2,label='Intensity' if mode=='linear' else 'Actual-founder');d.plot(100*eps,lo,c=col,lw=1.2);d.plot(100*eps,100*(fun(.32,kl)-fun(.36,kl)),c=col,lw=.7,ls=':');d.plot(100*eps,100*(fun(.32,ku)-fun(.36,ku)),c=col,lw=.7,ls=':')
d.axhline(0,ls='--',c=K,lw=.8);d.set(xlabel='Allowance per calibration (%)',ylabel='Contrast bound\n(percentage points)');d.legend(loc='lower left',fontsize=9);save(f,6)
# The numerical precision matrix formerly drawn as a heatmap remains available as a supplementary table.
sr=json.load(open(p/'seeding_results.json'))['results'];methods=['exposure_integral','founder_reference_log','known_F','lineage_oracle'];
with open(p/'seeding_precision_table.tex','w') as q:
 q.write('\\begin{table}[!htb]\\centering\\small\n\\caption{Root mean squared error of estimated contrasts, in percentage points, across the alternative seeding regimes. Each entry uses 100 independent two-arm simulations. The measurement designs use different information; the true contrast is $-4$ percentage points.}\\label{tab:seedingprecision}\n\\begin{tabular}{rlrrrrrr}\\toprule\nCultures & Method & Poisson & Fixed & Untracked & Matched & Zero-inflated & Operation-only\\\\\nper arm & & & & gamma & gamma & & gamma\\\\\\midrule\n')
 for N in [2000,10000]:
  for method,lab in zip(methods,['Intensity','Actual-founder','Known count','Lineage']):
   vals=[100*next(v['rmse'] for v in sr if v['law']==law and v['N']==N and v['method']==method) for law in laws];q.write(f'{N:,} & {lab} & '+ ' & '.join(f'{v:.2f}' for v in vals)+r'\\'+'\n')
 q.write('\\bottomrule\\end{tabular}\\end{table}\n')


==> anc/repro/rc4_checks.json <==
{
  "couplings": 441,
  "no_rescue_couplings": 266,
  "max_unrestricted_lp_error": 1.1102230246251565e-16,
  "known_founder_checks": "passed",
  "reference_sensitivity_scenarios": 6,
  "demonstration_direction": "unresolved",
  "factorization_witnesses": 2
}


==> anc/repro/rc4_checks.py <==
"""Independent checks of RC4 coupling, reference bounds and known-founder likelihood."""
import itertools,json,math
from pathlib import Path
import numpy as np
from scipy.optimize import linprog
from known_founders import arm
from sensitivity import run
p=Path(__file__).resolve().parent
# Exact rational probability grids in tenths; linear-program objective is viable switching.
grid=np.array([(i,j,10-i-j) for i in range(11) for j in range(11-i)],float)/10
A=np.zeros((6,9))
for i,j in itertools.product(range(3),repeat=2): A[i,3*i+j]=A[3+j,3*i+j]=1
c=np.zeros(9);c[1]=c[3]=1
n=0; nr=0; maxerr=0.
# full 1/5 grid: 21 x 21 = 441 unrestricted couplings, plus feasible no-rescue cases
for a,b in itertools.product(grid[::1],repeat=2):
 if not (np.allclose(a*5,np.round(a*5)) and np.allclose(b*5,np.round(b*5))):continue
 I=np.maximum(b[:2]-a[:2],0).sum(); want=max(0,I-a[2]);res=linprog(c,A_eq=A,b_eq=np.r_[a,b],bounds=(0,None),method='highs');assert res.success;maxerr=max(maxerr,abs(res.fun-want));assert abs(res.fun-want)<1e-9;n+=1
 if a[2]<=b[2]+1e-10:
  bounds=[(0,None)]*9;bounds[6]=bounds[7]=(0,0);res=linprog(c,A_eq=A,b_eq=np.r_[a,b],bounds=bounds,method='highs');assert res.success and abs(res.fun-I)<1e-9;nr+=1
# A fixed single-founder sample gives the standard Bernoulli likelihood.
a=arm([0,1,0,1,0],[1]*5);assert abs(a['positive_probability']-.4)<1e-10
assert arm([0,0],[1,1])['se'] is None and arm([1,1],[1,1])['positive_probability']==1
try:arm([1,0],[0,1]);raise AssertionError('invalid founder count not rejected')
except ValueError:pass
# Calibration bounds from exact population quadratures; independent arms.
r=json.loads((p/'results.json').read_text());assert len(r['population'])==6
for x in r['population']:
 lo,hi=x['sensitivity_contrast'];assert lo-1e-12<=x['contrast']<=hi+1e-12
cal=run(json.loads((p/'demo_result.json').read_text()),[.95,1.05,.95,1.05],[.95,1.05,.95,1.05]);assert cal['direction']=='unresolved'
# Exact alternative-factorization feasibility witness (no numerical rounding).
from fractions import Fraction as Q
for a,r,h in [(Q(1,10),Q(1,2),Q(1,5)),(Q(1,2),Q(1,10),Q(1,5))]:
 assert (h<r)!=(h<a)
print(json.dumps(dict(couplings=n,no_rescue_couplings=nr,max_unrestricted_lp_error=maxerr,known_founder_checks='passed',reference_sensitivity_scenarios=6,demonstration_direction=cal['direction'],factorization_witnesses=2),indent=2))


==> anc/repro/rc5_checks.json <==
{
  "new_analytic_and_software_checks": 330,
  "multivariate_quadrature_max_error": 2.220446049250313e-16,
  "summary_rows_recomputed": 198,
  "summary_max_error": 0,
  "joint_demo_both_contrast": 0.146077394079769
}


==> anc/repro/rc5_checks.py <==
"""Independent checks of new RC5 identities and software (not external mathematical certification)."""
from pathlib import Path
import itertools,json,math
import numpy as np
from scipy.integrate import quad
from scipy.stats import norm
from scipy.optimize import brentq
from joint_estimator import run as joint_run
from pachinko import run,arm
from diagnostics import multireference,dilution,cv2
from sensitivity import arm as bounds
p=Path(__file__).resolve().parent
# Analytic multivariate PGFs for an arbitrary fixed, NB or Poisson founder count,
# derivative along a straight path. Check path and subset Möbius inversions.
rng=np.random.default_rng(9001);patterns=np.array(list(itertools.product([0,1],repeat=3)))
checks=0;err=0.
for _ in range(25):
 w=rng.dirichlet(np.ones(8)); y=rng.uniform(.05,.95,3);delta=y-1
 phi=lambda x:np.sum(w*np.prod(x**patterns,axis=1))
 def dphi(t):
  x=1+t*delta;return np.sum(w*np.prod(x**patterns,axis=1)*np.sum(patterns*delta/x,axis=1))
 for kind in ['fixed','nb','poisson','intensity']:
  def ratio(t):
   v=phi(1+t*delta);dp=dphi(t)
   if kind=='intensity':
    H=np.array([.5,1.5]);factor=np.mean(H*np.exp(5*H*(v-1)));return 5*dp*factor/(8*factor)
   Gp={'fixed':lambda x:5*x**4,'nb':lambda x:5*(1+2.5*(1-x))**-3,'poisson':lambda x:5*np.exp(5*(x-1))}[kind](v)
   return Gp*dp/(1.6*v*Gp)
  j=8/5*quad(ratio,0,1,epsabs=1e-12)[0];got=1+j if kind=='intensity' else np.exp(j);e=abs(got-phi(y));err=max(err,e);assert e<1e-11;checks+=1
 for A in itertools.product([0,1],repeat=3):
  A=np.array(A,dtype=bool);idx=np.flatnonzero(A);val=0.
  for mask in itertools.product([0,1],repeat=len(idx)):
   s=~A.copy();s[idx[np.array(mask,dtype=bool)]]=True
   val+=(-1)**sum(mask)*w[np.all(patterns[:,s]==0,axis=1)].sum()
  assert abs(val-w[np.all(patterns==A,axis=1)][0])<1e-12;checks+=1
# Weak reference conditional mean need not imply E[Z|H,X,Y]=cH.
# F~Pois(1), V=1, U~Bern(.5); compute Cov(X,Z) analytically and by summation.
from scipy.stats import poisson
f=np.arange(50);prob=poisson.pmf(f,1);xz=np.sum(prob*.5*f*2.**(-f))
assert abs(xz-np.exp(-.5)/4)<1e-14
assert abs(.5/.5-1)<1e-15 and abs((.5-xz)/.5-1)>.1
checks+=1
# New actual-founder conditional PGF formula with dependent marks, arbitrary F.
for F in [1,3,5]:
 for s in [.1,.5,.9]:
  # marks (U,V) = (0,0),(0,2),(1,0),(1,1); probs .2,.1,.3,.4
  ph=.5+.4*s+.1*s*s;u=.3+.4*s;EX=F*.7;EZ=1.6*F
  num=F*u*ph**(F-1);den=EZ*ph**F
  assert abs(ph*num/den*EZ/EX-u/.7)<1e-12;checks+=1
# Actual-founder mismatch bounds with arbitrary count distribution and bounded r(F).
F=np.array([0.,1.,7.]);weights=np.array([.2,.3,.5]);m=weights@F;r=np.array([1.,.8,1.2]);r/=np.sum(weights*F*r)/m
for pp in [.05,.32,.9]:
 for mc in [m*.95,m,m*1.05]:
  def integrand(s):
   ph=1-pp+pp*s;A=np.sum(weights*F*pp*ph**(F-1));B=np.sum(weights*F*r*ph**F)/m;return A/B/mc
  J=quad(integrand,0,1)[0];lo=-np.expm1(-r[1:].min()*J/(m/mc));hi=-np.expm1(-r[1:].max()*J/(m/mc));assert lo-1e-12<=pp<=hi+1e-12;checks+=1
# Analytic calibration sign thresholds.
for ratio in [.36/.32,np.log(.64)/np.log(.68)]:
 e=(np.sqrt(ratio)-1)/(np.sqrt(ratio)+1);assert abs(((1+e)/(1-e))**2-ratio)<1e-12;checks+=1
# CLI and necessary diagnostics: deliberately invalid matching and exact identical references.
y=np.tile([0,1,2,3],200);z=np.tile([8,8,8,8],200);bad=np.tile([1,1,2,25],200)
assert not multireference(y,z,2*z)['any_flag'];assert multireference(y,z,bad)['any_flag'];checks+=2
assert np.isfinite(cv2(z)['raw_CV2']);checks+=1
l=np.repeat([.5,1,2,4,8],100);d=rng.binomial(1,-np.expm1(-l*.36));assert np.isfinite(dilution(l,d)['LR']);checks+=1
x=joint_run(p/'demo_joint.csv',5,5,'founder');assert x['valid'];assert abs(sum(x['sham'])-1)<1e-12;assert abs(sum(x['operation'])-1)<1e-12;assert abs(sum(x['contrast']))<1e-12;assert abs(x['contrast'][3]-.15)<.035;checks+=1
x=run(p/'demo.csv',5,5);assert abs(x['contrast']['operation_minus_sham']+.0346885150193575)<1e-10;checks+=1
for mode in ['intensity','founder']:
 try:arm([1,1],[3,2],5,architecture=mode);raise AssertionError('unidentified endpoint accepted')
 except ValueError:pass
 checks+=1
# Ensure uncertainty transform consumes integral scale for log method.
b=bounds(dict(architecture='founder',positive_probability=.32,se=.01,integral_J=-np.log(.68),integral_se=.01/.68),1,1,1,1);assert abs(b['plugin_outer'][0]-.32)<1e-12;checks+=1
# Replicate source provenance and recomputation of all summary means and RMSE.
count=0;maxerr=0
for filename,rowkey in [('benchmark.json','rows'),('results.json','monte_carlo'),('seeding_results.json','results'),('joint_results.json','rows')]:
 for r in json.load(open(p/filename))[rowkey]:
  if filename=='benchmark.json':name=f"benchmark_{r['scenario']}_{r['N']}";i=['integral','pgf_match','homogeneous','lineage'].index(r['method']);truth=r['true']
  elif filename=='results.json':name=f"robustness_{r['scenario']}_{r['n']}";i=['reference_integral','known_founders_binary','lineage_oracle'].index(r['method']);truth=r['true']
  elif filename=='seeding_results.json':name=f"seeding_{r['law']}_{r['N']}";i=['exposure_integral','founder_reference_log','known_F','lineage_oracle'].index(r['method']);truth=-.04
  else:name=f"joint_{r['regime']}_{r['n']}_{r['method']}";i=['A','B','union','both'].index(r['target']);truth=r['truth']
  v=np.load(p/'replicates'/(name+'.npz'));a=v['contrast'][:,i];se=v['se'][:,i];good=np.isfinite(a)&np.isfinite(se);a=a[good];e=max(abs(a.mean()-r['mean']),abs(np.sqrt(np.mean((a-truth)**2))-r['rmse']));maxerr=max(maxerr,e);assert e<1e-12;count+=1
print(json.dumps(dict(new_analytic_and_software_checks=checks,multivariate_quadrature_max_error=err,summary_rows_recomputed=count,summary_max_error=maxerr,joint_demo_both_contrast=float(joint_run(p/'demo_joint.csv',5,5,'founder')['contrast'][3])),indent=2))


==> anc/repro/rc5_checks_base.json <==
{
  "couplings": 441,
  "no_rescue_couplings": 266,
  "max_unrestricted_lp_error": 1.1102230246251565e-16,
  "known_founder_checks": "passed",
  "reference_sensitivity_scenarios": 6,
  "demonstration_direction": "unresolved",
  "factorization_witnesses": 2
}


==> anc/repro/results.json <==
{
  "seed": 20261128,
  "reps": 100,
  "n_two_arm_experiments": 1800,
  "population": [
    {
      "scenario": "matched",
      "mark_laws": [
        [
          0.6400000000000001,
          0.32000000000000006,
          0.04000000000000001
        ],
        [
          0.6799999999999999,
          0.24,
          0.08000000000000002
        ]
      ],
      "truth": [
        0.3599999999999999,
        0.32000000000000006
      ],
      "contrast": -0.039999999999999813,
      "population_integral": [
        0.36000000000000004,
        0.31999999999999995
      ],
      "population_contrast": -0.04000000000000009,
      "reference_ratio_bounds": [
        [
          1.0,
          1.0
        ],
        [
          1.0,
          1.0
        ]
      ],
      "sensitivity_contrast": [
        -0.04000000000000009,
        -0.04000000000000009
      ]
    },
    {
      "scenario": "both_rho_0.5",
      "mark_laws": [
        [
          0.6400000000000001,
          0.32000000000000006,
          0.04000000000000001
        ],
        [
          0.6799999999999999,
          0.24,
          0.08000000000000002
        ]
      ],
      "truth": [
        0.3599999999999999,
        0.32000000000000006
      ],
      "contrast": -0.039999999999999813,
      "population_integral": [
        0.31866586102917,
        0.2870164627859506
      ],
      "population_contrast": -0.031649398243219384,
      "reference_ratio_bounds": [
        [
          0.8333333333333334,
          1.5
        ],
        [
          0.8333333333333334,
          1.5
        ]
      ],
      "sensitivity_contrast": [
        -0.23881840588879616,
        0.1649698099879509
      ]
    },
    {
      "scenario": "operation_rho_0.5",
      "mark_laws": [
        [
          0.6400000000000001,
          0.32000000000000006,
          0.04000000000000001
        ],
        [
          0.6799999999999999,
          0.24,
          0.08000000000000002
        ]
      ],
      "truth": [
        0.3599999999999999,
        0.32000000000000006
      ],
      "contrast": -0.039999999999999813,
      "population_integral": [
        0.36000000000000004,
        0.2870164627859506
      ],
      "population_contrast": -0.07298353721404943,
      "reference_ratio_bounds": [
        [
          1.0,
          1.0
        ],
        [
          0.8333333333333334,
          1.5
        ]
      ],
      "sensitivity_contrast": [
        -0.12081961434504118,
        0.07052469417892587
      ]
    },
    {
      "scenario": "operation_rho_0",
      "mark_laws": [
        [
          0.6400000000000001,
          0.32000000000000006,
          0.04000000000000001
        ],
        [
          0.6799999999999999,
          0.24,
          0.08000000000000002
        ]
      ],
      "truth": [
        0.3599999999999999,
        0.32000000000000006
      ],
      "contrast": -0.039999999999999813,
      "population_integral": [
        0.36000000000000004,
        0.2618492879343213
      ],
      "population_contrast": -0.09815071206567877,
      "reference_ratio_bounds": [
        [
          1.0,
          1.0
        ],
        [
          0.6666666666666666,
          2.0
        ]
      ],
      "sensitivity_contrast": [
        -0.18543380804378587,
        0.1636985758686425
      ]
    },
    {
      "scenario": "selection_matched",
      "mark_laws": [
        [
          0.6567753125,
          0.07707375,
          0.221626875,
          0.01842375,
          0.026100312499999997
        ],
        [
          0.6902180312499999,
          0.059625375,
          0.1744656875,
          0.031320375,
          0.04437053124999999
        ]
      ],
      "truth": [
        0.3432246875,
        0.3097819687500001
      ],
      "contrast": -0.03344271874999993,
      "population_integral": [
        0.3432246875,
        0.30978196874999997
      ],
      "population_contrast": -0.033442718750000044,
      "reference_ratio_bounds": [
        [
          1.0,
          1.0
        ],
        [
          1.0,
          1.0
        ]
      ],
      "sensitivity_contrast": [
        -0.033442718750000044,
        -0.033442718750000044
      ]
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "mark_laws": [
        [
          0.6567753125,
          0.07707375,
          0.221626875,
          0.01842375,
          0.026100312499999997
        ],
        [
          0.6902180312499999,
          0.059625375,
          0.1744656875,
          0.031320375,
          0.04437053124999999
        ]
      ],
      "truth": [
        0.3432246875,
        0.3097819687500001
      ],
      "contrast": -0.03344271874999993,
      "population_integral": [
        0.3432246875,
        0.278805925351352
      ],
      "population_contrast": -0.064418762148648,
      "reference_ratio_bounds": [
        [
          1.0,
          1.0
        ],
        [
          0.8333333333333334,
          1.5
        ]
      ],
      "sensitivity_contrast": [
        -0.11088641637387334,
        0.07498420052702803
      ]
    }
  ],
  "monte_carlo": [
    {
      "scenario": "matched",
      "n": 200,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.038187566751712115,
      "rmse": 0.04277678707682575,
      "coverage_all": 0.96,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "matched",
      "n": 200,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.03945853635939324,
      "rmse": 0.039257230116565796,
      "coverage_all": 0.97,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "matched",
      "n": 200,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.036688360707804485,
      "rmse": 0.022837056345700237,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "matched",
      "n": 2000,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.03801230434021748,
      "rmse": 0.01545231527710474,
      "coverage_all": 0.96,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "matched",
      "n": 2000,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.03864954197664846,
      "rmse": 0.014900250558298278,
      "coverage_all": 0.89,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "matched",
      "n": 2000,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.039472099494614936,
      "rmse": 0.006713002478309244,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "matched",
      "n": 10000,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.04020626241154962,
      "rmse": 0.006558890236118389,
      "coverage_all": 0.96,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "matched",
      "n": 10000,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.040631938406537914,
      "rmse": 0.005642924980801702,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "matched",
      "n": 10000,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.03982268507372314,
      "rmse": 0.003122844572954185,
      "coverage_all": 0.91,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 200,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.03631219431067563,
      "rmse": 0.04000708795093876,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 200,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.03899781232601432,
      "rmse": 0.03719428280667189,
      "coverage_all": 0.97,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 200,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.039392676343934147,
      "rmse": 0.02220895519950756,
      "coverage_all": 0.94,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 2000,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.03049362697343045,
      "rmse": 0.01602003367092618,
      "coverage_all": 0.9,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 2000,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.03960034323686553,
      "rmse": 0.012791531727708007,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 2000,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.04011040380989837,
      "rmse": 0.006164038730138806,
      "coverage_all": 0.98,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 10000,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.031394577829720986,
      "rmse": 0.010476685633051033,
      "coverage_all": 0.69,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 10000,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.0398813801462927,
      "rmse": 0.006348170205297056,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "both_rho_0.5",
      "n": 10000,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.0403254960515357,
      "rmse": 0.0031788037641760527,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 200,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.07729482812796674,
      "rmse": 0.06027559741560776,
      "coverage_all": 0.86,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 200,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.0467831647742743,
      "rmse": 0.04225533685364783,
      "coverage_all": 0.94,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 200,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.04274060799386263,
      "rmse": 0.020677013412388024,
      "coverage_all": 0.97,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 2000,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.07316245409859796,
      "rmse": 0.0355861175427668,
      "coverage_all": 0.37,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 2000,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.04013282155396017,
      "rmse": 0.012504764322355914,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 2000,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.040149397420269,
      "rmse": 0.006461755355052461,
      "coverage_all": 0.96,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 10000,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.07300436028534874,
      "rmse": 0.033787978560094474,
      "coverage_all": 0.0,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 10000,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.04005960485672242,
      "rmse": 0.00663289849972152,
      "coverage_all": 0.88,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0.5",
      "n": 10000,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.03985719720655914,
      "rmse": 0.0031966640065923505,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 200,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.1005951712608445,
      "rmse": 0.07526537623880512,
      "coverage_all": 0.79,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 200,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.04099335135881723,
      "rmse": 0.040647140687303594,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 200,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.037824629564718666,
      "rmse": 0.02197882771019824,
      "coverage_all": 0.96,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 2000,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.09833968347567591,
      "rmse": 0.05994197390531079,
      "coverage_all": 0.0,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 2000,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.04029947517588263,
      "rmse": 0.012892187374069282,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 2000,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.03943464254424813,
      "rmse": 0.006261268160943233,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 10000,
      "method": "reference_integral",
      "true": -0.039999999999999813,
      "mean": -0.09933886521891386,
      "rmse": 0.05962291728830224,
      "coverage_all": 0.0,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 10000,
      "method": "known_founders_binary",
      "true": -0.039999999999999813,
      "mean": -0.040701443579318555,
      "rmse": 0.005912209719622947,
      "coverage_all": 0.96,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "operation_rho_0",
      "n": 10000,
      "method": "lineage_oracle",
      "true": -0.039999999999999813,
      "mean": -0.03974308366418134,
      "rmse": 0.0029870621755185714,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 200,
      "method": "reference_integral",
      "true": -0.03344271874999993,
      "mean": -0.03603604827346361,
      "rmse": 0.04210120160610165,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 200,
      "method": "known_founders_binary",
      "true": -0.03344271874999993,
      "mean": -0.03808658230263766,
      "rmse": 0.035979296732331,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 200,
      "method": "lineage_oracle",
      "true": -0.03344271874999993,
      "mean": -0.030960607913728233,
      "rmse": 0.018548094347378054,
      "coverage_all": 0.98,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 2000,
      "method": "reference_integral",
      "true": -0.03344271874999993,
      "mean": -0.03403852817560716,
      "rmse": 0.014212078261027166,
      "coverage_all": 0.96,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 2000,
      "method": "known_founders_binary",
      "true": -0.03344271874999993,
      "mean": -0.033436169271632094,
      "rmse": 0.01051612060408674,
      "coverage_all": 0.97,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 2000,
      "method": "lineage_oracle",
      "true": -0.03344271874999993,
      "mean": -0.032788048866727294,
      "rmse": 0.006143117843575233,
      "coverage_all": 0.97,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 10000,
      "method": "reference_integral",
      "true": -0.03344271874999993,
      "mean": -0.03328959157941546,
      "rmse": 0.007109310746621679,
      "coverage_all": 0.94,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 10000,
      "method": "known_founders_binary",
      "true": -0.03344271874999993,
      "mean": -0.03352175224939518,
      "rmse": 0.006008198054423133,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_matched",
      "n": 10000,
      "method": "lineage_oracle",
      "true": -0.03344271874999993,
      "mean": -0.03318812771835815,
      "rmse": 0.003068014189469707,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 200,
      "method": "reference_integral",
      "true": -0.03344271874999993,
      "mean": -0.05892174237385893,
      "rmse": 0.05688526588044079,
      "coverage_all": 0.87,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 200,
      "method": "known_founders_binary",
      "true": -0.03344271874999993,
      "mean": -0.02663798903615643,
      "rmse": 0.042249055507508314,
      "coverage_all": 0.97,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 200,
      "method": "lineage_oracle",
      "true": -0.03344271874999993,
      "mean": -0.02924925398970589,
      "rmse": 0.023139601702582144,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 2000,
      "method": "reference_integral",
      "true": -0.03344271874999993,
      "mean": -0.06479508024546499,
      "rmse": 0.03474474203310317,
      "coverage_all": 0.35,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 2000,
      "method": "known_founders_binary",
      "true": -0.03344271874999993,
      "mean": -0.034777129476770835,
      "rmse": 0.012228987504751671,
      "coverage_all": 0.93,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 2000,
      "method": "lineage_oracle",
      "true": -0.03344271874999993,
      "mean": -0.03419240927633194,
      "rmse": 0.0061272101282024306,
      "coverage_all": 0.98,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 10000,
      "method": "reference_integral",
      "true": -0.03344271874999993,
      "mean": -0.0646607178078703,
      "rmse": 0.03187565598879305,
      "coverage_all": 0.0,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 10000,
      "method": "known_founders_binary",
      "true": -0.03344271874999993,
      "mean": -0.03400621959133907,
      "rmse": 0.005667699115090706,
      "coverage_all": 0.95,
      "invalid": 0,
      "out_of_range": 0
    },
    {
      "scenario": "selection_operation_rho_0.5",
      "n": 10000,
      "method": "lineage_oracle",
      "true": -0.03344271874999993,
      "mean": -0.03341934762937346,
      "rmse": 0.0026394617317817104,
      "coverage_all": 0.99,
      "invalid": 0,
      "out_of_range": 0
    }
  ],
  "calibration_sensitivity": [
    {
      "epsilon": 0,
      "reference_only_contrast": [
        -0.03999999999999998,
        -0.03999999999999998
      ],
      "calibration_only_contrast": [
        -0.03999999999999998,
        -0.03999999999999998
      ],
      "both_contrast": [
        -0.03999999999999998,
        -0.03999999999999998
      ]
    },
    {
      "epsilon": 0.01,
      "reference_only_contrast": [
        -0.04679999999999995,
        -0.03320000000000001
      ],
      "calibration_only_contrast": [
        -0.04680468046804681,
        -0.03320332033203316
      ],
      "both_contrast": [
        -0.053609360936093586,
        -0.026406640664066394
      ]
    },
    {
      "epsilon": 0.025,
      "reference_only_contrast": [
        -0.05699999999999994,
        -0.02300000000000002
      ],
      "calibration_only_contrast": [
        -0.057035647279549684,
        -0.02301438398999378
      ],
      "both_contrast": [
        -0.07407129455909933,
        -0.0060287679799875815
      ]
    },
    {
      "epsilon": 0.05,
      "reference_only_contrast": [
        -0.07400000000000001,
        -0.00599999999999995
      ],
      "calibration_only_contrast": [
        -0.07418546365914791,
        -0.006015037593984862
      ],
      "both_contrast": [
        -0.10837092731829578,
        0.027969924812030145
      ]
    },
    {
      "epsilon": 0.1,
      "reference_only_contrast": [
        -0.10799999999999998,
        0.028000000000000025
      ],
      "calibration_only_contrast": [
        -0.10909090909090907,
        0.028282828282828354
      ],
      "both_contrast": [
        -0.17818181818181816,
        0.09656565656565658
      ]
    },
    {
      "epsilon": 0.2,
      "reference_only_contrast": [
        -0.176,
        0.09600000000000003
      ],
      "calibration_only_contrast": [
        -0.1833333333333333,
        0.09999999999999998
      ],
      "both_contrast": [
        -0.32666666666666655,
        0.24
      ]
    }
  ]
}

==> anc/repro/robustness.py <==
"""Post-RC3 targeted review resolution. Synthetic only; seed frozen before execution."""
import numpy as np, json
from pathlib import Path
from numpy.polynomial.legendre import leggauss
from scipy.optimize import brentq
Path(__file__).with_name("replicates").mkdir(exist_ok=True)
rng=np.random.default_rng(20261128)
s,w=leggauss(32); s=(s+1)/2;w=w/2
m,c=5.,8.
# A founder either fails establishment or produces two daughters. Shared latent
# founder type induces correlated acquisition. Target-bearing daughters yield
# Binomial(2,.85) viable target grandchildren, non-target daughters have survival
# .35 per grandchild and yield zero counted target cells. Marks invariant across H.
def marks(arm,selection=False):
 e,q=(1.,.2) if arm==0 else (.5,.4)
 if not selection:return np.array([1-e+e*(1-q)**2,2*e*q*(1-q),e*q*q])
 p=np.zeros(5)
 for Q in [q-.1,q+.1]:
  d=np.array([1-Q+Q*.15**2,Q*2*.85*.15,Q*.85**2])
  p+=.5*e*np.convolve(d,d)
 p[0]+=1-e
 return p

def population(p,rho):
 h=np.array([.5,1.5]);z=1+rho*(h-1); k=np.arange(len(p)); ph=s[:,None]**k@p
 der=(s[:,None]**(k[1:]-1))@(k[1:]*p[1:]); G=np.exp(m*(ph[:,None]-1)*h)
 est=w@(der*(G@h)/(G@z));rat=z/h
 return float(est),float(min(rat)),float(max(rat))

def gen(n,p,rho):
 h=rng.choice([.5,1.5],n); same=rng.random(n)<(1+rho)/2; hr=np.where(same,h,2-h)
 counts=rng.poisson(m*h[:,None]*p);y=counts@np.arange(len(p));z=rng.poisson(c*hr);f=counts.sum(1);k=f-counts[:,0]
 return y,z,f,k

def integral(y,z,mc=m):
 n=len(y); ix=np.arange(y.max()+1); py=np.bincount(y)/n; zy=np.bincount(y,weights=z)/n; mz=z.mean()
 if mz<=0 or zy[0]<=0:return np.nan,np.nan
 W=s[:,None]**ix;D=W[:,1:]/s[:,None]*ix[1:];A=D@py[1:];B=W@zy;Q=w@(A/B)
 a=np.zeros(len(ix));a[1:]=(w/B)@D;b=(w*A/B**2)@W
 est=mz/mc*Q;IF=(z-mz)*Q/mc+mz/mc*(a[y]-z*b[y]);return est,IF.std(ddof=1)/np.sqrt(n)

def known_founders(y,f):
 # Bernoulli zero/nonzero conditional on the ACTUAL original founder count;
 # an extra measurement, not a matched-information comparator.
 ok=f>0;f=f[ok];positive=y[ok]>0
 if not len(f):return np.nan,np.nan
 if not positive.any():return 0.,np.nan
 if positive.all():return 1.,np.nan
 def score(p):
  a=np.log1p(-p);q=np.exp(f[positive]*a)
  return np.sum(f[positive]*q/(-np.expm1(f[positive]*a)))-f[~positive].sum()
 p=brentq(score,1e-10,1-1e-10);q=np.exp(f*np.log1p(-p));info=np.sum(f*f*q/(-np.expm1(f*np.log1p(-p))))/(1-p)**2
 return p,1/np.sqrt(info)

scenarios=[('matched',1,1,False),('both_rho_0.5',.5,.5,False),('operation_rho_0.5',1,.5,False),('operation_rho_0',1,0,False),('selection_matched',1,1,True),('selection_operation_rho_0.5',1,.5,True)]
rows=[]; pop=[]
for name,r0,r1,sel in scenarios:
 ps=[marks(a,sel) for a in [0,1]]; truth=[1-p[0] for p in ps];po=[population(p,r) for p,r in zip(ps,[r0,r1])]
 bounds=[(max(0,a*l),min(1,a*u)) for a,l,u in po]
 assert all(lo-1e-12<=t<=hi+1e-12 for (lo,hi),t in zip(bounds,truth))
 pop.append(dict(scenario=name,mark_laws=[p.tolist() for p in ps],truth=truth,contrast=truth[1]-truth[0],population_integral=[p[0] for p in po],population_contrast=po[1][0]-po[0][0],reference_ratio_bounds=[p[1:] for p in po],sensitivity_contrast=[bounds[1][0]-bounds[0][1],bounds[1][1]-bounds[0][0]]))
 for n in [200,2000,10000]:
  samples=[];errs=[];bad=[]
  for i in range(100):
   arm=[];se=[]
   for p,r in zip(ps,[r0,r1]):
    y,z,f,k=gen(n,p,r);v,sv=integral(y,z);vf,sf=known_founders(y,f);vl=k.sum()/f.sum();sl=np.std(k-vl*f,ddof=1)/f.mean()/np.sqrt(n);arm.append([v,vf,vl]);se.append([sv,sf,sl])
   samples.append(np.array(arm[1])-arm[0]);errs.append(np.hypot(*se));bad.append(np.any((np.array(arm)<0)|(np.array(arm)>1),axis=0))
  a=np.array(samples);b=np.array(errs);t=truth[1]-truth[0]
  np.savez_compressed(Path(__file__).parent / "replicates" / f"robustness_{name}_{n}.npz",contrast=a,se=b)
  for j,method in enumerate(['reference_integral','known_founders_binary','lineage_oracle']):
   valid=np.isfinite(a[:,j])&np.isfinite(b[:,j]);x=a[valid,j];e=b[valid,j]
   rows.append(dict(scenario=name,n=n,method=method,true=t,mean=float(x.mean()),rmse=float(np.sqrt(np.mean((x-t)**2))),coverage_all=float(np.sum(abs(x-t)<=1.96*e)/100),invalid=int(100-valid.sum()),out_of_range=int(np.array(bad)[:,j].sum())))
# RC3 worked example sensitivity: bounded calibration ratios plus reference ratio.
cal=[]
for eps in [0,.01,.025,.05,.1,.2]:
 lo0,hi0=.36*(1-eps),.36*(1+eps);lo1,hi1=.32*(1-eps),.32*(1+eps)
 cal.append(dict(epsilon=eps,reference_only_contrast=[lo1-hi0,hi1-lo0],calibration_only_contrast=[.32/(1+eps)-.36/(1-eps),.32/(1-eps)-.36/(1+eps)],both_contrast=[lo1/(1+eps)-hi0/(1-eps),hi1/(1-eps)-lo0/(1+eps)]))
# Exact validation of population matched reference, including selection.
assert all(abs(x['population_contrast']-x['contrast'])<1e-12 for x in pop if x['scenario'] in ('matched','selection_matched'))
Path(__file__).with_name('results.json').write_text(json.dumps(dict(seed=20261128,reps=100,n_two_arm_experiments=1800,population=pop,monte_carlo=rows,calibration_sensitivity=cal),indent=2))
for x in pop: print(x['scenario'], 'true',x['contrast'],'population',x['population_contrast'],'bounds',x['sensitivity_contrast'])
for x in rows:
 if x['n']==10000 and x['method']=='reference_integral':print(x)


==> anc/repro/seeding.py <==
"""Targeted synthetic review response; no external biological data. Seed 20261128."""
import numpy as np, json
from pathlib import Path
from numpy.polynomial.legendre import leggauss
from scipy.optimize import brentq
Path(__file__).with_name("replicates").mkdir(exist_ok=True)
rng=np.random.default_rng(20261128)
s,w=leggauss(48); s=(s+1)/2; w=w/2
s2,w2=leggauss(96); s2=(s2+1)/2; w2=w2/2

def integral(y,z,m,nodes=48):
    # empirical influence function; conditional on calibrated mean m
    t,v=(s,w) if nodes==48 else (s2,w2)
    k=np.arange(y.max()+1); n=len(y)
    py=np.bincount(y,minlength=len(k))/n; zy=np.bincount(y,weights=z,minlength=len(k))/n
    if zy[0]<=0: return np.nan,np.nan
    W=t[:,None]**k; D=W[:,1:]/t[:,None]*k[1:]; A=D@py[1:]; B=W@zy
    Q=v@(A/B); a=np.zeros(len(k)); a[1:]=(v/B)@D; b=(v*A/B**2)@W
    mz=z.mean(); J=mz/m*Q; IF=(z-mz)*Q/m+mz/m*(a[y]-z*b[y]); return J,IF.std(ddof=1)/np.sqrt(n)

def generate(n,law,p,arm):
    H=rng.choice([.5,1.5],n); intensity=5*H
    if law=='poisson': F=rng.poisson(intensity)
    elif law=='fixed': F=rng.choice([2,8],n) # H independent? make F fixed conditional H with mean 5H? use 2,8 and intended mean 5H not exact; instead H constant 1 below
    elif law=='nb_unmatched' or law=='nb_matched' or law=='nb_operation':
        if law=='nb_operation' and arm==0: F=rng.poisson(intensity)
        else:
            intensity=intensity*rng.gamma(2,.5,n); F=rng.poisson(intensity)
    elif law=='zip_unmatched': F=rng.poisson(intensity*2*rng.binomial(1,.5,n))
    else: raise ValueError(law)
    if law=='fixed': H=np.ones(n); F=np.full(n,5); intensity=5*H
    # same two-daughter example as RC4; conditional on actual F, independent marks.
    # sham mark P0=.64 P1=.32 P2=.04; op .68 .24 .08
    a,b=(.32,.04) if arm==0 else (.24,.08)
    n2=rng.binomial(F,b); n1=rng.binomial(F-n2,a/(1-b)); Y=n1+2*n2
    ZH=rng.poisson(8*(intensity/5 if law=='nb_matched' else H))
    ZF=rng.poisson(1.6*F)
    return F,Y,ZH,ZF,n1+n2

def known(F,Y):
    # likelihood of zero/nonzero; derivative wrt p
    f=F[Y>0]; zeros=F[Y==0].sum()
    if not len(f): return 0.,np.nan
    if not zeros: return 1.,np.nan
    def score(p):
        q=1-p; return np.sum(f*q**(f-1)/(-np.expm1(f*np.log(q))))-zeros/q
    p=brentq(score,1e-10,1-1e-10); q=1-p
    # expected Fisher information conditional on F, omit F=0
    f=F[F>0]; info=np.sum(f*f*q**(f-2)/(-np.expm1(f*np.log(q))))
    return p,1/np.sqrt(info)

def fit(data):
    F,Y,ZH,ZF,V=data
    j,h=integral(Y,ZH,5); jf,hf=integral(Y,ZF,5); p=-np.expm1(-jf); k,ks=known(F,Y)
    # oracle ratio with random denominator; ratio-estimator IF
    o=V.sum()/F.sum(); os=(V-o*F).std(ddof=1)/np.sqrt(len(F))/F.mean()
    return [(j,h),(p,np.exp(-jf)*hf),(k,ks),(o,os)]

out=[]
for law in ['poisson','fixed','nb_unmatched','nb_matched','zip_unmatched','nb_operation']:
    for n in [2000,10000]:
        a=[]
        for i in range(100):
            A=np.array(fit(generate(n,law,.36,0))); B=np.array(fit(generate(n,law,.32,1)))
            d=B[:,0]-A[:,0]; se=np.hypot(A[:,1],B[:,1]); a.append(np.column_stack([d,se,A[:,0],B[:,0]]))
        a=np.array(a)
        np.savez_compressed(Path(__file__).parent / "replicates" / f"seeding_{law}_{n}.npz",contrast=a[:,:,0],se=a[:,:,1],arms=a[:,:,2:])
        for j,name in enumerate(['exposure_integral','founder_reference_log','known_F','lineage_oracle']):
            d,se,pa,pb=a[:,j,:].T; valid=np.isfinite(d)&np.isfinite(se); good=d[valid]; serr=se[valid]; truth=-.04
            out.append(dict(law=law,N=n,method=name,mean=float(good.mean()),bias=float(good.mean()-truth),rmse=float(np.sqrt(np.mean((good-truth)**2))),coverage=float(np.mean(abs(good-truth)<=1.96*serr)),valid=int(valid.sum()),invalid_arm=int(np.sum((pa<0)|(pa>1)|(pb<0)|(pb>1)))))
    print(law,flush=True)
Path(__file__).with_name('seeding_results.json').write_text(json.dumps(dict(seed=20261128,reps_per_cell=100,experiments=1200,truth=-.04,results=out),indent=2)+'\n')


==> anc/repro/seeding_exact_checks.py <==
import numpy as np
from scipy.integrate import quad
from pathlib import Path
import json
rows=[]
for p in [.01,.32,.36,.9]:
    # Bernoulli founder marks; analytic founder PGFs, mean 5
    for name,G,D in [('fixed',lambda x:x**5,lambda x:5*x**4),('Poisson',lambda x:np.exp(5*(x-1)),lambda x:5*np.exp(5*(x-1))),('NB_shape2',lambda x:(1+2.5*(1-x))**-2,lambda x:5*(1+2.5*(1-x))**-3),('ZIP_half',lambda x:.5+.5*np.exp(10*(x-1)),lambda x:5*np.exp(10*(x-1)))]:
        phi=lambda s:1-p+p*s
        jf=quad(lambda s:p*D(phi(s))/(phi(s)*D(phi(s))),0,1)[0]
        jh=quad(lambda s:p*D(phi(s))/(5*G(phi(s))),0,1)[0]
        assert abs(-np.expm1(-jf)-p)<1e-11
        rows.append(dict(p=p,seeding=name,founder_reference_recovered=float(-np.expm1(-jf)),unmatched_constant_exposure_integral=float(jh)))
Path(__file__).with_name('exact_results.json').write_text(json.dumps(rows,indent=2)+'\n')
print('16 population quadrature checks passed')


==> anc/repro/seeding_precision_table.tex <==
\begin{table}[!htb]\centering\small
\caption{Root mean squared error of estimated contrasts, in percentage points, across the alternative seeding regimes. Each entry uses 100 independent two-arm simulations. The measurement designs use different information; the true contrast is $-4$ percentage points.}\label{tab:seedingprecision}
\begin{tabular}{rlrrrrrr}\toprule
Cultures & Method & Poisson & Fixed & Untracked & Matched & Zero-infl. & Arm-only\\
per arm & & & & gamma & gamma & & gamma\\\midrule
2,000 & Intensity & 1.54 & 2.45 & 2.00 & 1.97 & 3.68 & 8.68\\
2,000 & Actual-founder & 1.38 & 1.07 & 1.71 & 1.73 & 2.16 & 1.26\\
2,000 & Known count & 1.26 & 1.09 & 1.44 & 1.43 & 2.05 & 1.29\\
2,000 & Lineage & 0.61 & 0.73 & 0.71 & 0.63 & 0.73 & 0.69\\
10,000 & Intensity & 0.73 & 2.21 & 1.90 & 0.83 & 3.62 & 8.71\\
10,000 & Actual-founder & 0.60 & 0.49 & 0.70 & 0.71 & 1.03 & 0.72\\
10,000 & Known count & 0.53 & 0.45 & 0.62 & 0.66 & 0.92 & 0.64\\
10,000 & Lineage & 0.31 & 0.28 & 0.30 & 0.31 & 0.24 & 0.31\\
\bottomrule\end{tabular}\end{table}


==> anc/repro/seeding_results.json <==
{
  "seed": 20261128,
  "reps_per_cell": 100,
  "experiments": 1200,
  "truth": -0.04,
  "results": [
    {
      "law": "poisson",
      "N": 2000,
      "method": "exposure_integral",
      "mean": -0.04004522324063437,
      "bias": -4.5223240634370554e-05,
      "rmse": 0.015377275516591501,
      "coverage": 0.93,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "poisson",
      "N": 2000,
      "method": "founder_reference_log",
      "mean": -0.03996401355034323,
      "bias": 3.598644965677189e-05,
      "rmse": 0.013769385016600544,
      "coverage": 0.94,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "poisson",
      "N": 2000,
      "method": "known_F",
      "mean": -0.03969044187882099,
      "bias": 0.0003095581211790127,
      "rmse": 0.01256231560095387,
      "coverage": 0.96,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "poisson",
      "N": 2000,
      "method": "lineage_oracle",
      "mean": -0.04058296332547864,
      "bias": -0.0005829633254786359,
      "rmse": 0.0061360715643389045,
      "coverage": 0.96,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "poisson",
      "N": 10000,
      "method": "exposure_integral",
      "mean": -0.0392794112027385,
      "bias": 0.000720588797261501,
      "rmse": 0.007334182947842008,
      "coverage": 0.93,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "poisson",
      "N": 10000,
      "method": "founder_reference_log",
      "mean": -0.03927944605947879,
      "bias": 0.0007205539405212083,
      "rmse": 0.005950390025610383,
      "coverage": 0.98,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "poisson",
      "N": 10000,
      "method": "known_F",
      "mean": -0.03998650699647189,
      "bias": 1.3493003528111669e-05,
      "rmse": 0.005340934372619042,
      "coverage": 0.97,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "poisson",
      "N": 10000,
      "method": "lineage_oracle",
      "mean": -0.03998235164125856,
      "bias": 1.7648358741441383e-05,
      "rmse": 0.0031263616196166347,
      "coverage": 0.95,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "fixed",
      "N": 2000,
      "method": "exposure_integral",
      "mean": -0.058238530218815796,
      "bias": -0.018238530218815795,
      "rmse": 0.024460002495963588,
      "coverage": 0.8,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "fixed",
      "N": 2000,
      "method": "founder_reference_log",
      "mean": -0.03863889250667107,
      "bias": 0.0013611074933289335,
      "rmse": 0.01066442203218369,
      "coverage": 0.97,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "fixed",
      "N": 2000,
      "method": "known_F",
      "mean": -0.03858287657813056,
      "bias": 0.0014171234218694415,
      "rmse": 0.010866483256986295,
      "coverage": 0.97,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "fixed",
      "N": 2000,
      "method": "lineage_oracle",
      "mean": -0.040180999999999994,
      "bias": -0.00018099999999999367,
      "rmse": 0.007260668013344227,
      "coverage": 0.92,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "fixed",
      "N": 10000,
      "method": "exposure_integral",
      "mean": -0.06095224730219179,
      "bias": -0.020952247302191786,
      "rmse": 0.022123014176819496,
      "coverage": 0.23,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "fixed",
      "N": 10000,
      "method": "founder_reference_log",
      "mean": -0.04070330066753867,
      "bias": -0.0007033006675386672,
      "rmse": 0.004891753019105219,
      "coverage": 0.97,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "fixed",
      "N": 10000,
      "method": "known_F",
      "mean": -0.04056593151697539,
      "bias": -0.0005659315169753917,
      "rmse": 0.004499515212243579,
      "coverage": 0.96,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "fixed",
      "N": 10000,
      "method": "lineage_oracle",
      "mean": -0.040293600000000006,
      "bias": -0.00029360000000000497,
      "rmse": 0.002775115132746745,
      "coverage": 0.98,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_unmatched",
      "N": 2000,
      "method": "exposure_integral",
      "mean": -0.023190139162550128,
      "bias": 0.016809860837449873,
      "rmse": 0.019989882439440478,
      "coverage": 0.65,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_unmatched",
      "N": 2000,
      "method": "founder_reference_log",
      "mean": -0.04152589724117459,
      "bias": -0.0015258972411745925,
      "rmse": 0.017133305725295336,
      "coverage": 0.94,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_unmatched",
      "N": 2000,
      "method": "known_F",
      "mean": -0.040784857011955805,
      "bias": -0.0007848570119558043,
      "rmse": 0.014367830649199288,
      "coverage": 0.96,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_unmatched",
      "N": 2000,
      "method": "lineage_oracle",
      "mean": -0.04033164194359883,
      "bias": -0.0003316419435988316,
      "rmse": 0.007112624904498444,
      "coverage": 0.93,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_unmatched",
      "N": 10000,
      "method": "exposure_integral",
      "mean": -0.021601410242156865,
      "bias": 0.018398589757843135,
      "rmse": 0.019030743158099335,
      "coverage": 0.05,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_unmatched",
      "N": 10000,
      "method": "founder_reference_log",
      "mean": -0.03936435522503619,
      "bias": 0.000635644774963813,
      "rmse": 0.00703665496111751,
      "coverage": 0.98,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_unmatched",
      "N": 10000,
      "method": "known_F",
      "mean": -0.03945890644261837,
      "bias": 0.0005410935573816333,
      "rmse": 0.006201264830559713,
      "coverage": 0.97,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_unmatched",
      "N": 10000,
      "method": "lineage_oracle",
      "mean": -0.040043549771183844,
      "bias": -4.3549771183842845e-05,
      "rmse": 0.003031017446645479,
      "coverage": 0.96,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_matched",
      "N": 2000,
      "method": "exposure_integral",
      "mean": -0.03734725693734121,
      "bias": 0.002652743062658794,
      "rmse": 0.019657593498013,
      "coverage": 0.93,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_matched",
      "N": 2000,
      "method": "founder_reference_log",
      "mean": -0.03848503376150567,
      "bias": 0.001514966238494328,
      "rmse": 0.017323405304903203,
      "coverage": 0.94,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_matched",
      "N": 2000,
      "method": "known_F",
      "mean": -0.03942727514771221,
      "bias": 0.0005727248522877926,
      "rmse": 0.014340097497013087,
      "coverage": 0.93,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_matched",
      "N": 2000,
      "method": "lineage_oracle",
      "mean": -0.03935716436482699,
      "bias": 0.0006428356351730127,
      "rmse": 0.006325738663403974,
      "coverage": 0.95,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_matched",
      "N": 10000,
      "method": "exposure_integral",
      "mean": -0.039325876949293626,
      "bias": 0.0006741230507063753,
      "rmse": 0.008306302377010216,
      "coverage": 0.94,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_matched",
      "N": 10000,
      "method": "founder_reference_log",
      "mean": -0.0391337134651631,
      "bias": 0.0008662865348368978,
      "rmse": 0.00710732587391846,
      "coverage": 0.95,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_matched",
      "N": 10000,
      "method": "known_F",
      "mean": -0.03966688293957959,
      "bias": 0.00033311706042041256,
      "rmse": 0.0066115232732825565,
      "coverage": 0.95,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_matched",
      "N": 10000,
      "method": "lineage_oracle",
      "mean": -0.04002784729547677,
      "bias": -2.7847295476772504e-05,
      "rmse": 0.0031097761714264393,
      "coverage": 0.94,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "zip_unmatched",
      "N": 2000,
      "method": "exposure_integral",
      "mean": -0.0036976767992601286,
      "bias": 0.036302323200739874,
      "rmse": 0.03681978129560246,
      "coverage": 0.0,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "zip_unmatched",
      "N": 2000,
      "method": "founder_reference_log",
      "mean": -0.042560709231716926,
      "bias": -0.0025607092317169247,
      "rmse": 0.021612578882088104,
      "coverage": 0.98,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "zip_unmatched",
      "N": 2000,
      "method": "known_F",
      "mean": -0.0428593377034319,
      "bias": -0.0028593377034318995,
      "rmse": 0.02048280338693772,
      "coverage": 0.97,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "zip_unmatched",
      "N": 2000,
      "method": "lineage_oracle",
      "mean": -0.04076552667681481,
      "bias": -0.0007655266768148081,
      "rmse": 0.007301360569852837,
      "coverage": 0.92,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "zip_unmatched",
      "N": 10000,
      "method": "exposure_integral",
      "mean": -0.003938155840165932,
      "bias": 0.03606184415983407,
      "rmse": 0.036179204697589305,
      "coverage": 0.0,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "zip_unmatched",
      "N": 10000,
      "method": "founder_reference_log",
      "mean": -0.04023540341388981,
      "bias": -0.00023540341388980646,
      "rmse": 0.010308693284763592,
      "coverage": 0.94,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "zip_unmatched",
      "N": 10000,
      "method": "known_F",
      "mean": -0.040992958190073564,
      "bias": -0.0009929581900735632,
      "rmse": 0.009242710937237893,
      "coverage": 0.97,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "zip_unmatched",
      "N": 10000,
      "method": "lineage_oracle",
      "mean": -0.040389281515635096,
      "bias": -0.0003892815156350954,
      "rmse": 0.0023966046441964346,
      "coverage": 1.0,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_operation",
      "N": 2000,
      "method": "exposure_integral",
      "mean": -0.12586093047222816,
      "bias": -0.08586093047222815,
      "rmse": 0.0867855896781127,
      "coverage": 0.0,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_operation",
      "N": 2000,
      "method": "founder_reference_log",
      "mean": -0.03986613718859986,
      "bias": 0.00013386281140014,
      "rmse": 0.012575840000293397,
      "coverage": 0.99,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_operation",
      "N": 2000,
      "method": "known_F",
      "mean": -0.03982561765317508,
      "bias": 0.00017438234682492365,
      "rmse": 0.01291703391888182,
      "coverage": 0.95,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_operation",
      "N": 2000,
      "method": "lineage_oracle",
      "mean": -0.040155681230697446,
      "bias": -0.00015568123069744505,
      "rmse": 0.006881081620587429,
      "coverage": 0.95,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_operation",
      "N": 10000,
      "method": "exposure_integral",
      "mean": -0.12688962325782766,
      "bias": -0.08688962325782765,
      "rmse": 0.08714537189121828,
      "coverage": 0.0,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_operation",
      "N": 10000,
      "method": "founder_reference_log",
      "mean": -0.04020665962822159,
      "bias": -0.00020665962822159073,
      "rmse": 0.007176596199241679,
      "coverage": 0.95,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_operation",
      "N": 10000,
      "method": "known_F",
      "mean": -0.040068279352478704,
      "bias": -6.827935247870343e-05,
      "rmse": 0.006367590013078783,
      "coverage": 0.94,
      "valid": 100,
      "invalid_arm": 0
    },
    {
      "law": "nb_operation",
      "N": 10000,
      "method": "lineage_oracle",
      "mean": -0.040363960998597105,
      "bias": -0.0003639609985971043,
      "rmse": 0.003136182407126313,
      "coverage": 0.93,
      "valid": 100,
      "invalid_arm": 0
    }
  ]
}


==> anc/repro/sensitivity.py <==
"""Conservative outer bounds from calibrated reference mismatch and founder means.
Input: RC3 pachinko.py JSON. Bounds are ASSUMED external calibration bounds,
not estimates from Y,Z. Each arm can have different bounds. Population mark
law must remain invariant across exposure, and conditional mean factorization
must hold. Wald uncertainty is approximate; Bonferroni across two arms.
"""
import argparse,json,math
from statistics import NormalDist

def arm(a,L,U,l,u):
    # L,U: normalized reference mean / normalized target exposure.
    # l,u: true mean founders / entered mean founders.
    if not (0<L<=1<=U and 0<l<=u):raise ValueError('Require 0<L<=1<=U and 0<l<=u')
    mode=a.get('architecture','intensity');p=a.get('integral_J',a['positive_probability']);se=a.get('integral_se',a['se']);z=NormalDist().inv_cdf(.9875)
    if not (math.isfinite(p) and p>=0 and math.isfinite(se) and se>=0):raise ValueError('Invalid input estimate or standard error')
    if a.get('integral_difference_48_96',a.get('quadrature_difference_48_96',0))>1e-5:raise ValueError('Quadrature unstable')
    f=(lambda x:-math.expm1(-x)) if mode=='founder' else (lambda x:x)
    b=[max(0,f(L*p/u)),min(1,f(U*p/l))]
    c=[max(0,f(L*max(0,p-z*se)/u)),min(1,f(U*(p+z*se)/l))]
    if b[0]>b[1] or c[0]>c[1]:raise ValueError('Empty bound: calibration or model inconsistent with plug-in estimate')
    return dict(plugin_outer=b,approx_joint95_outer=c)

def run(data,sham,operation):
    a=arm(data['sham'],*sham);b=arm(data['operation'],*operation)
    res={'sham':a,'operation':b}
    for key in a:res[key+'_contrast']=[b[key][0]-a[key][1],b[key][1]-a[key][0]]
    lo,hi=res['approx_joint95_outer_contrast'];res['direction']='negative' if hi<0 else 'positive' if lo>0 else 'unresolved'
    res['warning']='Conservative outer bounds, not sharp sets. Calibration bounds are supplied externally and presumed valid. Bonferroni-Wald intervals approximate sampling uncertainty only; biological mark shifts/interference are not covered.'
    return res
if __name__=='__main__':
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('json');p.add_argument('--sham',type=float,nargs=4,required=True,metavar=('L','U','l','u'));p.add_argument('--operation',type=float,nargs=4,required=True,metavar=('L','U','l','u'));a=p.parse_args();print(json.dumps(run(json.load(open(a.json)),a.sham,a.operation),indent=2))

